The Three-Point Form Factor of $\textrm{Tr}\,\phi^3$ to Six Loops

We study the three-point form factor of the length-three half-BPS operator ($\textrm{Tr}\,\phi^3$) in planar $\mathcal{N}=4$ Super-Yang-Mills theory, using analyticity and integrability methods. We find that the functions describing the form factor in perturbation theory live in the same restrictive space of multiple polylogarithms as the one describing the form factor of the stress-tensor operator ($\textrm{Tr}\,\phi^2$). Furthermore, we find that the leading-order data in the collinear limit provided by the form factor operator product expansion (FFOPE) is enough to fix the form factor uniquely, at least through six loops. We perform various tests of our results using the subleading FFOPE corrections. We also analyze the form factor in the Regge limit where two Mandelstam invariants are large; we obtain a compact representation for the form factor in this limit which is valid to all orders in the coupling.

==> anc/phi2SewMatrix.txt <==
(**************************************************************************)
(*                                                                        *)
(*  Ancillary file to "The Three-Point Form Factor of Tr \phi^3           *)
(*  to Six Loops" by Benjamin Basso, Lance J. Dixon, and                  *)
(*  Alex Tumanov, arXiv:2410.nnnnn                                        *)
(*                                                                        *)
(*  This file contains "sewing matrix" representations of the             *)
(*  symbols of the L-loop Tr \phi^2 form factor,                          *)
(*  S[EE[L]] = EE_symb[L].                                                *)
(*  We write                                                              *)
(*                                                                        *)
(*  EE_symb[L] = \sum_{i=1}^{dim(F_i^{(w)})}                              *)
(*                 \sum_{j=1}^{dim(B_j^{(2*L-w)})}                        *)
(*  Cfrontspace[w][i] * phi2M[L,w,2*L-w][i,j] * phi2backspace[2*L-w][j],  *)
(*                                                                        *)
(*  where the sewing matrix is  phi2M[L,w,2*L-w].                         *)
(*  We provide results through 5(??) loops.                               *)
(*                                                                        *)
(**************************************************************************)

###############################################################
# One loop #
############
#
# Sew Cfrontspace[0]=1 to phi2backspace[2] to get EE_symb[1] (1 x 6 = 6):
#
phi2M[1,0,2] := [[0,0,0,-2,-2,-2]]:
#
# Sew Cfrontspace[1] to phi2backspace[1] to get EE_symb[1] (3 x 3 = 9):
#
phi2M[1,1,1] := [[0,-2,-2],[-2,0,-2],[-2,-2,0]]:
#
# Sew Cfrontspace[2] to phi2backspace[0]=1 to get EE_symb[1] (9 x 1 = 9):
#
phi2M[1,2,0] := [[0],[0],[0],[0],[0],[0],[-2],[-2],[-2]]:
#
###############################################################
# Two loops #
#############
#
# Sew Cfrontspace[0]=1 to phi2backspace[4] to get EE_symb[2] (1 x 24 = 24):
#
phi2M[2,0,4] := [[0,0,0,16,16,16,0,0,0,0,0,0,8,8,8,0,0,0,0,0,0,-8,0,0]]:
#
# Sew Cfrontspace[1] to phi2backspace[3] (3 x 12 = 36):
#
phi2M[2,1,3] := [[0,8,8,16,0,0,0,0,0,0,0,0],[8,0,8,0,16,0,0,0,0,0,0,0],
[8,8,0,0,0,16,0,0,0,0,0,0]]:
#
# Sew Cfrontspace[2] to phi2backspace[2] (9 x 6 = 54):
#
phi2M[2,2,2] := [[0,0,0,16,0,0],[0,0,0,0,16,0],[0,0,0,0,0,16],
[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[8,0,0,0,0,0],
[0,8,0,0,0,0],[0,0,8,0,0,0]]:
#
# Sew Cfrontspace[3] to phi2backspace[1] (21 x 3 = 63):
#
phi2M[2,3,1] := [[0,16,16],[16,0,16],[16,16,0],[0,0,0],[0,0,0],[0,0,0],
[8,0,0],[0,8,0],[0,0,8],[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],
[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0]]:
#
# Sew Cfrontspace[4] to phi2backspace[0]=1 (48 x 1 = 48):
#
phi2M[2,4,0] := [[0],[0],[0],[8],[8],[8],[0],[0],[0],[4],[4],[4],[0],[0],
[0],[0],[0],[0],[4],[4],[4],[0],[0],[0],[0],[0],[0],[0],[0],[-4],[-4],[-4],
[-4],[-4],[-4],[0],[0],[0],[0],[4],[4],[4],[0],[0],[0],[0],[0],[0]]:
#
###############################################################
# Three loops #
###############
#
# Sew Cfrontspace[0]=1 to phi2backspace[6] to get EE_symb[3] (1 x 85 = 85):
#
phi2M[3,0,6] := [[0,0,0,-384,-384,-384,16,16,16,28,28,28,24,24,24,8,8,8,
0,-28,0,0,0,0,8,20,-8,-16,8,4,88,0,-20,0,-32,8,-4,-8,92,16,24,0,-24,0,-28,24,
20,0,-16,-8,88,-20,-8,0,-8,0,0,0,8,8,8,-4,-12,80,4,4,0,0,4,0,8,0,8,8,8,0,
8,8,4,4,0,4,0,-4,0]]:
#
# Sew Cfrontspace[1] to phi2backspace[5] to get EE_symb[3] (3 x 45 = 135):
#
phi2M[3,1,5] := [[0,-96,-96,0,-384,0,8,24,8,0,28,0,12,16,12,0,0,-4,-8,-8,
-8,-8,-4,-20,-8,16,-20,0,24,-60,-24,-24,0,-4,0,0,8,4,12,4,8,4,0,-4,4],
[-96,0,-96,0,0,-384,0,8,24,4,0,28,4,12,16,16,16,-24,0,0,-8,-8,-4,12,8,0,
-4,-8,0,0,-20,-16,24,-56,8,-8,4,-12,-8,-12,4,-4,4,0,-4],
[-96,-96,0,-384,0,0,24,0,0,28,4,4,16,4,4,16,16,-4,8,-8,0,0,-24,-24,0,16,
-8,8,8,-4,12,8,8,-4,24,-56,-12,8,-4,8,-12,0,-4,4,0]]:
#
# Sew Cfrontspace[2] to phi2backspace[4] to get EE_symb[3] (9 x 24 = 216):
#
phi2M[3,2,4] := [
[0,0,0,-384,0,0,4,28,4,-8,24,-8,-4,-56,-4,-4,-4,0,0,-24,0,8,4,4],
[0,0,0,0,-384,0,28,4,0,24,-8,0,-56,-4,-4,0,4,-4,-24,0,8,12,0,-4],
[0,0,0,0,0,-384,0,0,28,0,0,24,-4,-4,-56,4,0,4,8,8,-24,12,-4,0],
[0,0,0,0,0,0,4,-4,4,0,0,0,-4,8,-4,-4,-4,0,-8,0,-8,-8,4,4],
[0,0,0,0,0,0,-4,4,0,0,0,8,8,-4,-4,0,4,-4,0,-8,0,-4,0,-4],
[0,0,0,0,0,0,0,0,-4,8,8,0,-4,-4,8,4,0,4,0,0,0,-4,-4,0],
[-96,0,0,0,16,16,-24,0,-24,0,0,0,16,0,16,16,16,0,16,0,16,0,0,0],
[0,-96,0,16,0,16,0,-24,-8,0,0,-16,0,16,16,0,-16,16,0,16,0,0,0,0],
[0,0,-96,16,16,0,-8,-8,0,-16,-16,0,16,16,0,-16,0,-16,0,0,0,0,0,0]]:
#
# Sew Cfrontspace[3] to phi2backspace[3] to get EE_symb[3] (21 x 12 = 252):
#
phi2M[3,3,3] := [[0,-56,-56,-384,0,0,0,0,28,0,0,0],
[-56,0,-56,0,-384,0,28,0,0,0,0,0],[-56,-56,0,0,0,-384,0,28,0,0,0,0],
[0,-8,0,0,0,0,-4,0,0,4,4,4],[0,0,-8,0,0,0,0,-4,0,4,4,4],
[-8,0,0,0,0,0,0,0,-4,4,4,4],[-96,0,0,0,-16,-16,0,16,0,-16,0,16],
[0,-96,0,-16,0,-16,0,0,16,16,-16,0],[0,0,-96,-16,-16,0,16,0,0,0,16,-16],
[16,16,16,-16,16,16,-12,-12,4,0,0,0],[16,16,16,16,-16,16,4,-12,-12,0,0,0],
[16,16,16,16,16,-16,-12,4,-12,0,0,0],[0,0,0,0,8,8,0,-8,0,8,0,-8],
[0,0,0,8,0,8,0,0,-8,-8,8,0],[0,0,0,8,8,0,-8,0,0,0,-8,8],
[-8,0,-8,0,0,0,4,0,0,0,0,0],[-8,-8,0,0,0,0,0,4,0,0,0,0],
[0,-8,-8,0,0,0,0,0,4,0,0,0],[0,0,0,16,-16,0,8,-8,-8,16,0,0],
[0,0,0,0,16,-16,-8,8,-8,0,16,0],[0,0,0,-16,0,16,-8,-8,8,0,0,16]]:
#
# Sew Cfrontspace[4] to phi2backspace[2] to get EE_symb[3] (48 x 6 = 288):
#
phi2M[3,4,2] := [[0,0,0,-384,0,0],[0,0,0,0,-384,0],[0,0,0,0,0,-384],
[-96,0,0,0,16,16],[0,-96,0,16,0,16],[0,0,-96,16,16,0],
[0,0,0,0,-8,-8],[0,0,0,-8,0,-8],[0,0,0,-8,-8,0],[0,0,0,0,-16,0],
[0,0,0,4,-8,-12],[0,0,0,-12,0,-4],[16,-16,0,0,-8,-8],[0,16,-16,-8,0,-8],
[-16,0,16,-8,-8,0],[-8,8,0,-8,8,0],[0,-8,8,0,-8,8],[8,0,-8,8,0,-8],
[-4,-4,0,0,0,-4],[0,-4,-4,-4,0,0],[-4,0,-4,0,-4,0],[-8,4,4,0,4,4],
[4,-8,4,4,0,4],[4,4,-8,4,4,0],[-8,0,8,8,0,-8],[8,-8,0,-8,8,0],[0,8,-8,0,-8,8],
[-8,0,8,-4,0,4],[0,-8,8,0,-4,4],[8,0,0,0,-4,0],[0,8,0,0,0,-4],[0,0,8,-4,0,0],
[0,8,0,-4,0,0],[0,0,8,0,-4,0],[8,0,0,0,0,-4],[0,-4,4,-4,-4,0],[4,0,-4,0,-4,-4],
[-4,4,0,-4,0,-4],[0,0,0,0,0,0],[0,0,-16,4,4,0],[-16,0,0,0,4,4],[0,-16,0,4,0,4],
[-8,4,4,0,4,4],[4,-8,4,4,0,4],[4,4,-8,4,4,0],[0,0,0,0,4,-4],[0,0,0,-4,0,4],
[0,0,0,-4,4,0]]:
#
# Sew Cfrontspace[5] to phi2backspace[1] to get EE_symb[3] (108 x 3 = 324)
#
phi2M[3,5,1] := [
[0,-384,-384],[-384,0,-384],[-384,-384,0],[-96,0,0],[0,-96,0],[0,0,-96],
[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],[16,0,0],[0,16,0],[0,0,16],
[20,4,0],[0,20,4],[4,0,20],
[2,0,-2],[-2,2,0],[0,-2,2],
[8,4,4],[4,8,4],[4,4,8],
[6,4,-18],[-18,6,4],[4,-18,6],
[0,0,0],[0,0,0],[0,0,0],[-8,8,-16],[-16,-8,8],[8,-16,-8],
[-8,0,0],[0,-8,0],[0,0,-8],
[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],[0,0,0],
[10,0,6],[6,10,0],[0,6,10],[-2,0,-2],[-2,-2,0],[0,-2,-2],
[0,-4,0],[0,0,-4],[-4,0,0],[4,0,4],[4,4,0],[0,4,4],
[0,-2,-2],[-2,0,-2],[-2,-2,0],
[0,4,0],[0,0,4],[4,0,0],[4,4,8],[8,4,4],[4,8,4],
[-2,-2,-4],[-4,-2,-2],[-2,-4,-2],
[6,4,6],[6,6,4],[4,6,6],[0,2,-2],[-2,0,2],[2,-2,0],
[-4,0,-4],[-4,-4,0],[0,-4,-4],[-8,-8,-8],[-8,-8,-8],[-8,-8,-8],
[4,0,4],[4,4,0],[0,4,4],
[4,2,2],[2,4,2],[2,2,4],
[0,4,0],[0,0,4],[4,0,0],[4,0,0],[0,4,0],[0,0,4],
[6,0,2],[2,6,0],[0,2,6],[0,0,0],[0,0,0],[0,0,0],
[-4,-2,-2],[-2,-4,-2],[-2,-2,-4],
[0,0,0],[0,0,0],[0,0,0],[0,0,-4],[-4,0,0],[0,-4,0],
[2,2,4],[4,2,2],[2,4,2]]:
#
# Sew Cfrontspace[6] to phi2backspace[0]=1 to get EE_symb[3] (246 x 1 = 246)
#
phi2M[3,6,0] := [[0],[0],[0],[-96],[-96],[-96],[0],[16],[0],[0],[0],[0],[0],
[0],[0],[0],[16/3],[-12],[-8],[0],[0],[0],[0],[0],[0],[0],[16],[0],[0],[-1],
[-2],[8],[8],[0],[-4],[-8],[-8],[0],[0],[0],[-4],[-4],[-4],[0],[0],[0],[0],
[0],[0],[-8],[0],[-4/21],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[8/57],[8/57],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[-128],[-128],[-8/3],[0],[0],[-2/21],[0],[-8/7],[0],[0],[0],[0],[0],[-2/399],
[0],[0],[0],[-2/57],[0],[0],[0],[0],[4/3],[0],[0],[0],[0],[-8/21],[0],[0],
[2/21],[-2/21],[-4/21],[0],[0],[0],[0],[-4/3],[8/3],[0],[8/21],[-4/3],[0],
[4/399],[0],[4/57],[-2/399],[1/114],[1/798],[0],[1/399],[0],[0],[0],[0],
[-1/399],[1/798],[1/798],[0],[0],[1/399],[0],[0],[0],[0],[0],[-2/133],[0],
[0],[0],[0],[2/399],[0],[-1/114],[0],[0],[1/399],[-1/399],[2/399],[0],[2/19],
[0],[0],[0],[8/399],[0],[1/798],[0],[1/42],[1/798],[-1/399],[-1/399],[0],[0],
[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0]]:
#
###############################################################
# Four loops #
##############
#
# Sew Cfrontspace[1] to phi2backspace[7] to get EE_symb[4] (3 x 155 = 465):
#
phi2M[4,1,7] := [[0,1920,1920,0,15360,0,-288,-1152,-288,-80,-1216,-80,8,-1248,
8,-112,-1152,-112,16,96,96,416,96,0,0,0,16,16,120,72,24,208,376,296,8,0,152,
112,64,24,160,72,216,0,-40,176,40,-32,384,56,-392,-136,96,384,96,40,568,232,
-32,-144,192,-16,408,-304,-456,0,-400,0,-64,56,96,48,-136,128,0,184,64,-168,
272,32,80,32,48,384,160,360,224,576,768,576,8,-56,8,312,416,272,16,40,80,-152,
8,-56,-40,104,-16,-32,-120,24,32,24,-24,-56,16,-96,-40,-40,32,-80,40,-56,-64,
8,-72,16,-8,8,0,0,8,-16,0,-32,-32,0,-40,-40,-8,-8,-8,0,-8,8,-8,16,48,0,-64,-96,
0,56,-16,48,-48,0,0],[1920,0,1920,0,0,15360,-96,-288,-1152,16,-80,-1216,-40,8,
-1248,-16,-112,-1152,16,16,0,96,416,32,0,-32,96,-184,-16,64,112,0,248,312,88,
-72,88,-24,0,-120,-96,32,-176,328,-264,-56,24,-112,-384,-192,8,-40,24,160,416,
-8,144,128,-16,-8,200,104,48,56,88,384,72,-352,-168,536,272,104,-120,328,32,
352,-192,-96,304,-8,8,88,-408,0,24,224,328,192,576,768,64,8,-56,48,240,376,32,
96,72,96,-40,8,0,-16,24,40,120,-96,16,-24,8,112,-16,0,48,8,-40,40,0,48,56,-8,
72,-16,0,-8,-8,0,8,8,0,32,32,0,32,-8,-8,0,32,8,0,8,-16,16,-48,0,56,48,0,-40,8,
-48,0,0,0],[1920,1920,0,15360,0,0,-1152,-96,-96,-1216,16,16,-1248,-40,-40,
-1152,-16,-16,96,16,416,0,0,-32,0,32,16,-360,120,-56,8,368,-48,-32,-16,-184,
544,72,288,-48,16,-56,-56,440,-240,184,480,-384,0,-392,-144,-128,-8,-32,0,16,
-56,8,-80,-120,72,-88,264,-88,-192,-384,-200,-176,-104,80,-16,24,0,-24,-16,
200,-240,24,-32,88,-24,-8,-200,-384,392,-24,8,768,192,192,-56,64,64,344,32,40,
96,72,56,88,48,48,40,-136,8,-56,0,88,-48,64,48,-56,0,160,56,-16,8,40,-40,-8,8,
0,0,0,8,0,8,0,0,8,0,0,0,0,-8,32,-16,-8,-40,8,-8,0,-8,16,0,0,8,48,0,-16,8,0,48,
0,0]]:
#
# Sew Cfrontspace[2] to phi2backspace[6] to get EE_symb[4] (9 x 85 = 765):
#
phi2M[4,2,6] := [[0,0,0,0,15360,0,80,-1152,80,-16,-1248,-16,64,-1216,64,0,-96,
0,192,80,16,32,-96,32,128,16,-32,64,-416,112,-64,32,16,0,512,-272,256,288,-560,
32,-480,-96,480,192,80,64,16,32,0,32,-64,16,0,0,0,288,-1152,288,96,-416,96,-32,
48,-112,48,0,48,48,-64,0,-32,0,-32,-32,-32,0,-32,-32,-16,-32,0,-32,0,-16,0],
[0,0,0,0,0,15360,-1152,80,-16,-1248,-16,32,-1216,64,-32,-96,0,0,0,480,32,-96,
32,0,-416,-336,272,288,128,0,-576,-96,448,192,64,32,-32,32,-96,-416,64,32,0,
-192,-96,-32,-80,0,48,-64,-64,-64,32,0,32,-1152,288,96,-416,96,0,0,-16,-128,
-16,48,0,-48,0,-48,0,0,0,-32,-32,0,-32,0,0,-32,0,16,0,32,0],
[0,0,0,15360,0,0,-16,-16,-1152,32,32,-1248,-32,-32,-1216,0,0,-96,-192,-96,-16,
0,0,-96,-32,-48,16,-32,-32,-384,-64,0,-64,-192,-64,-16,16,-64,-96,32,-32,0,
-32,0,480,-480,-304,-96,272,288,-576,448,32,0,32,96,96,-1152,0,0,-416,48,48,
-80,-48,-64,-48,0,48,48,-32,0,-32,0,0,0,0,-32,0,16,0,-32,0,32,0],
[0,0,0,0,0,0,-16,32,-16,-40,8,-40,16,16,16,-16,16,-16,192,104,0,0,0,0,32,8,32,96,
0,-8,-96,0,72,0,0,48,-56,-32,200,-48,0,0,0,192,104,32,8,0,32,96,-96,72,-32,0,-32,
-96,0,-96,0,0,0,-40,8,48,56,8,48,48,-56,0,0,0,0,0,0,0,0,0,-8,-8,0,-8,0,-40,0],
[0,0,0,0,0,0,32,-16,-112,8,-40,8,16,16,-80,16,-16,-16,0,-8,16,0,0,-32,0,40,-48,
-64,32,-120,160,0,-8,192,64,-32,40,96,-104,16,32,0,32,-192,-72,-64,-88,-32,80,0,
-96,-8,0,0,0,0,-96,-288,0,0,-96,-8,-56,32,-8,56,0,-48,8,-48,32,0,32,0,0,0,0,32,
8,-8,0,40,0,8,0],
[0,0,0,0,0,0,-112,-112,32,8,8,8,-80,-80,16,-16,-16,16,-192,-72,-32,-32,-32,0,
-128,-56,80,0,-128,8,-96,-32,-8,-192,-64,-80,88,0,-104,-48,-64,-32,0,0,-8,0,72,
0,-80,-32,160,-8,0,0,0,-288,-288,0,-96,-96,0,40,8,80,-40,-56,-48,0,56,48,0,0,0,
32,32,0,32,0,8,40,0,-8,0,8,0],
[1920,0,0,-768,0,-768,72,0,72,272,0,272,16,0,16,32,0,32,-288,-96,8,0,0,0,0,96,
-232,-352,-8,16,392,0,-128,0,0,0,24,-16,-24,32,0,0,0,-288,-88,8,96,0,-224,-368,
392,-128,-8,0,-8,16,0,16,-16,0,-16,0,-8,-24,-8,0,-8,-8,32,-8,0,8,-8,0,0,0,-8,
-8,24,0,-8,0,-8,16,0],
[0,1920,0,-768,-768,0,0,72,344,0,272,8,0,16,288,0,32,80,0,8,8,0,0,144,0,0,-8,
-16,8,80,-8,0,0,-288,-72,112,-248,-352,392,0,8,0,-112,288,0,56,232,80,-128,8,
384,48,0,0,24,0,16,304,0,-16,56,-16,16,0,32,0,8,8,-8,8,8,-8,8,0,0,0,-8,8,-8,-8,
8,-16,0,0,-8],
[0,0,1920,0,-768,-768,344,344,0,8,8,0,288,288,0,80,80,0,288,8,16,144,144,0,80,
240,-128,16,80,8,392,88,40,288,8,240,-128,16,384,80,56,88,48,0,0,0,8,0,-16,0,
0,-8,32,16,0,304,304,0,56,56,0,0,-16,16,0,24,0,0,0,0,-8,-8,0,8,0,-8,8,-8,0,
-16,0,-8,8,8,8]]:
#
# Sew Cfrontspace[3] to phi2backspace[5] to get EE_symb[4] (21 x 45 = 945):
#
phi2M[4,3,5] := [
[0,576,576,0,15360,0,-64,-1216,-64,0,-1248,0,-96,-1152,-96,0,0,-32,64,0,96,0,
-32,64,64,-304,304,0,-480,992,480,96,-32,32,-32,0,-32,0,-32,0,-32,-32,0,32,-32],
[576,0,576,0,0,15360,0,-64,-1216,-32,0,-1248,-32,-96,-1152,0,-304,336,0,0,0,96,
0,-32,-64,0,-32,64,-32,0,64,416,-480,960,0,64,0,32,32,32,0,32,-32,0,32],
[576,576,0,15360,0,0,-1216,0,0,-1248,-32,-32,-1152,-32,-32,-304,0,0,-64,96,0,0,
336,480,0,0,32,-64,0,32,-32,0,0,32,-480,960,32,-32,0,-32,32,0,32,-32,0],
[0,192,0,0,0,0,-16,-80,80,0,8,0,-24,-112,120,0,0,-56,-80,16,16,-16,88,8,16,-32,
56,96,0,40,64,-64,-16,-40,48,0,0,-8,-8,-8,0,40,0,8,-8],
[0,0,192,0,0,0,0,-16,16,40,0,-40,40,-24,-16,48,-48,-16,-96,0,16,16,40,40,80,
0,88,16,48,48,8,48,-32,32,48,-80,-8,-40,-48,-40,-8,8,40,0,-40],
[192,0,0,0,0,0,-80,0,0,8,40,-8,-112,40,-8,-32,-48,-40,-16,16,0,0,64,64,96,48,
0,80,48,8,40,48,-48,8,0,-16,-40,0,-40,0,-40,0,8,40,-48],
[1920,0,0,320,0,320,32,0,32,-88,0,-88,-8,0,-8,-368,-368,8,-80,0,0,0,8,0,-80,
0,0,0,0,-8,-8,0,-240,88,-240,96,8,0,-8,0,8,0,8,0,8],
[0,1920,0,320,320,0,-48,32,0,-16,-88,0,-88,-8,0,0,0,-16,0,160,0,0,360,80,80,
-368,16,-80,-240,112,0,16,0,-16,128,80,0,0,-16,-16,0,-16,16,8,-8],
[0,0,1920,0,320,320,0,-48,-48,0,-16,-16,0,-88,-88,0,0,360,80,0,160,160,-16,
-8,0,0,360,80,128,104,80,80,128,88,0,-16,0,8,-8,8,-16,-8,0,16,0],
[-384,-384,-384,-768,768,-768,112,-112,112,128,-120,128,136,-128,136,144,144,
-168,16,-64,0,-64,-168,-40,16,-16,8,0,-32,56,32,-32,16,-56,16,-64,0,8,8,8,0,
-8,0,8,-8],
[-384,-384,-384,-768,-768,768,128,112,-112,120,128,-120,152,136,-128,176,-16,
16,0,-48,-64,0,-152,-24,-16,144,-168,16,16,-64,-40,16,-32,48,48,-48,8,-8,0,-8,
8,8,-8,0,8],
[-384,-384,-384,768,-768,-768,-112,128,128,-120,120,120,-128,152,152,-16,176,
-152,-16,0,-48,-48,16,32,0,176,-144,-16,48,-56,-24,-16,48,-56,-32,48,-8,0,-8,
0,-8,0,8,-8,0],
[0,0,0,-384,0,-384,0,0,0,128,0,128,0,0,0,96,96,0,128,0,0,0,0,0,128,0,0,0,0,0,0,
0,64,-32,64,-32,0,0,0,0,0,0,0,0,0],
[0,0,0,-384,-384,0,128,0,0,0,128,0,128,0,0,0,0,0,0,-32,0,0,-96,-32,-128,96,0,
128,64,-32,0,0,0,0,-32,-32,0,0,0,0,0,0,0,0,0],
[0,0,0,0,-384,-384,0,128,128,0,0,0,0,128,128,0,0,-96,-128,0,-32,-32,0,0,0,0,
-96,-128,-32,-32,-32,-32,-32,-32,0,0,0,0,0,0,0,0,0,0,0],
[192,0,192,0,0,0,0,16,-16,8,0,-8,8,24,-32,-32,-48,48,0,0,16,16,8,-8,16,0,
24,-16,16,0,8,16,0,16,-16,-16,-8,8,0,8,-8,-8,8,0,-8],
[192,192,0,0,0,0,-16,0,0,-8,8,8,-32,8,8,-48,-32,8,16,16,0,0,48,0,0,-32,0,16,
-16,-8,-8,-16,-16,-8,0,16,8,0,8,0,8,0,-8,8,0],
[0,192,192,0,0,0,16,-16,16,0,-8,0,24,-32,24,0,0,24,-16,16,16,16,24,8,-16,-48,
56,0,0,8,0,0,16,-8,16,0,0,-8,-8,-8,0,8,0,-8,8],
[0,0,0,0,-768,768,-128,128,-128,128,128,-128,-128,128,-128,96,-96,96,0,32,
-32,32,96,32,256,96,-96,0,32,-64,-32,32,-32,64,96,0,0,0,0,0,0,0,0,0,0],
[0,0,0,768,0,-768,-128,-128,128,-128,128,128,-128,-128,128,-96,96,-96,0,32,
32,-32,96,32,0,96,96,256,96,0,32,-32,32,-64,-32,64,0,0,0,0,0,0,0,0,0],
[0,0,0,-768,768,0,128,-128,128,128,-128,-128,128,-128,128,96,-96,-96,-256,-32,
32,-32,-96,-32,0,-96,96,0,-32,64,32,-32,-96,0,32,-64,0,0,0,0,0,0,0,0,0]]:
#
# Sew Cfrontspace[4] to phi2backspace[4] to get EE_symb[4] (48 x 24 = 1152):
#
phi2M[4,4,4] := [
[0,-64,-64,15360,0,0,-32,-1248,-32,64,-1216,64,32,960,32,32,32,0,0,480,0,0,
-32,-32],
[-64,0,-64,0,15360,0,-1248,-32,0,-1216,64,0,960,32,32,0,-32,32,480,0,0,-32,
0,32],
[-64,-64,0,0,0,15360,0,0,-1248,0,0,-1216,32,32,960,-32,0,-32,0,0,480,-32,32,0],
[1920,0,0,0,-96,-96,240,0,240,0,0,0,-368,0,-368,-80,-80,0,-384,0,-384,0,-16,
-16],
[0,1920,0,-96,0,-96,0,240,160,0,0,64,0,-368,-368,0,80,-80,0,-384,0,-16,0,16],
[0,0,1920,-96,-96,0,160,160,0,64,64,0,-368,-368,0,80,0,80,0,0,0,-16,16,0],
[0,0,0,0,128,128,-64,0,-64,0,0,0,96,0,96,32,32,0,96,0,96,0,0,0],
[0,0,0,128,0,128,0,-64,-32,0,0,-32,0,96,96,0,-32,32,0,96,0,0,0,0],
[0,0,0,128,128,0,-32,-32,0,-32,-32,0,96,96,0,-32,0,-32,0,0,0,0,0,0],
[-192,0,0,0,128,-128,-64,0,64,0,0,0,192,0,0,0,-64,0,192,0,0,0,0,0],
[0,-192,0,-288,320,-32,-96,80,16,-64,64,0,96,-48,144,0,-64,0,48,0,-48,0,0,0],
[0,0,-192,-32,-128,160,0,16,-16,64,0,-64,0,144,48,64,-64,-64,0,-48,0,0,0,0],
[-384,256,64,0,-96,416,16,0,-112,16,16,16,128,0,0,-64,128,0,160,0,96,0,0,0],
[64,-384,256,416,0,-96,0,-112,-48,16,16,80,0,0,128,0,64,128,0,96,-32,0,0,0],
[256,64,-384,-96,416,0,16,-48,0,-112,80,16,0,128,0,-128,0,64,-96,-32,0,0,0,0],
[96,-96,0,-128,128,0,64,-64,0,-64,64,0,-160,160,0,-64,0,64,-32,32,0,0,0,0],
[0,96,-96,0,-128,128,0,0,0,0,0,0,160,0,-160,-64,64,0,128,0,-128,0,0,0],
[-96,0,96,128,0,-128,0,0,-64,0,0,64,0,-160,160,0,64,64,0,-128,32,0,0,0],
[48,48,0,0,0,64,0,0,40,-80,-80,0,40,40,-64,-40,0,-40,0,0,-16,-8,40,0],
[0,48,48,64,0,0,-40,40,-40,0,0,0,40,-64,40,40,40,0,32,-16,32,32,-40,-40],
[48,0,48,0,64,0,40,-40,0,0,0,-80,-64,40,40,0,-40,40,-16,32,0,-8,0,40],
[96,-48,-48,0,-192,-192,64,0,64,0,0,0,-16,0,-16,-64,-64,0,-32,0,-32,0,0,0],
[-48,96,-48,-192,0,-192,0,64,0,0,0,64,0,-16,-16,0,64,-64,0,-32,16,0,0,0],
[-48,-48,96,-192,-192,0,0,0,0,64,64,0,-16,-16,0,64,0,64,16,16,0,0,0,0],
[96,0,-96,-384,0,384,0,128,0,0,0,-128,0,-32,32,0,-128,-128,0,-64,-32,0,0,0],
[-96,96,0,384,-384,0,0,0,0,128,-128,0,-32,32,0,128,0,-128,32,-32,0,0,0,0],
[0,-96,96,0,384,-384,-128,0,128,0,0,0,32,0,-32,128,-128,0,64,0,-64,0,0,0],
[32,0,0,192,0,-192,56,8,56,-64,-64,0,8,0,-8,-120,-56,-64,0,-16,-32,0,-8,-8],
[0,0,-32,0,192,-192,0,64,-8,-48,-48,64,8,-8,0,-56,64,-120,-16,0,16,8,-8,0],
[0,0,0,0,192,128,-64,0,-64,0,0,0,16,0,0,64,64,0,16,0,0,0,0,0],
[0,0,0,128,0,192,0,-64,0,0,0,-64,0,0,16,0,-64,64,0,0,0,0,0,0],
[0,0,0,192,128,0,0,0,0,-64,-64,0,0,16,0,-64,0,-64,0,0,0,0,0,0],
[0,0,0,192,0,128,0,-64,0,0,0,-64,0,16,0,0,-64,64,0,16,0,0,0,0],
[0,0,0,128,192,0,0,0,0,-64,-64,0,16,0,0,-64,0,-64,0,0,0,0,0,0],
[0,0,0,0,128,192,-64,0,-64,0,0,0,0,0,16,64,64,0,0,0,16,0,0,0],
[-64,48,16,192,192,0,-8,8,-16,-48,-48,0,16,-8,24,-48,8,-56,-16,16,48,8,-16,-8],
[16,-64,48,0,192,192,-48,-16,-56,0,0,-16,-8,24,16,56,48,8,-16,48,32,-8,8,16],
[80,48,-32,192,0,192,-8,-56,8,-32,-32,-64,24,16,-8,-8,-56,48,0,-16,-32,-16,8,
-8],
[32,32,32,0,0,0,0,0,0,-16,-16,-16,0,0,0,0,0,0,32,-48,-48,-16,0,0],
[0,0,192,-160,-160,0,16,16,0,64,64,0,-48,-48,0,64,0,64,0,0,0,0,0,0],
[192,0,0,0,-160,-160,80,0,80,0,0,0,-48,0,-48,-64,-64,0,-48,0,-48,0,0,0],
[0,192,0,-160,0,-160,0,80,16,0,0,64,0,-48,-48,0,64,-64,0,-48,0,0,0,0],
[96,-48,-48,0,-192,-192,64,0,64,0,0,0,-16,0,-16,-64,-64,0,-32,0,-32,0,0,0],
[-48,96,-48,-192,0,-192,0,64,0,0,0,64,0,-16,-16,0,64,-64,0,-32,16,0,0,0],
[-48,-48,96,-192,-192,0,0,0,0,64,64,0,-16,-16,0,64,0,64,16,16,0,0,0,0],
[0,0,0,0,-160,160,80,0,-80,0,0,0,-48,0,48,-64,64,0,-48,0,48,0,0,0],
[0,0,0,160,0,-160,0,-80,16,0,0,64,0,48,-48,0,64,64,0,48,0,0,0,0],
[0,0,0,160,-160,0,16,-16,0,64,-64,0,-48,48,0,64,0,-64,0,0,0,0,0,0]]:
#
# Sew Cfrontspace[5] to phi2backspace[3] to get EE_symb[4] (108 x 13 = 1404):
#
phi2M[4,5,3] := [
[0,960,960,15360,0,0,0,0,-1248,0,0,0],[960,0,960,0,15360,0,-1248,0,0,0,0,0],
[960,960,0,0,0,15360,0,-1248,0,0,0,0],[1920,0,0,0,64,64,0,-384,0,384,0,-384],
[0,1920,0,64,0,64,0,0,-384,-384,384,0],[0,0,1920,64,64,0,-384,0,0,0,-384,384],
[0,0,0,0,-32,-32,0,96,0,-96,0,96],[0,0,0,-32,0,-32,0,0,96,96,-96,0],
[0,0,0,-32,-32,0,96,0,0,0,96,-96],[-192,0,0,0,0,64,0,0,0,0,0,192],
[0,-192,0,64,0,0,0,0,0,192,0,0],[0,0,-192,0,64,0,0,0,0,0,192,0],
[-384,0,0,0,80,-112,0,96,0,-96,0,160],[0,-384,0,-112,0,80,0,0,96,160,-96,0],
[0,0,-384,80,-112,0,96,0,0,0,160,-96],
[-272,-128,-144,-288,256,-128,40,24,-32,64,192,64],
[-144,-272,-128,-128,-288,256,-32,40,24,64,64,192],
[-128,-144,-272,256,-128,-288,24,-32,40,192,64,64],
[88,8,32,288,-192,-160,4,-20,-16,64,-96,64],
[32,88,8,-160,288,-192,-16,4,-20,64,64,-96],
[8,32,88,-192,-160,288,-20,-16,4,-96,64,64],
[-32,16,16,-32,-192,-192,0,64,-16,-64,0,64],
[16,-32,16,-192,-32,-192,-16,0,64,64,-64,0],
[16,16,-32,-192,-192,-32,64,-16,0,0,64,-64],
[-168,8,192,-288,224,-64,-132,92,72,-144,-32,176],
[192,-168,8,-64,-288,224,72,-132,92,176,-144,-32],
[8,192,-168,224,-64,-288,92,72,-132,-32,176,-144],
[0,0,0,0,-64,64,0,128,0,-128,0,-128],[0,0,0,64,0,-64,0,0,128,-128,-128,0],
[0,0,0,-64,64,0,128,0,0,0,-128,-128],[32,-160,192,0,128,256,-64,-64,0,128,0,0],
[192,32,-160,256,0,128,0,-64,-64,0,128,0],
[-160,192,32,128,256,0,-64,0,-64,0,0,128],[96,0,0,0,64,64,0,-32,0,32,0,-32],
[0,96,0,64,0,64,0,0,-32,-32,32,0],[0,0,96,64,64,0,-32,0,0,0,-32,32],
[0,0,0,0,-128,128,0,-64,0,64,0,64],[0,0,0,128,0,-128,0,0,-64,64,64,0],
[0,0,0,-128,128,0,-64,0,0,0,64,64],[0,0,0,0,64,-64,0,48,0,-48,0,-48],
[0,0,0,-64,0,64,0,0,48,-48,-48,0],[0,0,0,64,-64,0,48,0,0,0,-48,-48],
[-48,-16,-16,-144,-240,-128,16,28,-60,-24,216,-8],
[-16,-48,-16,-128,-144,-240,-60,16,28,-8,-24,216],
[-16,-16,-48,-240,-128,-144,28,-60,16,216,-8,-24],
[8,0,8,64,96,0,-32,0,0,0,-32,32],[8,8,0,0,64,96,0,-32,0,32,0,-32],
[0,8,8,96,0,64,0,0,-32,-32,32,0],[-48,72,56,32,16,208,60,-52,-56,48,64,-112],
[56,-48,72,208,32,16,-56,60,-52,-112,48,64],
[72,56,-48,16,208,32,-52,-56,60,64,-112,48],[-16,0,-16,0,-192,0,64,0,0,0,0,-64],
[-16,-16,0,0,0,-192,0,64,0,-64,0,0],[0,-16,-16,-192,0,0,0,0,64,0,-64,0],
[64,8,-24,48,80,32,0,-16,0,16,0,-48],[-24,64,8,32,48,80,0,0,-16,-48,16,0],
[8,-24,64,80,32,48,-16,0,0,0,-48,16],[0,48,0,-64,0,-64,0,0,-16,16,16,0],
[0,0,48,-64,-64,0,-16,0,0,0,16,16],[48,0,0,0,-64,-64,0,-16,0,16,0,16],
[16,16,-32,-192,-192,-32,64,-16,0,0,64,-64],
[-32,16,16,-32,-192,-192,0,64,-16,-64,0,64],
[16,-32,16,-192,-32,-192,-16,0,64,64,-64,0],
[16,24,40,96,96,0,-8,-4,-12,8,-24,-24],[40,16,24,0,96,96,-12,-8,-4,-24,8,-24],
[24,40,16,96,0,96,-4,-12,-8,-24,-24,8],[-8,-8,0,-96,-192,-96,-4,4,0,24,24,56],
[0,-8,-8,-96,-96,-192,0,-4,4,56,24,24],[-8,0,-8,-192,-96,-96,4,0,-4,24,56,24],
[-8,-16,-8,0,96,-96,4,0,4,32,0,-32],[-8,-8,-16,-96,0,96,4,4,0,-32,32,0],
[-16,-8,-8,96,-96,0,0,4,4,0,-32,32],[16,0,16,0,192,0,-64,0,0,0,0,64],
[16,16,0,0,0,192,0,-64,0,64,0,0],[0,16,16,192,0,0,0,0,-64,0,64,0],
[32,32,32,192,192,192,0,-64,0,64,-64,-64],
[32,32,32,192,192,192,0,0,-64,-64,64,-64],
[32,32,32,192,192,192,-64,0,0,-64,-64,64],[-16,0,-16,0,-192,0,0,0,0,0,0,64],
[-16,-16,0,0,0,-192,0,0,0,64,0,0],[0,-16,-16,-192,0,0,0,0,0,0,64,0],
[0,24,8,-16,-96,-112,0,24,-8,-32,0,32],[8,0,24,-112,-16,-96,-8,0,24,32,-32,0],
[24,8,0,-96,-112,-16,24,-8,0,0,32,-32],[0,-48,0,0,0,0,0,0,0,16,0,0],
[0,0,-48,0,0,0,0,0,0,0,16,0],[-48,0,0,0,0,0,0,0,0,0,0,16],
[-48,0,0,0,0,0,0,16,0,-16,0,0],[0,-48,0,0,0,0,0,0,16,0,-16,0],
[0,0,-48,0,0,0,16,0,0,0,0,-16],[-56,40,-16,-96,0,-96,-12,12,0,0,48,16],
[-16,-56,40,-96,-96,0,0,-12,12,16,0,48],[40,-16,-56,0,-96,-96,12,0,-12,48,16,0],
[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],
[16,8,8,0,96,96,0,-32,0,32,0,-32],[8,16,8,96,0,96,0,0,-32,-32,32,0],
[8,8,16,96,96,0,-32,0,0,0,-32,32],[0,0,32,-48,-48,0,0,0,0,0,0,0],
[32,0,0,0,-48,-48,0,0,0,0,0,0],[0,32,0,-48,0,-48,0,0,0,0,0,0],
[0,0,48,32,32,0,-16,0,0,0,-16,16],[48,0,0,0,32,32,0,-16,0,16,0,-16],
[0,48,0,32,0,32,0,0,-16,-16,16,0],[-16,-8,-8,-96,-96,0,0,4,-4,0,32,32],
[-8,-16,-8,0,-96,-96,-4,0,4,32,0,32],[-8,-8,-16,-96,0,-96,4,-4,0,32,32,0]]:
#
# Sew Cfrontspace[6] to phi2backspace[2] to get Esymb[4] (246 x 6 = 1476):
#
phi2M[4,6,2] := [
[0,0,0,0,0,15360],[0,0,0,0,15360,0],[0,0,0,15360,0,0],
[0,0,1920,-384,-384,0],[0,1920,0,-384,0,-384],[1920,0,0,0,-384,-384],
[0,32/3,0,-64/3,0,-32/3],[-384,0,0,0,192,64],[-192,0,0,0,96,96],
[0,0,0,0,96,96],[384,-384,0,0,0,64],[384,0,-384,0,64,0],
[-384,0,384,0,64,0],[0,0,128/3,-256/3,-128/3,0],[0,-64,0,16,0,48],
[0,0,0,16,0,16],[0,-128,0,80,0,16/3],[144,0,0,0,-48,0],[96,0,0,0,-64,0],
[-144,144,0,0,0,-32],[-96,96,0,0,0,-32],[-96,0,96,0,32,0],
[-96,0,96,0,-32,0],[192,0,-192,0,16,0],[96,0,-96,0,32,0],
[96,0,-96,0,-32,0],[0,0,-384,192,64,0],[0,0,-64,32,32,0],[0,0,0,32,32,0],
[0,-4,0,-12,0,0],[0,24,0,-16,0,0],[-192,0,0,0,8,120],[-192,0,0,0,120,8],
[0,-272/7,0,1136/21,0,-104/3],[0,0,-16,0,-48,0],[0,0,96,0,0,0],
[96,0,0,0,-32,-32],[0,0,0,0,0,0],[0,0,0,0,0,0],[32,0,-32,0,128,0],
[0,48,0,-16,0,-16],[48,0,0,0,0,0],[48,0,0,0,0,0],[-40,40,0,0,0,-48],
[40,-40,0,0,0,-48],[-40,0,40,0,-48,0],[8,-8,0,0,0,0],[-8,8,0,0,0,0],
[-8,0,8,0,0,0],[0,0,96,-32,-32,0],[0,0,-816/19,1136/19,-728/19,0],
[0,16/7,0,0,0,-32/21],[0,0,0,16/7,0,0],[32,-32,0,0,0,64],[16,-16,0,0,0,0],
[32,0,-32,0,64,0],[-32,0,32,0,64,0],[-32/7,32/7,0,0,0,8/21],
[0,32/21,-32/21,-8/7,0,0],[24,-24,0,0,0,0],[0,0,0,0,0,0],[-8,0,8,0,0,0],
[0,24,-24,-80,0,0],[0,8,-8,-80,0,0],[0,0,-64/19,8/57,40/19,0],
[0,0,-64/19,40/19,8/57,0],[-32/19,0,32/19,0,-24/19,0],[32,0,-32,0,64,0],
[32,0,-32,0,-64,0],[0,-96/19,96/19,8/19,0,0],[0,-32,32,64,0,0],
[0,0,0,0,0,0],[-88,0,88,0,0,0],[0,-40,40,320,0,0],[12,-12,0,0,0,-56],
[-8,8,0,0,0,0],[0,-8,8,0,0,0],[0,0,0,0,0,-32/21],[112,0,-112,0,0,0],
[0,0,0,0,0,0],[0,-32/3,0,0,0,16],[320,0,0,0,0,-416],[0,320,0,0,0,-416],
[0,0,176/3,-32,-40/3,0],[0,0,0,0,0,0],[-8/3,8/3,0,0,0,0],
[8/21,0,0,0,-32/21,0],[-40/7,40/7,0,0,0,0],[32/7,0,0,0,-48/7,16/7],
[0,0,0,0,0,0],[40,0,-40,0,0,0],[0,0,0,0,0,0],[-64,64,0,0,0,128],
[0,0,0,0,0,0],[0,8/133,0,-40/399,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],
[0,0,0,0,0,0],[0,8/57,0,0,0,-32/57],[8,0,-8,0,320/7,0],[0,0,0,0,0,0],
[8,-8,0,0,0,-8],[8/21,-8/21,0,0,0,0],[0,-8,0,32/3,0,4/3],
[0,0,0,0,40/21,-104/21],[40/57,0,-40/57,0,-16/19,0],[-64/57,0,64/57,0,32/57,0],
[8/399,-8/399,0,0,0,8/133],[0,32/7,0,-136/21,0,40/21],[4/21,-4/21,0,0,0,16/21],
[-8/19,0,8/19,0,8/19,0],[-40/21,0,0,0,0,0],[40/21,0,0,0,0,0],
[16/7,0,0,0,-8/21,-8/7],[0,4/21,-4/21,0,0,0],[-8/3,0,0,0,28/3,8/3],
[0,0,0,0,0,0],[32/3,0,0,0,-8,8],[16,0,0,0,8,-56/3],[0,0,0,0,0,16/3],
[0,0,0,0,4/7,4/21],[-16/7,0,0,0,0,104/21],[-16/3,0,0,0,8,-8],
[0,0,0,0,0,64/21],[-8/133,0,0,0,4/399,32/399],[0,0,0,0,0,-16/133],
[-16/57,0,0,0,32/57,0],[0,8/133,0,-4/133,0,-4/399],[-2/19,0,0,0,10/57,0],
[-2/133,0,0,0,2/399,0],[0,0,0,0,0,-8/57],[0,-4/399,0,-1/399,0,3/133],
[0,0,0,40/19,-8/19,0],[0,0,0,0,0,0],[0,4/399,0,1/399,0,-1/399],
[0,0,16/57,-8/57,-32/57,0],[0,2/399,0,-1/399,0,-2/399],[0,0,-2/399,0,0,0],
[0,0,-2/133,0,10/399,0],[8/399,-8/399,0,0,0,-32/399],[0,-4/133,0,1/133,0,1/399],
[0,0,-4/133,0,20/399,0],[32/133,-32/133,0,0,0,96/133],[0,0,0,0,0,0],
[0,0,-16/399,40/133,0,0],[8/133,-8/133,0,0,0,8/133],
[-16/399,16/399,0,0,0,-40/399],[0,0,8/133,2/133,-18/133,0],
[-12/133,12/133,0,0,0,64/133],[0,0,-16/399,0,40/133,0],
[0,-80/133,80/133,-32/21,0,0],[0,0,0,8/399,0,0],[0,0,-8/399,0,16/399,0],
[-32/399,32/399,0,0,0,32/133],[0,0,10/57,0,-4/57,0],[0,0,0,0,0,4/133],
[0,0,0,-4/133,0,4/133],[0,-2/133,0,0,0,5/399],[0,0,4/133,-2/133,-2/399,0],
[0,-8/399,0,16/399,0,0],[0,-4/399,4/399,0,0,0],[0,0,0,0,4/19,0],
[0,0,8/133,-2/399,-2/133,0],[0,0,0,-64/399,64/399,0],[0,0,0,8/133,-8/133,0],
[0,0,0,16/57,0,-32/133],[0,0,0,20/399,0,-4/399],[0,-2/399,0,0,0,4/399],
[-32/399,32/399,0,0,0,0],[0,-2/21,0,8/21,0,0],[0,-2/133,0,0,0,10/399],
[0,4/399,0,2/399,0,-2/133],[0,4/133,0,-2/399,0,-2/133],
[-2/133,2/133,0,0,0,4/399],[2/133,-2/133,0,0,0,8/399],[0,0,0,8/399,0,-8/399],
[0,0,0,0,0,-16/133],[-1/57,1/57,0,0,0,4/57],[4/7,-4/7,0,0,0,8/21],
[8/399,-8/399,0,0,0,8/399],[-1/7,1/7,0,0,0,-4/21],[16/399,-16/399,0,0,0,0],
[-5/266,0,5/266,0,-1/21,0],[1/532,0,-1/532,0,-1/532,0],[0,0,0,0,0,0],
[-1/798,0,1/798,0,-2/399,0],[1/532,0,-1/532,0,1/399,0],[0,0,0,0,0,0],
[1/3192,0,-1/3192,0,1/798,0],[-1/399,0,1/399,0,1/133,0],
[-1/3192,0,1/3192,0,1/798,0],[-1/399,0,1/399,0,-1/399,0],[0,0,0,0,0,0],
[0,0,0,0,0,0],[1/1064,0,-1/1064,0,1/1596,0],[1/266,0,-1/266,0,2/399,0],
[1/1064,0,-1/1064,0,-1/798,0],[0,0,0,0,-1/399,0],[3/1064,0,-3/1064,0,-1/266,0],
[-3/1064,0,3/1064,0,1/532,0],[1/57,0,-1/57,0,1/19,0],[1/456,0,-1/456,0,0,0],
[1/3192,0,-1/3192,0,11/798,0],[1/57,0,-1/57,0,0,0],[0,0,0,0,0,0],
[1/399,0,-1/399,0,-5/798,0],[0,0,0,0,0,0],[0,0,0,0,-1/266,0],
[-1/266,0,1/266,0,-5/532,0],[0,0,0,0,0,0],[0,0,0,0,0,0],
[-1/798,0,1/798,0,0,0],[0,0,0,0,0,0],[0,-1/798,1/798,5/1596,0,0],
[0,-1/3192,1/3192,0,0,0],[0,-1/3192,1/3192,0,0,0],[0,0,0,0,0,0],
[0,0,0,1/57,0,0],[0,1/1596,-1/1596,1/532,0,0],[0,0,0,0,0,0],
[0,1/84,-1/84,0,0,0],[0,1/3192,-1/3192,-1/228,0,0],[0,-1/3192,1/3192,1/798,0,0],
[0,1/1596,-1/1596,1/399,0,0],[0,-1/1064,1/1064,1/798,0,0],
[0,1/1064,-1/1064,1/798,0,0],[0,1/399,-1/399,-1/399,0,0],[0,0,0,0,0,0],
[0,-1/399,1/399,0,0,0],[0,5/798,-5/798,-3/266,0,0],[0,0,0,0,0,0],
[0,0,0,0,0,0],[0,-5/1596,5/1596,-3/532,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],
[0,1/532,-1/532,1/399,0,0],[0,2/399,-2/399,2/399,0,0],
[0,1/1596,-1/1596,-1/399,0,0],[0,0,0,-1/399,0,0],[0,0,0,0,0,0],
[0,-1/532,1/532,-1/399,0,0],[0,4/399,-4/399,0,0,0],[0,0,0,0,0,0],
[0,0,0,-1/133,0,0],[0,1/798,-1/798,-1/266,0,0],[0,0,0,0,0,0] ] :
#
###############################################################
# Five loops #
##############
# Sew Cfrontspace[3] to phi2backspace[7] to get EE_symb[5] (21 x 155 = 3255):
#
phi2M[5,3,7] := [
[0,-9600,-9600,0,-860160,0,2832,70272,2832,952,70880,952,-76,71280,-76,1352,70080,
1352,-136,-2920,-760,-16368,-760,-92,-1432,-32,-136,64,-716,-4680,740,-28,-13480,
-1120,-452,376,-1124,-932,-312,-592,-2392,-1060,1496,296,-332,-1892,612,308,-4416,
164,14796,5128,-4072,-11016,-904,-72,-6040,-5188,4592,-1232,-4852,-372,-4864,4516,
11796,0,13260,96,676,-1776,-704,416,896,-88,2876,-1308,740,-1172,-1336,264,-744,
264,-312,-4416,-376,-14484,-1652,-6624,-69120,-6624,64,-1560,64,-1328,-16144,-1416,
944,-1180,76,1992,880,-156,1268,-736,24,-544,-384,1512,4,-60,440,-368,216,496,
568,136,12,404,-148,348,628,-104,900,-220,-68,-144,128,-172,-196,260,-556,332,
-180,-556,-28,-28,196,312,100,-60,-112,-152,196,-260,-552,0,644,1044,-60,-508,
92,-492,492,0,-60],[-9600,0,-9600,0,0,-860160,624,2832,70272,-152,952,70880,476,
-76,71280,248,1352,70080,-16,-136,-280,-760,-16368,-300,-136,-2168,-2920,1196,
-164,472,-5228,-132,-60,-13392,332,-236,-948,156,-20,-252,1572,-612,-832,940,280,
376,-460,568,4416,1540,140,868,304,-1368,-11200,1040,-212,-96,-124,740,1480,1696,
1196,1356,-588,-4416,192,14320,5316,-4216,-5508,-3324,-1580,-3908,-1248,-4320,4808,
1072,-14572,-160,588,-1000,11584,0,-80,-1516,-14196,-2208,-6624,-69120,-592,64,
-1560,64,-956,-15728,-220,-404,-1700,464,408,-844,-1328,336,-644,300,324,-712,
-152,-604,-576,20,104,-960,-576,152,576,-488,0,-460,-596,216,-696,204,0,-28,60,
-112,-372,540,-228,736,224,-616,224,100,196,44,224,-64,0,112,260,-260,492,60,
-508,-492,0,416,-16,492,0,60,0],[-9600,-9600,0,-860160,0,0,70272,624,624,70880,
-152,-152,71280,476,476,70080,248,248,-2920,-16,-16368,-280,-280,-3192,32,-360,
-16,14396,-4880,528,384,-12888,324,16,-912,4932,-4368,-4776,-7692,3268,-716,1072,
-200,-5156,5340,-2468,-13032,10940,0,13184,720,404,-40,96,-184,232,-36,36,220,
1804,-956,-1148,716,-448,1200,4416,1436,1240,-368,-504,236,-364,252,-756,-1844,
2132,-220,-372,-44,-1000,-20,-160,880,4416,-15576,264,112,-69120,-2208,-2208,
-1560,-592,-592,-15952,180,224,-1604,-312,-272,-1088,-136,1512,-452,1632,748,1308,
-452,-416,572,-440,-288,4,184,128,-504,432,-76,-428,660,152,-32,-112,-204,16,
68,172,-188,284,16,480,-496,-44,212,-108,100,224,200,196,-28,-4,152,0,136,
-200,60,-60,-136,-552,60,92,-76,0,-492,-60,60],
[0,-5760,0,0,0,0,288,3168,-3120,96,1120,-1048,0,-160,76,144,1520,-1496,32,-120,
-248,-872,1008,28,-120,56,104,-152,80,-1156,164,-568,-1528,2176,240,-292,428,
432,-100,-108,592,968,-3004,584,-220,808,-1328,-836,-384,4,-76,576,-60,-1664,
1056,404,-300,-980,152,872,-904,-1456,-664,-372,-928,-5760,-400,156,420,1428,
1584,936,892,1108,1816,200,792,-364,2120,-544,-108,280,484,4800,-644,-2016,2104,
-576,-6720,7200,-72,-120,136,-256,-1520,2112,-792,-840,272,-788,-788,-116,-736,
840,-72,4,-124,-256,-340,-116,-456,-464,168,-720,-516,36,704,-480,-244,228,-672,
36,-772,280,-108,-112,128,-40,-20,20,20,-312,-312,-64,-312,20,20,68,48,8,24,
-40,20,-20,592,44,-616,-500,8,540,-24,584,-592,44,8],
[0,0,-5760,0,0,0,-720,288,288,152,96,-320,-524,0,560,-296,144,80,88,32,112,
-248,-168,384,48,-360,-32,-1680,-348,-204,128,-460,96,240,996,-844,1104,540,
-260,-1156,-648,1212,-2948,2064,-1680,692,-1244,-1608,-4800,-1616,-152,328,-68,
-392,-104,300,556,-296,40,-8,-1284,-3364,-16,-1440,-404,-384,-76,1764,1056,-188,
984,-32,1532,-580,1532,-1468,844,712,368,-376,-612,160,1620,5760,-620,-268,44,
2400,-576,-960,608,-72,-560,32,-120,-112,-184,-860,-604,-548,-1172,1072,-876,
1256,640,716,-156,-376,8,-480,-504,-104,56,-416,-556,476,92,-92,-24,664,-92,
-228,-192,92,-64,0,-16,204,-16,-24,8,-44,-44,116,-44,48,-24,20,332,44,0,-24,
-24,24,136,-52,-180,-128,44,160,-44,92,-676,-52,44],
[-5760,0,0,0,0,0,3168,-720,96,1120,152,0,-160,-524,48,1520,-296,48,-120,88,
-872,112,168,-76,72,-32,-72,-236,-976,-884,-308,-1736,-364,-32,136,56,-1052,
-712,-480,-232,-628,-224,-2244,92,112,-1332,-1288,-296,-5760,-420,-1156,-644,412,
-320,56,-84,296,-104,-836,332,444,-2836,1380,-532,-1384,-4800,-1556,172,1068,316,
732,684,656,616,4644,-3236,1300,400,292,-120,-296,600,348,384,-1628,-208,-64,
-6720,2400,-192,-120,608,-16,-2368,132,24,-244,56,88,1412,-668,-28,4,-616,556,
-80,280,336,-840,-108,-80,-396,8,-112,196,244,28,572,-904,820,80,-156,280,-24,
-176,-236,236,-164,-28,4,-28,20,20,-52,-20,332,28,-24,20,-52,40,0,28,-28,-44,
8,112,628,-52,-16,68,8,-100,8,-52],[-53760,0,0,-10240,0,-10240,-248,0,-248,
320,0,320,2116,0,2116,196,0,196,-336,0,608,0,608,-64,0,40,-336,1740,-276,168,
-156,-56,-88,-144,476,1300,-1208,484,-252,1540,292,356,10500,-10468,5356,308,
-108,1984,1312,1312,112,56,-88,0,92,-584,232,-56,-56,200,84,0,280,-44,0,0,
-144,1620,1228,-1256,-264,-528,-364,112,9876,-9796,5104,-240,964,1408,288,1416,
2516,1312,-268,0,-152,112,0,112,32,0,32,-168,144,-288,-16,-56,20,-492,268,340,
-608,180,-304,368,248,-436,176,-156,-124,-72,64,-292,-156,-44,0,-448,88,-224,
-56,-132,-144,120,88,88,0,-44,48,-96,0,48,0,0,0,0,144,0,0,-144,0,0,144,
-144,56,0,-56,-56,-120,144,0,0,-84,0,-112],[0,-53760,0,-10240,-10240,0,1176,
-248,0,1800,320,0,608,2116,0,1676,196,0,-144,-336,-1864,608,0,368,-176,0,0,
-384,-776,44,96,-1376,-152,-144,720,264,-1360,-556,-1492,-124,-456,424,-10488,
328,308,-232,-1680,-544,-1312,320,1800,1272,732,584,0,-120,-1116,-172,876,4484,
-296,10072,-10500,5164,2424,1312,1544,144,604,284,272,108,252,612,240,-216,536,
-52,-112,-2192,1536,0,0,0,-1724,120,0,-1200,112,0,-160,32,0,-2480,-168,0,
-1976,96,-176,636,-612,748,-20,156,580,316,436,-252,-212,-328,-144,44,88,-216,
-20,176,-88,128,-196,416,-56,56,220,0,76,-132,68,76,-120,144,-24,0,-48,-112,
144,0,144,144,144,0,192,0,120,-144,0,120,144,84,0,-144,144,-176,0,112,0],
[0,0,-53760,0,-10240,-10240,0,1176,1176,0,1800,1800,0,608,608,0,1676,1676,0,
-144,0,-1864,-1864,0,400,240,-144,112,192,-576,-428,-140,-1468,-1408,-848,-156,
-600,-4,112,80,696,344,112,-80,-36,-516,-120,-60,0,-112,-352,292,-568,-1768,
-1620,244,-796,-2000,-136,-184,-4028,-10440,-208,-4016,-1052,-1312,-48,-128,336,
-728,-1324,-1720,4648,-3868,-10172,12,-3504,4744,-2408,0,-2272,-2192,-944,-1312,
-172,-1820,-1540,0,-1200,-1200,0,-160,-160,-144,-2532,-2368,116,-2380,-2352,604,
204,-160,324,-936,472,-108,988,-208,-320,308,84,240,112,-76,-84,256,-240,240,
-176,0,4,0,-152,124,56,112,32,112,-32,32,112,-88,0,200,0,144,0,-48,0,112,0,
-192,32,-32,196,-112,-172,-28,112,-84,32,-84,84,-112,112],
[11520,11520,11520,46080,-46080,46080,-4800,4672,-4800,-5048,5136,-5048,-5420,5256,
-5420,-5184,5152,-5184,312,-312,1144,-1008,1144,348,-232,320,312,-1168,852,-1088,
1004,972,-856,720,-324,-928,324,476,928,-1344,-416,-676,592,3552,-2012,-460,1188,
-692,-1664,-1116,892,584,-792,-488,672,80,-920,-644,728,-2128,-284,-236,360,620,
812,0,740,-1152,-892,240,624,1464,-288,2104,1412,2748,-60,-1716,816,248,-104,
248,-984,-1664,1304,-732,804,2880,-4352,2880,376,-184,376,1136,-872,1096,896,388,
828,672,112,-220,428,-544,8,-192,-8,408,-228,84,192,-176,-120,120,288,-64,-140,
284,-236,124,244,-48,396,-124,-44,-80,72,-92,20,-36,-4,20,4,-4,-4,-4,-52,-48,
-44,-36,-40,8,-52,52,-208,0,260,380,-36,-180,52,-172,172,0,-36],
[11520,11520,11520,46080,46080,-46080,-5632,-4800,4672,-5464,-5048,5136,-5212,-5420,
5256,-5600,-5184,5152,384,312,1144,1144,-1008,364,200,-232,-312,-788,1188,904,
-1116,964,940,-600,-396,-1164,636,780,964,-1204,428,-84,-552,4076,-2008,400,860,
-840,1664,-716,-1124,-932,728,520,-592,112,604,760,-1340,-1292,2400,984,3420,52,
-1140,-1664,-1096,728,644,-240,-716,-564,-2028,4,-440,632,448,-288,-780,-96,196,
-88,592,0,1320,892,-668,4544,2880,-4352,272,376,-184,1480,1252,-744,492,724,252,
-96,80,-396,-200,-168,-236,-244,220,-248,-152,156,-16,140,-88,-184,-56,-168,184,
-144,-32,-196,-220,104,-272,108,0,-12,28,-56,12,-4,52,0,-16,-40,-48,-44,-52,
-44,-48,0,-32,40,-52,52,172,36,-180,-172,0,128,-8,172,0,36,0],
[11520,11520,11520,-46080,46080,46080,4672,-5632,-5632,5136,-5464,-5464,5256,-5212,
-5212,5152,-5600,-5600,-312,384,-1008,1144,1144,-296,320,264,384,772,-760,1064,
1072,-768,1180,1224,96,636,-96,-584,-948,724,-348,296,-232,420,68,28,-960,588,
0,696,-952,-996,480,864,816,336,636,732,-1276,-292,1132,-588,3804,-1056,-808,
1664,-780,-760,-1288,496,908,1132,-1124,1268,-1052,4572,-1092,-1356,1244,-88,-220,
-96,-728,1664,-1056,1312,1336,-4352,4544,4544,-184,272,272,-696,1444,1472,-12,
552,584,-592,-272,584,-196,488,212,308,-180,-192,268,-32,-80,-28,-80,224,-232,
40,-76,-108,236,-8,-24,-56,-124,16,44,92,-100,148,80,-40,32,-84,-4,124,-44,
-48,-88,-20,-4,36,-8,32,-88,88,36,-36,-80,-208,36,52,-44,0,-172,-36,36],
[0,0,0,23040,0,23040,-496,0,-496,-448,0,-448,-4984,0,-4984,-536,0,-536,160,0,
-160,0,-160,144,0,96,160,-1544,64,-32,32,-96,24,0,-120,-1224,432,-80,-40,
-1240,80,80,-1824,1736,-1248,-24,-328,-1272,-4288,-1160,-32,24,-16,0,-328,176,
80,-72,-48,-40,32,0,-88,-104,-88,0,-24,-1528,-1192,488,-24,40,32,-8,-1952,
1856,-1208,40,-160,-328,-48,-312,-1288,-4288,-120,0,-40,-160,0,-160,64,0,64,
-32,0,-40,0,-24,-32,-16,-64,-16,64,-32,64,-64,32,-32,-32,48,24,40,24,-24,
-40,16,0,0,16,0,-48,24,-64,48,16,16,0,40,16,-32,24,-32,-24,24,-24,-24,-24,
0,0,24,0,0,-24,24,48,0,-48,-48,16,0,0,0,-8,0,32],
[0,0,0,23040,23040,0,-4944,-496,0,-4976,-448,0,-416,-4984,0,-5064,-536,0,288,
160,1456,-160,0,336,80,0,0,424,1112,-8,32,1144,-64,0,-32,-8,424,1112,1160,-8,
-48,48,1816,-16,-40,416,1280,304,4288,56,-1552,-1208,-208,-336,0,16,520,-104,
-1272,-712,-72,-1888,1760,-1312,-1280,-4288,-1208,0,-48,32,-8,-56,56,40,-16,8,
-24,16,32,368,-328,0,0,0,1320,-104,0,4128,-160,0,392,64,0,1392,-56,0,352,-8,
-8,-24,-16,-32,-24,-48,0,56,104,-72,24,16,0,48,-40,-8,-16,8,-64,16,8,-8,48,
-48,24,0,24,24,-24,24,16,-24,48,0,8,56,0,0,-24,-24,0,0,-8,0,-16,24,0,-16,
0,8,0,0,0,-32,0,-32,0],[0,0,0,0,23040,23040,0,-4944,-4944,0,-4976,-4976,0,
-416,-416,0,-5064,-5064,0,288,0,1456,1456,0,272,336,288,-32,-32,1080,1064,48,
1120,1152,56,0,64,-48,-32,-40,-48,-64,-56,64,32,16,16,8,0,8,456,0,1088,1328,
1272,-32,320,1184,-96,32,1136,1888,-8,816,344,4288,120,392,48,432,1080,1264,
-728,1192,1928,-104,664,-696,1320,0,408,368,264,4288,40,1384,1304,0,4128,4128,
0,392,392,0,1416,1360,16,464,424,0,0,16,-8,-8,-64,0,-24,32,-48,-16,8,-80,
-32,48,48,-56,16,-16,-48,0,8,0,48,-8,16,-32,32,-32,-8,8,-8,-16,0,-16,0,0,
0,-16,-24,-32,0,8,8,-8,-24,32,40,40,-32,-8,32,-8,8,32,-32],
[-5760,0,-5760,0,0,0,48,-432,384,72,-168,96,-84,36,48,24,-216,192,-16,56,136,
-56,-80,-12,88,-56,-40,-20,-84,24,68,76,-204,0,92,100,92,108,60,84,-300,-4,
544,-724,280,-56,68,168,-960,52,-4,-76,0,72,-96,-96,172,-16,52,-140,-648,-880,
-196,-516,36,960,-80,48,100,-360,-84,-284,660,-788,272,-1616,-40,592,84,160,
-212,56,48,0,32,36,-196,480,1440,-768,16,48,-88,48,-124,-160,52,-164,-324,80,
-56,308,48,48,284,76,-236,232,72,4,0,-76,8,112,16,72,-176,136,0,116,124,-88,
152,-84,0,20,-20,48,-4,-20,-4,0,0,56,0,20,4,-20,0,0,0,0,4,-4,-84,-36,84,
84,0,-48,0,-84,0,-36,0],[-5760,-5760,0,0,0,0,384,48,48,96,72,72,48,-84,-84,
192,24,24,-40,-16,-80,136,136,-56,-32,24,-16,12,-112,-144,-176,88,-28,-32,-64,
148,-496,-264,-12,148,116,-272,136,-1460,604,-388,120,12,0,16,64,20,216,96,72,
-168,-4,116,44,652,308,596,-628,608,192,-960,124,-56,256,200,28,132,-148,348,
956,-1116,580,28,-60,56,236,160,80,-960,56,88,0,-768,480,480,-88,16,16,-160,
68,32,-196,104,80,448,104,-536,188,-368,-132,-180,220,0,-196,8,48,4,8,-176,
168,-80,36,100,-220,24,16,48,116,-16,-44,-84,84,-132,-16,16,-16,20,20,-76,20,
0,40,4,4,-36,24,0,40,-40,-36,36,72,120,-36,-36,36,0,84,36,-36],
[0,-5760,-5760,0,0,0,-432,384,-432,-168,96,-168,36,48,36,-216,192,-216,56,-40,
-56,-80,-56,68,-56,32,56,32,68,88,52,-236,136,-64,172,-72,380,204,-24,96,312,
428,-632,-168,164,588,-236,-156,960,-44,-36,184,-120,-168,24,88,-24,-100,208,
608,-516,236,-1408,-140,-156,0,-20,32,-156,256,80,-224,560,-440,-1204,404,-492,
428,-72,-216,24,-216,-56,960,-184,-196,124,1440,-768,1440,48,-88,48,-80,-112,
-40,-256,-412,-228,-552,-48,228,-236,368,-152,128,16,-232,148,-60,-72,96,56,16,
-184,56,140,-236,220,-116,-140,40,-268,100,44,64,-64,84,-4,4,20,-20,-20,20,4,
4,4,40,20,36,0,-24,4,-4,120,0,-156,-204,36,84,-36,84,-84,0,36],
[0,0,0,0,46080,-46080,4256,-5056,5056,4432,-5232,5232,-4520,-5304,5304,4432,-5344,
5344,-128,352,-1344,1088,-1088,-192,288,-288,-352,-1464,-728,984,-1008,-792,808,
-704,-8,-960,48,-904,-912,-896,136,8,-3848,1928,-1080,-240,-1368,-1272,-7808,
-704,-880,-872,808,656,-688,-72,864,728,-1064,872,1168,48,1976,-480,-760,0,-768,
792,816,-552,-792,-1016,-784,-1184,-192,-1920,432,680,-744,-640,32,-32,712,0,
-1064,888,-824,-3904,3200,-3200,-400,208,-208,-912,984,-912,-408,264,-264,-120,8,
-48,-128,32,104,-96,-48,-32,56,80,-48,104,-16,-80,-56,-88,0,-48,24,-80,-104,
24,-136,24,8,24,-8,0,-16,0,16,0,0,0,-16,-32,0,-16,-32,0,16,16,0,0,88,0,
-104,-176,0,88,-16,88,0,0,0],[0,0,0,-46080,0,46080,5056,4256,-5056,5232,4432,
-5232,5304,-4520,-5304,5344,4432,-5344,-352,-128,-1088,-1344,1088,-352,-128,288,
352,808,-1016,-792,1024,-632,-760,688,168,896,-640,-888,-960,976,-88,8,-88,
-2040,1176,-368,-696,744,0,768,-1552,-936,-1064,-1168,688,72,-128,-920,-968,872,
-1344,-3936,2040,-1952,-1064,-7808,-688,-808,-912,568,744,968,784,1168,80,2032,
-496,-792,744,-32,-640,32,-712,0,-888,-920,824,-3200,-3904,3200,-208,-400,208,
-880,-1016,912,-248,-264,280,-24,-8,32,80,48,-72,144,48,-32,120,-96,32,-40,0,
128,24,8,-48,0,56,16,88,-8,104,-24,8,8,-24,16,16,0,-16,0,48,16,32,-32,0,
16,16,0,16,-16,0,0,-88,0,88,0,0,-72,0,-88,0,0,0],
[0,0,0,46080,-46080,0,-5056,5056,-4256,-5232,5232,-4432,-5304,5304,4520,-5344,
5344,-4432,352,-352,1088,-1088,1344,352,-288,192,128,-808,840,-952,976,824,-776,
656,-40,-848,624,712,960,-976,8,-296,8,2056,-1112,240,1080,-552,0,-752,880,792,
-824,-656,1344,-184,-832,-712,1064,-840,-1088,-48,-1896,480,744,0,768,1480,880,
-152,808,1016,672,1216,4112,-2192,1936,-792,1096,32,-32,640,1144,7808,1080,-888,
984,3200,-3200,3904,208,-208,400,896,-1000,944,424,-184,344,168,184,0,80,-192,
-152,-80,0,192,-56,32,144,-8,0,96,152,-8,0,48,-8,-16,104,8,120,-24,8,-8,8,
-16,-16,0,0,64,16,-16,32,16,0,16,-32,0,-16,-16,0,0,-88,0,104,176,0,-104,
16,-88,176,0,0] ] :
#
# Sew Cfrontspace[4] to phi2backspace[6] to get EE_symb[5] (48 x 85 = 4080):
#
phi2M[5,4,6] := [
[0,2560,2560,0,-860160,0,-1108,70080,-1108,92,71280,92,-800,70880,-800,224,2920,
224,-1968,532,-920,1288,1064,1288,1088,1380,340,1472,13472,1180,1744,1648,-108,0,
-10240,5864,-6516,-4336,3612,-408,12000,4072,-14048,-1968,-52,-592,356,1064,492,
736,1744,-108,-48,1432,392,-2952,70272,-2952,160,16368,160,2040,1248,-1264,-1640,
-112,-1528,-504,1604,0,-736,-584,-1760,-1176,-736,-584,-736,-736,516,400,0,400,
0,92,0],[2560,0,2560,0,0,-860160,70080,-1108,-124,71280,92,-400,70880,-800,184,
2920,224,224,0,-10864,-520,1064,1288,0,13472,5088,-7032,-5344,1088,-1136,3704,
4072,-13648,-1968,40,2208,-796,736,2144,11200,-592,1648,-16,1968,360,320,-1208,0,
84,-1264,1744,688,2168,376,-288,70272,-2952,-984,16368,160,424,108,3400,-200,76,
-1640,0,504,-112,1528,1008,0,1008,-736,-1760,1024,-736,424,-1136,400,0,-92,0,
-400,0],[2560,2560,0,-860160,0,0,-124,-124,70080,-400,-400,71280,184,184,70880,
224,224,2920,1968,360,-600,0,0,1064,-736,536,-652,-528,-736,13072,1744,0,688,
1968,-40,152,-1788,-2288,2144,-480,320,0,288,0,-9840,12000,7856,5096,-6432,-4920,
3704,-13648,736,0,3192,-984,-984,70272,424,424,16368,-392,-1844,-1728,1416,1604,
1528,0,-1640,-1528,-1760,1024,-736,-16,1008,0,424,-736,-1136,-92,0,400,0,-400,
0],[-53760,0,0,1088,0,1088,-1168,0,-1168,-1616,0,-1616,-384,0,-384,-1472,0,
-1472,1472,1840,176,0,0,0,160,-4144,4896,10176,192,-48,-10272,0,1184,0,0,0,
-240,224,240,-1056,0,0,0,1472,1648,-832,-4048,0,4704,10560,-10272,1184,32,0,
-64,-32,0,-32,384,0,384,352,-80,768,-432,0,-432,-528,80,192,-96,-192,192,0,
-96,0,192,192,-240,0,192,0,192,-208,0],[0,-53760,0,1088,1088,0,0,-1168,-2608,
0,-1616,-192,0,-384,-1824,0,-1472,-2240,0,-192,-192,0,0,-4928,0,0,192,64,-32,
-1952,32,0,0,1472,1440,-4160,5280,10080,-10272,0,-832,0,976,-1472,-224,-256,
-4624,704,4464,-192,-10080,128,0,0,704,0,-32,-1504,0,384,-224,320,240,272,-544,
-624,-192,528,192,432,-32,288,-32,-192,0,0,192,-32,192,192,-192,208,0,0,192],
[0,0,-53760,0,1088,1088,-2608,-2608,0,-192,-192,0,-1824,-1824,0,-2240,-2240,0,
-1472,-512,240,-4928,-4928,0,-1952,-4560,4368,-384,-1952,-192,-10272,416,320,
-1472,-416,-4720,4368,-384,-10080,-832,-256,416,128,0,0,0,-32,0,224,-160,-160,
192,320,704,0,-1504,-1504,0,-224,-224,0,-624,-464,-736,624,272,624,0,-624,-624,
192,192,-96,-32,160,288,-32,192,0,208,0,192,-192,-192,-192],
[0,0,0,-3968,0,-3968,120,0,120,1664,0,1664,144,0,144,256,0,256,-1248,-1312,
-40,0,0,0,-16,720,-1240,-1792,-8,-16,1736,0,-1200,0,0,0,-8,0,8,160,0,0,0,
-1248,-1304,168,704,0,-1232,-1808,1736,-1200,8,0,24,-16,0,-16,-16,0,-16,-48,
24,-56,72,0,72,88,-64,-8,16,8,-8,0,16,0,-8,-8,-8,0,-8,0,-8,0,0],
[0,0,0,-3968,-3968,0,0,120,1384,0,1664,392,0,144,1408,0,256,368,0,8,8,0,0,
720,0,0,-8,16,-8,1344,8,0,0,-1248,-1304,688,-1256,-1776,1736,0,168,0,-1200,
1248,16,1112,1208,432,-704,8,1728,-80,0,0,-104,0,-16,1232,0,-16,1096,-16,-64,
-32,16,80,8,-88,-8,-72,-8,-24,-8,32,0,0,-8,-8,-8,-8,8,0,0,0,-8],
[0,0,0,0,-3968,-3968,1384,1384,0,392,392,0,1408,1408,0,368,368,0,1248,40,-64,
720,720,0,1344,1184,-688,16,1344,8,1736,456,-88,1248,24,1200,-688,16,1728,1136,
1112,456,-80,0,0,0,-8,0,0,16,16,-8,-64,-80,0,1232,1232,0,1096,1096,0,80,80,
64,-80,-72,-80,0,80,80,-8,-8,16,-8,-16,-24,-8,-8,0,0,0,-8,8,8,8],
[7680,0,0,7424,0,1024,344,0,-8,288,0,-1760,272,0,-48,752,0,48,32,-1864,-160,
0,0,0,-56,1840,-2104,-4304,-8,72,4616,0,-1264,0,0,0,80,8,-80,592,0,0,0,
1440,224,184,248,0,272,-480,424,464,16,0,104,112,0,176,-80,0,-16,8,72,-24,0,
0,0,152,72,-8,-8,8,-8,0,88,0,-40,-8,80,0,-40,0,-8,96,0],
[0,7680,0,10624,17024,-19200,2720,-2480,-48,2600,-1928,-1944,2640,-2480,-80,528,
-240,528,0,-568,-48,320,-320,1920,704,1352,-1408,-1088,-752,1880,2240,656,-680,
-704,176,-768,584,-272,-728,656,-576,-656,352,2112,680,1408,1688,0,-992,976,
3504,408,208,-128,-512,1984,-1888,160,720,-816,1280,-120,104,112,24,-8,0,64,40,
16,48,-128,48,112,-32,-16,-48,64,-40,-8,-32,-56,0,40,0],
[0,0,7680,-9600,10624,7424,-1624,-48,2472,-56,-1944,168,-1664,-80,2432,128,528,
288,-1440,16,-64,384,1920,320,-344,-376,-312,80,1880,816,424,-768,-216,2112,720,
1728,-952,1064,3496,-480,1408,128,448,2144,104,760,1072,640,-480,-96,1096,200,
-176,-448,168,-1264,160,2064,-592,1280,800,32,-144,72,40,104,-32,56,0,-40,-40,
-56,88,64,56,0,24,-40,-40,-56,-40,-40,40,8,-32],
[11520,-6400,-2560,-24960,0,14720,-176,0,496,-2880,0,5056,-32,0,416,400,0,-48,
3136,-1096,-192,-392,-168,-1000,-104,1312,-936,-3648,16,-520,2960,-16,-224,0,-32,
40,104,24,-96,560,0,120,0,-4672,-1264,-320,-248,-136,-496,-2272,-560,-1312,-88,
-24,264,-704,-1152,512,-160,48,-384,88,-16,-104,-8,64,-8,80,-8,-48,-136,88,
-48,-40,152,40,-16,-80,96,0,-16,0,16,0,0],[-2560,11520,-6400,14720,-24960,0,0,
496,-3280,0,5056,208,0,416,-3136,0,-48,272,0,80,-104,-136,-1000,1808,160,96,
56,80,-536,936,-96,248,0,-4672,-1264,-496,-616,-2088,-560,0,-320,-240,-1312,
-3136,-128,416,944,-528,-1352,896,2944,-544,8,168,-656,-1152,512,-3840,80,-384,
272,-48,184,32,-32,-24,-48,80,48,8,56,-168,-8,48,-32,-64,-80,96,-16,16,-16,
0,0,0,-16],[-6400,-2560,11520,0,14720,-24960,5136,-3280,0,432,208,0,5056,-3136,
0,144,272,0,4672,584,72,912,1808,-168,1224,368,336,2352,936,16,-560,440,432,
-3136,-112,1032,-1360,976,2976,1072,416,-360,-544,0,-32,0,24,88,-136,96,-112,
16,112,-592,-24,5184,-3840,-1152,1232,272,48,-24,-184,40,56,8,24,0,-56,8,48,
-48,152,88,8,56,96,-16,-96,0,0,-16,16,-16,-16],
[-1920,1920,0,0,16640,-16640,3296,-3296,0,-160,160,0,3200,-3200,0,-384,384,0,
3200,224,0,-1216,1216,-16,-928,-1632,1600,704,928,-64,-3856,-48,608,-3200,-368,
1648,-1648,-704,3888,-576,544,48,-576,0,-32,0,-16,-48,-32,-64,-32,32,432,-448,
-16,3840,-3840,0,-416,416,-16,-48,0,-16,64,32,0,0,-64,0,32,-16,192,16,0,176,
0,16,-48,0,0,-32,32,-32,-32],[0,-1920,1920,-16640,0,16640,-160,0,160,-2944,0,
2944,-64,0,64,576,0,-576,3200,-912,-208,304,-16,-304,192,1680,-1328,-2656,-64,
-192,3856,112,-320,0,-32,-80,-16,-32,0,576,0,-64,0,-3200,912,-544,-1424,-80,
1344,2640,-3856,320,-80,-16,240,-640,0,640,80,-16,-80,48,-64,0,-32,64,-32,160,
0,-32,-192,0,-32,32,192,-32,16,-16,0,0,-32,0,32,0,0],
[1920,0,-1920,16640,-16640,0,0,160,-3296,0,2944,160,0,64,-3200,0,-576,384,0,16,
-48,16,-304,1216,32,48,48,32,-224,928,0,64,0,-3200,912,-1696,1376,2848,-3856,
0,-544,-112,320,-3200,-400,544,1472,-128,-1760,-784,3824,-576,-32,80,-480,0,640,
-3840,16,-80,416,32,32,-48,0,0,-32,160,32,-32,32,-176,-32,16,0,-16,-16,0,16,
32,-32,0,0,0,-32],[-960,-960,0,-2688,0,0,1520,1520,-48,-52,-52,84,1048,1048,
40,136,136,-264,2304,556,608,128,128,-152,1096,492,-792,-96,1096,-132,1528,416,
84,2304,536,760,-804,-80,1580,536,648,416,32,0,44,-16,-1076,-40,1144,672,-1680,
68,80,128,24,3456,3456,288,968,968,-16,-668,-452,-376,652,892,680,0,-708,-680,
24,24,8,-320,-296,32,-312,40,-12,-524,0,52,-8,-52,-8],
[0,-960,-960,0,-2688,0,368,-48,368,524,84,524,-104,40,-104,152,-264,152,-2304,
-1044,112,8,-152,8,-280,-284,-136,-464,-72,244,1528,32,-844,0,0,-824,1020,696,
-2196,696,-16,-56,16,-2304,-1060,-360,-276,24,-184,-416,1528,-844,320,40,304,
1152,288,1152,80,-16,80,548,-156,240,-700,-28,-672,-680,884,8,8,-16,24,24,8,
-8,40,40,212,44,8,44,8,524,0],[-960,0,-960,0,0,-2688,-48,368,1520,84,524,
-52,40,-104,1048,-264,152,136,0,20,-40,-152,8,128,-80,-756,816,992,-288,1052,
-1672,-56,60,-2304,-536,256,-132,-456,1572,-104,-360,32,-320,2304,588,648,804,
448,-800,-56,1536,76,8,8,120,288,1152,3456,-16,80,968,-76,644,320,204,-708,-8,
680,-20,672,-304,32,-304,-16,16,16,40,-312,-4,52,-8,-524,0,-44,8],
[-1920,960,960,11520,0,11520,-256,0,-256,-2496,0,-2496,-192,0,-192,-64,0,-64,
2304,600,24,152,-8,152,144,56,504,624,-16,144,-200,56,704,0,0,-24,24,0,-32,
160,0,-32,0,2304,584,160,40,40,480,632,-200,704,-72,-8,-72,-288,0,-288,56,
-24,56,-24,-48,16,-16,0,-16,0,16,0,16,-16,0,16,16,-16,8,8,32,0,0,0,0,0,
0],[960,-1920,960,11520,11520,0,0,-256,-2560,0,-2496,-192,0,-192,-2496,0,-64,
-128,0,-8,8,-8,152,-208,-16,-8,-8,-48,144,-672,-32,-32,0,2304,584,32,512,640,
-200,0,160,56,704,-2304,-200,-608,-512,-496,-32,-376,-200,-192,-16,-40,-144,0,
-288,-2592,-24,56,-720,0,0,56,0,-16,0,0,0,16,48,-8,48,24,0,8,8,32,8,0,0,
0,0,0,0],[960,960,-1920,0,11520,11520,-2560,-2560,0,-192,-192,0,-2496,-2496,0,
-128,-128,0,-2304,-192,0,-208,-208,-8,-672,-480,-16,-384,-672,-16,-200,-488,
-192,-2304,-200,-520,-8,-384,-200,-608,-608,-488,-192,0,0,0,40,-24,-32,-16,-32,
0,-120,-112,-8,-2592,-2592,0,-720,-720,-24,-24,-48,40,16,16,16,0,-16,-16,0,8,
16,40,48,-8,32,8,8,0,0,0,0,0,0],[-1920,0,1920,-23040,23040,0,0,-512,5120,0,
-4992,384,0,-384,4992,0,-128,256,0,-48,16,-16,304,320,-96,-48,-16,-32,224,
1216,0,-64,0,4608,1136,32,960,1152,-336,0,320,112,1408,4608,368,1216,1024,896,
0,688,336,384,32,-80,256,0,-576,5184,-16,144,1376,-64,-128,-16,64,32,64,0,
-64,-32,-32,48,32,48,64,16,48,0,-48,0,0,0,0,0,0],
[1920,-1920,0,0,-23040,23040,-5120,5120,0,-384,384,0,-4992,4992,0,-256,256,0,
-4608,-320,-32,-320,320,16,-1216,-896,0,-640,1216,96,-336,-848,-384,4608,368,
912,48,704,336,-1216,1216,848,384,0,32,0,80,48,0,32,0,0,-240,192,16,-5184,
5184,0,-1376,1376,16,80,-32,-16,-32,32,-32,0,32,-32,-64,-16,-96,-16,32,-48,0,
-48,48,0,0,0,0,0,0],[0,1920,-1920,23040,0,-23040,512,0,-512,4992,0,-4992,384,
0,-384,128,0,-128,-4608,-1168,16,-304,16,304,-224,-80,-1008,-1248,96,224,336,
-112,-1408,0,32,80,16,64,0,-320,0,64,0,4608,1136,320,-80,80,1024,1200,-336,
1408,80,16,-144,576,0,-576,-144,16,144,-16,160,32,-32,-64,-32,0,32,64,96,-32,
64,-32,-96,32,-48,48,0,0,0,0,0,0,0],[640,0,-1920,11520,-11520,0,2176,2148,
-200,-2168,200,-2308,2128,2216,-280,136,-104,-32,3712,52,-184,-272,-208,160,168,
424,736,-248,404,304,252,608,608,1712,56,112,668,480,-852,744,604,656,280,1376,
308,204,180,64,396,244,392,576,144,176,36,2048,1704,176,416,616,152,272,48,88,
-288,-36,-332,-108,368,44,-4,-76,20,72,120,48,20,20,116,140,-52,-8,52,136,
-52],[0,1920,-640,11520,0,-11520,2040,1984,-2148,236,-2216,-200,2120,2032,-2216,
-8,96,104,1376,144,-88,8,-216,208,552,332,352,424,220,-412,-444,608,220,3712,
288,464,764,-288,-296,624,420,472,744,-1712,-48,-604,-216,-656,-520,-300,768,
-324,160,120,-228,1200,1664,-1704,616,336,-616,128,396,136,-192,-472,-180,-28,
244,332,4,52,-68,16,-56,-24,20,-20,24,136,52,-88,-52,44,52],
[-1920,0,0,-8832,0,-11520,176,0,-24,2392,0,2264,208,0,32,16,0,-128,-1856,-288,
-56,0,0,0,8,-104,-408,32,16,-72,-208,0,-568,0,0,0,-88,0,88,-336,0,0,0,
-1952,-232,-72,-184,0,-312,256,-568,-520,-16,0,-24,-224,0,-176,-16,0,32,-32,
64,-40,48,0,48,88,-104,16,-32,-16,16,0,-8,0,-8,16,-88,0,-8,0,16,-104,0],
[0,-1920,0,-11520,-8832,0,0,-24,2256,0,2264,200,0,32,2288,0,-128,48,0,-16,-16,
0,0,-208,-24,0,16,-32,16,376,-16,0,0,-1952,-336,-304,-312,264,-568,0,-72,0,
-624,1856,-8,528,368,656,256,-40,-216,224,0,0,224,0,-176,1632,0,32,560,48,
-112,-152,-24,80,8,-16,-8,-96,16,0,16,-16,24,0,16,16,-8,16,-16,104,0,0,-8],
[0,0,-1920,0,-11520,-8832,2104,2256,0,48,200,0,2160,2288,0,-48,48,0,1952,-80,
-88,-272,-208,0,256,256,384,16,376,8,-568,608,192,1856,0,384,272,-8,-192,432,
528,656,224,0,0,0,40,0,-24,-32,-32,16,144,176,0,1776,1632,0,464,560,0,80,
96,-80,-56,-88,-80,0,56,56,-8,-8,-8,16,32,48,16,-8,0,104,0,-8,8,-16,-16],
[0,-1920,0,-8832,-11520,0,0,176,2104,0,2392,48,0,208,2160,0,16,-48,0,8,8,0,
0,-272,24,0,-8,-32,16,256,-16,0,0,-1856,-384,-144,-400,0,-208,0,-144,0,-672,
1952,-32,456,208,656,440,32,-552,176,0,0,200,0,-224,1776,0,-16,464,72,-40,
-104,-72,56,-16,-88,16,-48,16,48,16,-64,-24,0,-8,16,16,-8,8,104,0,0,16],
[0,0,-1920,0,-8832,-11520,2256,2104,0,200,48,0,2288,2160,0,48,-48,0,1856,-8,
-64,-208,-272,0,376,392,272,-32,256,-16,-208,656,216,1952,-48,224,384,-8,-576,
528,456,608,176,0,0,0,-8,0,0,-8,-8,-8,192,176,0,1632,1776,0,560,464,0,56,
120,-56,-80,-136,-56,0,80,80,16,16,-32,16,8,0,16,16,0,104,0,16,-16,8,8],
[-1920,0,0,-11520,0,-8832,-24,0,176,2264,0,2392,32,0,208,-128,0,16,-1952,-216,
40,0,0,0,32,-216,-320,272,-8,-96,-568,0,-520,0,0,0,-88,-24,88,-288,0,0,0,
-1856,-280,-144,-96,0,-424,64,-208,-568,-16,0,-48,-176,0,-224,32,0,-16,-56,-8,
-64,96,0,96,16,-128,-8,-8,8,-8,0,-32,0,16,-8,-88,0,16,0,-8,-104,0],
[2560,-960,-1600,0,-11520,-11520,2040,2156,228,344,148,48,2048,2256,120,8,64,288,
800,136,48,16,-368,-216,640,400,296,128,120,-216,104,640,184,2000,-152,152,612,
-368,-960,896,184,416,32,48,-272,-280,64,-40,-228,-1056,1176,-328,208,160,0,
1488,1656,456,712,248,-256,300,312,200,-396,-480,-296,-336,488,288,56,168,-72,
-80,-128,-32,32,-8,144,120,104,44,-104,152,104],
[-1600,2560,-960,-11520,0,-11520,4,228,488,2376,48,2272,104,120,496,-208,288,152,
-2000,48,208,72,-216,8,304,-184,-292,592,-264,-424,-808,80,-344,48,-224,392,
-452,-1424,1192,-160,-280,-104,-176,-800,-312,-312,-144,-152,-592,-168,208,-664,
80,40,-48,-344,456,688,224,-256,-240,-296,260,88,264,-316,288,168,-272,224,24,
160,-72,-104,-176,-56,-8,-8,-88,-60,104,-48,-104,-120,104],
[-2240,-2880,1280,-11520,-11520,0,480,452,2120,12,2380,256,312,400,2160,160,-80,
-168,576,-136,176,112,176,-200,-136,140,-272,-72,100,484,1052,16,-84,-1424,-272,
-232,-432,672,72,-32,76,64,-536,1376,48,572,16,680,700,684,-880,268,16,80,236,
1248,904,1872,-8,192,680,-84,-532,-24,116,576,116,-108,-124,-404,12,-60,68,8,
72,32,12,52,24,-104,-52,116,52,12,-52],[-1280,-1280,-1280,0,0,0,276,-36,-36,
-48,108,108,216,-96,-96,80,-232,-232,624,-468,-232,-440,168,168,-552,-248,220,
-568,300,408,-20,-88,-184,-624,264,-184,276,1216,28,-344,388,272,248,-624,156,
388,172,200,56,676,-176,296,-56,24,100,840,216,216,-312,432,432,28,-148,112,
92,296,-108,276,-16,-108,-76,-228,92,152,248,96,20,20,-28,48,-156,-108,156,
-48,-156],[0,0,-3840,0,9600,9600,-2264,-2264,0,-136,-136,0,-2272,-2272,0,-224,
-224,0,-1952,8,88,-320,-320,0,-504,-776,208,-16,-504,-8,-776,-512,-104,-1952,0,
-768,208,-16,-768,-544,-520,-512,-112,0,0,0,-16,0,24,8,8,8,-80,-64,0,-1776,
-1776,0,-528,-528,0,-104,-120,8,104,112,104,0,-104,-104,8,8,8,-16,-8,0,-16,
8,0,-80,0,8,-8,-8,-8],[-3840,0,0,9600,0,9600,-136,0,-136,-2352,0,-2352,-144,
0,-144,-144,0,-144,1952,440,32,0,0,0,-8,-352,840,976,8,72,-776,0,608,0,0,0,
64,24,-64,176,0,0,0,1952,432,8,-360,0,832,992,-776,608,16,0,24,176,0,176,
16,0,16,56,-40,88,-96,0,-96,-88,104,8,8,-8,8,0,8,0,8,8,64,0,8,0,8,80,
0],[0,-3840,0,9600,9600,0,0,-136,-2264,0,-2352,-136,0,-144,-2272,0,-144,-224,
0,-8,-8,0,0,-320,0,0,8,32,-16,-504,16,0,0,1952,512,-288,856,984,-776,0,8,
0,688,-1952,8,-520,-752,-512,200,-8,-768,-112,0,0,-88,0,176,-1776,0,16,-528,
-24,88,128,0,-104,-8,88,8,96,-16,0,-16,16,0,0,8,-16,8,8,-8,-80,0,0,8],
[-1920,960,960,11520,0,11520,-200,-32,-200,-2416,-8,-2416,-208,-16,-208,-48,-32,
-48,1952,392,8,152,-8,152,80,8,496,624,-16,160,-104,56,560,0,0,-88,104,64,
-240,256,0,-32,0,1952,376,96,-8,40,472,632,-104,560,-8,-8,-8,-112,0,-112,56,
-24,56,32,-40,32,-72,-8,-64,-48,80,0,16,-16,0,16,16,-16,8,8,48,8,0,8,0,
80,0],[960,-1920,960,11520,11520,0,-32,-200,-2328,-8,-2416,-200,-16,-208,-2336,
-32,-48,-112,0,0,-8,-8,152,-176,-16,-64,56,80,80,-424,-160,-32,8,1952,456,64,
496,640,-96,-16,96,56,640,-1952,-64,-480,-408,-496,-152,-376,-104,-184,-16,-40,
-144,0,-112,-2064,-24,56,-528,-16,56,72,16,-72,0,48,-8,64,-16,-8,-16,24,0,8,
8,-32,0,8,0,-80,0,-8,0],[960,960,-1920,0,11520,11520,-2328,-2328,-32,-200,
-200,-8,-2336,-2336,-16,-112,-112,-32,-1952,-56,32,-176,-176,-8,-416,-440,-136,
-384,-416,-24,-104,-488,-184,-1952,-72,-424,-136,-384,-96,-496,-480,-488,-192,0,
8,0,-80,-24,96,48,-160,8,-120,-112,-8,-2064,-2064,0,-528,-528,-24,-64,-48,8,
56,80,64,0,-72,-64,0,8,16,-24,-16,-8,-32,8,0,-80,0,8,0,-8,0],
[0,0,0,-9600,0,9600,-248,0,248,-2432,0,2432,-208,0,208,-240,0,240,2144,696,96,
0,0,0,40,-400,1000,1040,-40,-40,-1112,0,848,0,0,0,0,-40,0,144,0,0,0,-2144,
-656,-184,424,0,-1040,-960,1112,-848,0,0,24,80,0,-80,80,0,-80,-40,-120,-40,
80,0,80,-56,-40,-40,-24,40,-40,0,24,0,40,-40,0,0,40,0,-40,0,0],
[0,0,0,9600,-9600,0,0,248,-2472,0,2432,-168,0,208,-2432,0,240,-288,0,40,40,0,
0,-320,80,0,-40,0,0,-776,0,0,0,-2144,-656,480,-1000,-1016,1112,0,-184,0,-848,
-2144,-104,-760,-1056,-640,456,120,-1072,-208,0,0,-168,0,-80,-2064,0,-80,-800,
40,120,80,-80,-40,-40,-56,40,80,0,16,0,-80,-80,0,-40,0,40,-40,40,0,0,0,
40],[0,0,0,0,-9600,9600,-2472,2472,0,-168,168,0,-2432,2432,0,-288,288,0,-2144,
-120,-40,-320,320,0,-776,-952,400,80,776,40,-1112,-656,-168,2144,144,992,-400,
0,1152,-800,760,656,208,0,0,0,80,0,-40,-40,-40,40,-208,128,0,-2064,2064,0,
-800,800,0,40,-40,-40,40,80,-40,0,-40,-40,-40,-40,-24,0,40,16,0,-40,0,0,0,
-40,40,-40,-40] ] :
#
# Sew Cfrontspace[5] to phi2backspace[5] to get EE_symb[5] (108 x 45 = 4860):
#
phi2M[5,5,5] := [
[0,-4128,-4128,0,-860160,0,800,70880,800,0,71280,0,1200,70080,1200,0,0,2672,
-800,2272,-2920,2272,2672,5680,-800,5712,-3552,0,14048,-20080,-12000,5280,512,
-400,512,0,-3808,-4208,-3920,-2160,-1760,400,0,-400,400],
[-4128,0,-4128,0,0,-860160,0,800,70880,400,0,71280,400,1200,70080,-6592,5712,
-3952,0,0,2272,-2920,2160,-3920,800,0,2672,-800,512,0,5680,-11200,14048,-19680,
-224,-800,-4208,3920,3808,3920,-2160,-400,400,0,-400],
[-4128,-4128,0,-860160,0,0,70880,0,0,71280,400,400,70080,400,400,5712,-6592,2160,
800,-2920,0,0,-3952,-12000,0,-6592,1760,800,-224,-400,-3920,-4320,-224,-400,
14048,-19680,3920,-3808,4208,-1760,3920,0,-400,400,0],
[-53760,0,0,-1536,0,-1536,-1664,0,-1664,864,0,864,288,0,288,10560,10560,-288,
1856,0,0,0,-288,0,1856,0,0,0,0,288,288,0,5184,416,5184,128,-288,0,672,0,
-288,0,-288,0,-288],[0,-53760,0,-1536,-1536,0,192,-1664,0,-704,864,0,2144,288,
0,0,0,576,0,-5504,0,0,-10272,704,-1856,10560,-576,1856,5184,-448,0,-576,0,576,
-4352,704,0,-384,576,576,0,576,-576,-288,288],[0,0,-53760,0,-1536,-1536,0,192,
192,0,-704,-704,0,2144,2144,0,0,-10272,-1856,0,-5504,-5504,576,288,0,0,-10272,
-1856,-4352,-160,704,704,-4352,416,0,576,-384,-288,288,-288,576,288,0,-576,0],
[0,0,0,1216,0,1216,224,0,224,-1224,0,-1224,-24,0,-24,-1808,-1808,24,-1328,0,0,
0,24,0,-1328,0,0,0,0,-24,-24,0,-1264,456,-1264,480,24,0,-88,0,24,0,24,0,
24],[0,0,0,1216,1216,0,-1104,224,0,80,-1224,0,-1352,-24,0,0,0,-48,0,768,0,
0,1784,432,1328,-1808,48,-1328,-1264,528,0,48,0,-48,672,432,0,64,-48,-48,0,
-48,48,24,-24],[0,0,0,0,1216,1216,0,-1104,-1104,0,80,80,0,-1352,-1352,0,0,
1784,1328,0,768,768,-48,-24,0,0,1784,1328,672,504,432,432,672,456,0,-48,64,
24,-24,24,-48,-24,0,48,0],[7680,0,0,-1088,0,192,320,0,576,448,0,-1216,0,0,
-128,-480,-4320,0,-1792,0,0,0,128,0,256,0,0,0,0,0,0,128,-2208,128,96,-768,
0,0,-288,0,0,0,128,0,0],[0,7680,0,192,-1088,0,-1216,320,0,448,448,0,-1920,
0,0,0,0,-128,0,2048,0,0,4320,0,1792,-480,128,256,96,-512,0,128,0,-128,1792,
0,0,160,-128,-128,0,-128,128,128,-128],[0,0,7680,0,192,-1088,0,-1216,576,0,
448,192,0,-1920,256,0,0,352,-256,0,2048,512,-128,0,0,0,4320,1792,1792,256,0,
-768,256,-768,0,-128,160,0,-128,0,-128,0,0,128,0],
[11520,0,0,5216,0,-3872,224,0,608,-1464,0,-24,56,0,-168,-2272,-3808,-56,-784,0,
0,0,168,0,-1360,0,0,0,0,56,56,224,-1504,-360,-1632,384,-56,0,-280,0,-56,0,
168,0,-56],[0,11520,0,-3872,5216,0,-176,224,0,592,-1464,0,-952,56,0,0,0,-112,
0,1920,0,0,3864,-528,784,-2272,112,-1360,-1632,720,0,112,0,-112,1696,-528,0,
112,-112,-112,0,-112,112,168,-168],[0,0,11520,0,-3872,5216,0,-176,-1136,0,592,
-48,0,-952,-1304,0,0,2104,1360,0,1920,1024,-112,56,0,0,3864,784,1696,-248,
-528,496,800,440,0,-112,112,-56,-168,-56,-112,56,0,112,0],
[4352,3744,5728,4224,25472,-16384,-1736,-5624,472,88,820,1784,-1348,-5824,-372,
-800,-2592,1364,1112,472,688,840,916,-652,2040,200,1132,6240,1248,-828,464,-568,
-376,44,-728,832,152,484,396,284,-128,-388,88,52,-124],
[5728,4352,3744,-16384,4224,25472,1584,-1736,616,972,88,-5756,740,-1348,416,-1208,
-1416,176,-6240,856,472,352,2332,452,-1112,-800,844,2040,-728,672,-652,-1824,
-1056,-968,648,344,484,-148,96,92,284,36,-372,88,300],
[3744,5728,4352,25472,-16384,4224,-5624,1584,304,820,972,-1828,-5824,740,692,200,
-936,764,-2040,688,856,-104,1168,464,6240,-1208,2720,-1112,648,-276,452,1400,
-280,956,1248,-632,-148,152,-236,-128,92,72,52,-372,336],
[-2016,1104,16,13312,-16128,11520,-1388,3652,28,-740,326,-2492,-1742,3420,-58,1304,
-408,50,-2516,516,-240,236,742,90,452,324,-938,-3288,-168,-790,-896,-148,-652,
206,1468,-888,-92,-14,-298,-114,-120,46,60,38,-34],
[16,-2016,1104,11520,13312,-16128,-2488,-1388,364,-82,-740,3698,-2574,-1742,132,
-284,1052,-348,3288,108,516,-96,574,502,2516,1304,746,452,1468,-684,90,24,1064,
-888,236,100,-14,154,-52,90,-114,-26,110,60,-106],
[1104,16,-2016,-16128,11520,13312,3652,-2488,-936,326,-82,-1158,3420,-2574,-1290,
324,-836,-1334,-452,-240,108,-396,-964,-896,-3288,-284,528,2516,236,354,502,-740,
-924,-854,-168,-972,154,-92,-130,-120,90,-4,38,110,-84],
[768,-192,-192,11520,1920,11520,-224,-32,-224,-2496,-48,-2496,-304,-32,-304,-480,
-480,-32,-2272,112,-112,112,-32,-128,-2272,400,-368,0,64,-144,-112,-112,-736,
400,-736,384,0,16,-112,-32,-48,-16,0,16,-16],[-192,768,-192,11520,11520,1920,
-2496,-224,-32,-208,-2496,-48,-2576,-304,-32,-48,400,-352,0,128,112,-112,512,
560,2272,-480,-32,-2272,-736,384,-128,-144,64,-160,224,416,16,112,0,80,-32,16,
-16,0,16],[-192,-192,768,1920,11520,11520,-32,-2496,-2496,-48,-208,-208,-32,
-2576,-2576,400,-48,512,2272,-112,128,128,-352,-112,0,-48,528,2272,224,400,560,
576,224,400,64,-160,112,0,-16,-48,80,0,16,-16,0],
[4160,-1776,-4304,2720,16704,-12000,1028,-1396,2676,-1880,-2530,-40,1078,-1136,2590,
-1232,-1104,-2318,-2788,-460,128,-892,-918,-210,-2868,-340,266,-1072,-464,754,188,
-684,-1548,-418,-1308,208,-72,22,14,42,-52,-22,40,62,-134],
[-4304,4160,-1776,-12000,2720,16704,-112,1028,-2468,2730,-1880,-1418,-198,1078,
-2208,2308,-308,312,1072,412,-460,-16,1134,358,2788,-1232,-990,-2868,-1308,328,
-210,552,-240,652,2124,-436,22,-94,-8,-70,42,94,-54,40,-18],
[-1776,-4304,4160,16704,-12000,2720,-1396,-112,-1840,-2530,2730,1122,-1136,-198,
-1790,-340,1060,1110,2868,128,412,380,360,188,-1072,2308,1156,2788,2124,-410,358,
644,1052,342,-464,612,-94,-72,-102,-52,-70,72,62,-54,-40],
[0,0,0,-3904,0,3904,320,0,-320,-112,0,112,-176,0,176,-2688,2688,176,736,0,0,
0,-176,0,-736,0,0,0,0,-176,-176,-352,1088,-48,-1088,224,176,0,176,0,176,0,
-176,0,176],[0,0,0,3904,-3904,0,416,320,0,-448,-112,0,912,-176,0,0,0,0,0,
-1216,0,0,-2864,128,-736,-2688,0,-736,-1088,-128,0,0,0,0,-1216,128,0,0,0,0,
0,0,0,-176,176],[0,0,0,0,3904,-3904,0,416,-416,0,-448,448,0,912,-912,0,0,
2864,736,0,-1216,1216,0,-176,0,0,-2864,-736,-1216,-48,128,-128,1216,48,0,0,0,
176,176,176,0,-176,0,0,0],[-384,3840,-4224,-20416,0,-2624,160,-32,224,4048,16,
944,96,-32,416,-192,960,-1504,576,544,-64,-672,1696,592,4032,-256,144,64,64,32,
-112,-352,544,-1152,864,352,176,-208,96,-208,240,16,16,16,-32],
[-4224,-384,3840,-2624,-20416,0,800,160,32,336,4048,-16,992,96,32,1536,64,-32,
-64,-256,544,128,-1184,-560,-576,-192,1680,4032,864,416,592,224,-64,0,544,-1184,
-208,-144,-224,-80,-208,16,16,16,-32],[3840,-4224,-384,0,-2624,-20416,-32,800,
4192,16,336,48,-32,992,4128,-256,-1600,352,-4032,-64,-256,64,160,-112,64,1536,
-1200,-576,544,-1120,-560,-416,-928,384,64,-32,-144,176,160,240,-80,16,16,16,
-32],[-1920,0,0,-2592,0,-2592,64,0,64,808,0,808,-8,0,-8,640,640,8,688,0,0,
0,8,0,688,0,0,0,0,-8,-8,0,704,-488,704,-480,8,0,8,0,8,0,8,0,8],
[0,-1920,0,-2592,-2592,0,752,64,0,112,808,0,680,-8,0,0,0,-16,0,-192,0,0,
-648,-496,-688,640,16,688,704,-464,0,16,0,-16,-224,-496,0,-16,-16,-16,0,-16,
16,8,-8],[0,0,-1920,0,-2592,-2592,0,752,752,0,112,112,0,680,680,0,0,-648,
-688,0,-192,-192,-16,-8,0,0,-648,-688,-224,-472,-496,-496,-224,-488,0,-16,-16,
8,-8,8,-16,-8,0,16,0],[0,0,0,-5184,0,5184,64,0,-64,1552,0,-1552,-48,0,48,
1152,-1152,48,-1312,0,0,0,-48,0,1312,0,0,0,0,-48,-48,-96,-1216,848,1216,-800,
48,0,48,0,48,0,-48,0,48],[0,0,0,5184,-5184,0,-1376,64,0,-192,1552,0,-1264,
-48,0,0,0,0,0,320,0,0,1104,896,1312,1152,0,1312,1216,-896,0,0,0,0,320,896,
0,0,0,0,0,0,0,-48,48],[0,0,0,0,5184,-5184,0,-1376,1376,0,-192,192,0,-1264,
1264,0,0,-1104,-1312,0,320,-320,0,-48,0,0,1104,1312,320,848,896,-896,-320,
-848,0,0,0,48,48,48,0,-48,0,0,0],[0,0,0,1984,0,-1984,0,0,0,-912,0,912,
-16,0,16,-960,960,16,800,0,0,0,-16,0,-800,0,0,0,0,-16,-16,-32,960,-656,
-960,672,16,0,16,0,16,0,-16,0,16],[0,0,0,-1984,1984,0,800,0,0,128,-912,0,
816,-16,0,0,0,0,0,-320,0,0,-976,-640,-800,-960,0,-800,-960,640,0,0,0,0,
-320,-640,0,0,0,0,0,0,0,-16,16],[0,0,0,0,-1984,1984,0,800,-800,0,128,-128,
0,816,-816,0,0,976,800,0,-320,320,0,-16,0,0,-976,-800,-320,-656,-640,640,320,
656,0,0,0,16,16,16,0,-16,0,0,0],[1168,1600,560,7680,7088,13424,184,-4892,
-1716,-1262,1948,-490,142,-5198,-1072,-76,-180,-8,1104,132,388,-64,482,-10,-1332,
88,2122,6692,1204,1168,2054,552,104,244,100,-124,6,-310,-336,-358,130,534,114,
-180,26],[560,1168,1600,13424,7680,7088,-612,184,1800,-2242,-1262,-4390,32,142,
1494,-220,-1764,-686,-6692,224,132,204,584,24,-1104,-76,328,-1332,100,458,-10,
68,-2068,1234,-536,-404,-310,-132,-474,-240,-358,-140,494,114,-648],
[1600,560,1168,7088,13424,7680,-4892,-612,-1148,1948,-2242,44,-5198,32,-1190,88,
-88,-34,1332,388,224,76,1982,2054,6692,-220,50,-1104,-536,558,24,84,-116,-150,
1204,880,-132,6,-158,130,-240,154,-180,494,-354],
[96,384,288,0,-4416,-5760,0,1184,1248,0,32,96,16,1184,1296,-112,-80,-136,-1152,
64,48,0,104,8,0,-136,-80,-1152,-96,-192,-264,-264,-96,-192,0,0,-64,0,0,8,
-40,0,0,0,0],[288,96,384,-5760,0,-4416,96,0,32,1248,0,1184,144,16,32,104,72,
176,1152,-8,64,64,120,64,1152,-112,104,0,0,0,8,40,352,-192,352,-192,0,0,64,
32,8,0,0,0,0],[384,288,96,-4416,-5760,0,1184,96,0,32,1248,0,1184,144,16,
-136,-136,104,0,48,-8,40,-80,-264,-1152,104,120,1152,352,-192,64,32,0,0,-96,
-192,0,-64,0,-40,32,0,0,0,0],[800,-3056,-2864,-12192,-1920,-672,500,-1268,
-1996,2512,1126,2320,278,-1048,-2282,592,528,178,4332,-348,-352,-220,-302,262,
2028,836,-390,2304,352,202,460,716,868,-170,676,-448,112,-122,-10,-30,172,90,
16,-90,106],[-2864,800,-3056,-672,-12192,-1920,2336,500,1036,-2118,2512,-1178,
2050,278,1256,-36,420,-1024,-2304,36,-348,-384,-610,-962,-4332,592,-286,2028,676,
-416,262,80,-544,276,-836,-276,-122,-6,-128,-158,-30,-122,122,16,-106],
[-3056,-2864,800,-1920,-672,-12192,-1268,2336,2528,1126,-2118,378,-1048,2050,2306,
836,444,-578,-2028,-352,36,-60,-512,460,2304,-36,-700,-4332,-836,-138,-962,-988,
-132,-554,352,276,-6,112,106,172,-158,-16,-90,122,0],
[192,0,192,0,0,11520,0,0,-2496,0,0,-192,0,0,-2560,96,32,448,2304,0,-32,128,
-32,64,0,0,-32,0,0,0,-96,608,192,384,0,0,64,-64,-64,-64,32,0,0,0,0],
[192,192,0,11520,0,0,-192,0,0,-2496,0,0,-256,0,0,-480,96,-32,0,64,0,0,-64,
-160,-2304,96,-32,0,0,0,64,64,0,0,-704,384,-64,64,-64,32,-64,0,0,0,0],
[0,192,192,0,11520,0,0,-192,0,0,-2496,0,0,-256,0,0,0,-32,0,-32,64,-32,-32,
-96,0,-480,-64,-2304,-704,384,-160,-96,0,0,0,0,64,64,64,32,32,0,0,0,0],
[-3072,-96,1184,-4352,-1616,-5488,-80,280,168,672,152,928,120,100,292,240,816,
132,840,-32,176,128,-56,28,752,-48,108,-120,80,-292,-336,-368,384,36,16,464,
64,20,196,36,-16,-20,-64,40,8],[1184,-3072,-96,-5488,-4352,-1616,1008,-80,160,
172,672,292,1132,120,-20,-112,-144,108,120,-528,-32,16,-820,360,-840,240,-8,
752,16,356,28,-40,128,-268,-336,120,20,-152,-20,24,36,56,-36,-64,84],
[-96,1184,-3072,-1616,-5488,-4352,280,1008,672,152,172,-88,100,1132,872,-48,-16,
-232,-752,176,-528,-304,164,-336,-120,-112,-800,-840,-336,40,360,464,-240,456,
80,-288,-152,64,24,-16,24,-48,40,-36,-20],[0,-2880,0,1408,1888,0,-576,-208,0,
-184,-472,0,-408,64,0,0,0,56,0,-256,0,0,16,680,400,624,-56,-192,-48,504,0,
-56,0,56,-144,680,0,-88,56,56,0,56,-56,8,-8],
[0,0,-2880,0,1408,1888,0,-576,-400,0,-184,-216,0,-408,-128,0,0,-632,192,0,
-256,-480,56,64,0,0,16,400,-144,632,680,616,-368,552,0,56,-88,-64,-8,-64,56,
64,0,-56,0],[-2880,0,0,1888,0,1408,-208,0,-176,-472,0,-576,64,0,-8,624,48,
-64,-400,0,0,0,8,0,-192,0,0,0,0,64,64,72,-336,688,-48,488,-64,0,80,0,-64,
0,8,0,-64],[-384,-384,576,1920,11520,11520,16,-2496,-2496,-24,-232,-232,-32,
-2504,-2504,448,0,536,2224,-136,152,152,-400,-112,0,0,576,2224,272,424,584,624,
272,424,64,-208,88,0,-40,-48,56,0,40,-40,0],[576,-384,-384,11520,1920,11520,
-272,16,-272,-2496,-24,-2496,-280,-32,-280,-528,-528,-56,-2224,88,-136,88,-56,
-152,-2224,448,-440,0,64,-168,-112,-112,-784,424,-784,384,0,40,-88,-8,-48,-40,
0,40,-40],[-384,576,-384,11520,11520,1920,-2496,-272,16,-232,-2496,-24,-2504,
-280,-32,0,448,-400,0,152,88,-136,536,584,2224,-528,-56,-2224,-784,384,-152,
-192,64,-208,272,464,40,88,0,56,-8,40,-40,0,40],
[-592,-224,-1584,0,-5760,-5760,-112,1276,68,146,152,1102,-334,1274,356,108,244,
-380,888,68,-212,-248,86,-142,404,264,-210,-1068,132,-60,54,440,176,-32,20,
-292,-146,-34,-116,-130,-30,-14,146,56,-202],[-1584,-592,-224,-5760,0,-5760,956,
-112,208,82,146,1262,1244,-334,206,220,340,-422,1068,-96,68,-52,-228,-140,-888,
108,-60,404,20,42,-142,-156,108,-262,32,-164,-34,-72,-42,-28,-130,56,-14,146,
-132],[-224,-1584,-592,-5760,-5760,0,1276,956,292,152,82,-56,1274,1244,70,264,
88,-166,-404,-212,-96,-92,-154,54,-1068,220,-214,-888,32,10,-140,124,44,-90,
132,-304,-72,-146,-154,-30,-28,146,56,-14,-42],
[160,-208,-1200,5760,5760,11520,-948,-1268,-172,-232,-246,-2360,-1278,-1044,-194,
216,-120,26,-2052,-52,-216,-124,-90,262,580,36,-206,872,-176,66,188,-220,-404,
238,68,464,200,38,110,34,236,10,-136,-150,286],
[-1200,160,-208,11520,5760,5760,-2224,-948,-396,-182,-232,-1258,-2246,-1278,-172,
244,172,4,-872,76,-52,0,-106,138,2052,216,46,580,68,52,262,32,-128,352,-60,
364,38,166,76,6,34,-150,10,-136,126],[-208,-1200,160,5760,11520,5760,-1268,
-2224,-368,-246,-182,-1098,-1044,-2246,-698,36,-52,26,-580,-216,76,68,-356,188,
872,244,-116,2052,-60,98,138,-460,-324,178,-176,492,166,200,238,236,6,-136,
-150,10,140],[496,592,576,5760,0,-5760,-1060,0,96,-2,-94,1154,-1112,10,138,-36,
132,254,964,96,84,36,320,196,1152,-108,332,-188,92,94,182,308,444,-98,144,4,
-62,16,-46,-28,10,0,94,-94,0],[576,496,592,-5760,5760,0,1060,-1060,-188,96,-2,
0,1102,-1112,-178,-272,-304,98,188,28,96,92,-142,-378,-964,-36,226,1152,144,98,
196,-12,-140,94,-236,-192,16,46,62,18,-28,-94,0,94,-94],
[592,576,496,0,-5760,5760,0,1060,92,-94,96,-1154,10,1102,40,-108,-244,64,-1152,
84,28,80,238,182,-188,-272,-142,-964,-236,-192,-378,-296,-304,4,92,188,46,-62,
-16,10,18,94,-94,0,94],[192,0,192,0,0,-11520,-32,208,2288,-8,16,200,8,264,
2256,-224,-160,-304,-2080,0,48,-48,-56,-104,16,0,-8,-176,-16,-112,-72,-528,
-224,-288,-144,16,-56,104,112,104,-56,-104,-8,16,-8],
[192,192,0,-11520,0,0,208,-32,32,2392,-8,104,176,8,88,352,-96,152,176,-16,0,
0,112,144,2080,-224,-48,16,-144,-88,-104,-208,80,-120,672,-176,104,-16,152,48,
104,16,-104,-8,112],[0,192,192,0,-11520,0,208,208,-16,16,2392,-16,264,176,24,
0,0,216,-16,48,-16,80,8,-72,-176,352,216,2080,672,-376,144,96,144,24,-16,-32,
-16,-56,-8,-56,48,-8,16,-104,88],[-384,0,0,-11520,-11520,-11520,176,2288,400,
2480,200,2512,280,2256,520,384,384,104,2128,16,-16,-16,312,264,2288,-256,-248,
-2080,-224,-296,-496,0,688,-504,848,-352,-48,-104,40,-8,-16,104,-16,8,8],
[0,-384,0,-11520,-11520,-11520,2528,176,208,296,2480,2392,2648,280,176,-128,256,
176,2080,-96,16,16,-264,-504,-2128,384,328,2288,848,-272,264,368,672,-288,-112,
-592,-104,-136,-48,-72,-8,8,104,-16,-88],[0,0,-384,-11520,-11520,-11520,2288,
2528,2464,200,296,184,2256,2648,2568,-256,-256,-472,-2288,-16,-96,-96,-240,-496,
-2080,-128,-368,-2128,-112,-392,-504,-496,-336,-360,-224,-400,-136,-48,8,-16,-72,
-16,8,104,-112],[192,96,96,0,0,11520,8,8,-200,-80,-4,-2416,-68,8,-188,64,
-448,4,-2136,8,-48,56,-100,-4,-168,-32,-132,-16,-96,-84,-112,-256,-632,308,-72,
160,80,4,20,4,48,-4,-80,-4,84],[96,192,96,11520,0,0,-2336,8,-8,-196,-80,4,
-2324,-68,-8,48,128,72,16,112,8,16,396,476,2136,64,-20,-168,-72,-8,-4,-8,96,
0,184,392,4,68,8,36,4,-4,-4,-80,84],[96,96,192,0,11520,0,8,-2336,-160,-4,
-196,4,8,-2324,-236,-32,-16,20,168,-48,112,-16,-136,-112,-16,48,400,2136,184,
300,476,24,8,76,-96,8,68,80,84,48,36,-80,-4,-4,8],
[0,-672,-96,6720,960,5760,-128,-32,-96,-1280,-32,-1248,-144,-16,-160,-40,-232,0,
-1152,-32,-56,56,-216,-64,-1152,224,-200,0,32,-64,-56,-56,-352,192,-320,128,0,
0,-64,0,-24,0,0,0,0],[-96,0,-672,5760,6720,960,-1248,-128,-32,-96,-1280,-32,
-1312,-144,-16,-24,200,-200,0,72,-32,-80,256,248,1152,-40,-216,-1152,-320,128,
-64,-32,32,-64,96,192,0,64,0,24,0,0,0,0,0],
[-672,-96,0,960,5760,6720,-32,-1248,-1280,-32,-96,-128,-16,-1312,-1296,224,192,
40,1152,-56,72,8,-200,-56,0,-24,256,1152,96,192,248,216,128,128,32,-64,64,0,
0,-24,24,0,0,0,0],[0,960,0,-288,0,0,-48,16,0,40,16,0,-112,8,0,0,0,-8,0,
160,0,0,376,40,96,16,8,16,16,-8,0,8,0,-8,144,40,0,8,-8,-8,0,-8,8,16,
-16],[0,0,960,0,-288,0,0,-48,32,0,40,8,0,-112,24,0,0,-32,-16,0,160,0,-8,
8,0,0,376,96,144,64,40,-24,-16,-32,0,-8,8,-8,-16,-8,-8,8,0,8,0],
[960,0,0,0,0,-288,16,0,48,16,0,-40,8,0,-16,16,-368,-8,-96,0,0,0,16,0,16,
0,0,0,0,8,8,24,-208,56,16,-40,-8,0,-24,0,-8,0,16,0,-8],
[960,0,0,-288,0,0,48,0,16,-40,0,16,-16,0,8,-368,16,16,16,0,0,0,-8,0,-96,
0,0,0,0,-16,-16,-24,16,-32,-208,72,16,0,0,0,16,0,-8,0,16],
[0,960,0,0,-288,0,32,48,0,8,-40,0,24,-16,0,0,0,-8,0,0,0,0,-32,-24,-16,
-368,8,-96,-208,56,0,8,0,-8,-16,-24,0,8,-8,-8,0,-8,8,-8,8],
[0,0,960,0,0,-288,0,32,-48,0,8,40,0,24,-112,0,0,376,96,0,0,160,-8,-16,0,
0,-32,-16,-16,-24,-24,40,144,56,0,-8,8,16,8,16,-8,-16,0,8,0],
[1056,-1264,592,5760,5472,288,-1068,-1260,12,-188,-122,-4,-966,-1340,-74,-264,-24,
-206,12,-220,256,-68,-386,210,852,52,574,1080,184,218,216,-148,-92,-82,-308,
248,60,42,38,54,16,-10,-28,-58,86],[592,1056,-1264,288,5760,5472,24,-1068,-180,
22,-188,-1270,-62,-966,-260,276,-628,28,-1080,28,-220,-16,-2,-74,-12,-264,-358,
852,-308,124,210,24,-504,304,124,-44,42,58,36,26,54,-58,-10,-28,38],
[-1264,592,1056,5472,288,5760,-1260,24,-216,-122,22,-1126,-1340,-62,-114,52,332,
306,-852,256,28,148,516,216,1080,276,8,-12,124,-150,-74,-132,84,162,184,372,
58,60,54,16,26,-28,-58,-10,68],[0,96,96,0,0,0,8,-8,8,0,-4,0,12,-16,12,0,
0,12,-8,8,16,8,12,4,-8,-32,36,0,0,4,0,0,8,-4,8,0,0,-4,-4,-4,0,4,0,-4,
4],[96,0,96,0,0,0,0,8,-8,4,0,-4,4,12,-16,-16,-32,32,0,0,8,16,4,-4,8,0,
12,-8,8,0,4,8,0,8,-8,-8,-4,4,0,4,-4,-4,4,0,-4],
[96,96,0,0,0,0,-8,0,0,-4,4,4,-16,4,4,-32,-16,4,8,16,0,0,32,0,0,-16,0,8,
-8,-4,-4,-8,-8,-4,0,8,4,0,4,0,4,0,-4,4,0],
[-192,-96,-96,-5760,0,-5760,96,0,96,1248,0,1248,128,0,128,192,192,48,1152,-32,
16,-32,48,48,1152,-48,32,0,0,0,16,48,352,-192,352,-192,0,0,64,16,16,0,0,0,
0],[-96,-192,-96,-5760,-5760,0,1248,96,0,96,1248,0,1280,128,0,-16,-48,32,0,
-48,-32,16,-208,-256,-1152,192,48,1152,352,-192,48,16,0,0,-96,-192,0,-64,0,
-32,16,0,0,0,0],[-96,-96,-192,0,-5760,-5760,0,1248,1248,0,96,96,0,1280,1280,
-48,-16,-208,-1152,16,-48,-48,32,16,0,-16,-208,-1152,-96,-192,-256,-256,-96,
-192,0,0,-64,0,0,16,-32,0,0,0,0],[0,0,-1280,0,1616,1616,0,-280,-280,0,-152,
-152,0,-100,-100,0,0,-76,120,0,-160,-160,40,20,0,0,-76,120,-80,284,344,344,
-80,324,0,40,-56,-20,20,-20,40,20,0,-40,0],[-1280,0,0,1616,0,1616,-160,0,
-160,-292,0,-292,20,0,20,96,96,-20,-120,0,0,0,-20,0,-120,0,0,0,0,20,20,0,
-128,324,-128,304,-20,0,76,0,-20,0,-20,0,-20],
[0,-1280,0,1616,1616,0,-280,-160,0,-152,-292,0,-100,20,0,0,0,40,0,-160,0,0,
-76,344,120,96,-40,-120,-128,264,0,-40,0,40,-80,344,0,-56,40,40,0,40,-40,
-20,20],[0,0,-960,0,-944,-944,0,248,248,0,56,56,0,212,212,0,0,-324,-216,0,
-80,-80,-8,-4,0,0,-324,-216,-96,-236,-248,-248,-96,-244,0,-8,24,4,-4,4,-8,
-4,0,8,0],[-960,0,0,-944,0,-944,32,0,32,276,0,276,-4,0,-4,320,320,4,216,0,
0,0,4,0,216,0,0,0,0,-4,-4,0,304,-244,304,-240,4,0,-28,0,4,0,4,0,4],
[0,-960,0,-944,-944,0,248,32,0,56,276,0,212,-4,0,0,0,-8,0,-80,0,0,-324,
-248,-216,320,8,216,304,-232,0,8,0,-8,-96,-248,0,24,-8,-8,0,-8,8,4,-4],
[592,96,-304,0,5760,5760,24,-1164,-180,-42,-108,-1206,-110,-1062,-212,-108,-244,
28,-984,28,-60,-16,-2,-42,-108,104,10,1044,44,108,226,-56,-296,192,-84,84,74,
42,52,26,70,-42,-42,-12,54],[-304,592,96,5760,0,5760,-1164,24,-120,-138,-42,
-1206,-1196,-110,-18,68,-36,-78,-1044,96,28,-12,132,168,984,-108,40,-108,-84,
-54,-42,-148,-268,162,40,276,42,44,22,0,26,-12,-42,-42,84],
[96,-304,592,5760,5760,0,-1164,-1164,-84,-108,-138,12,-1062,-1196,-218,104,-40,
178,108,-60,96,92,-2,226,1044,68,174,984,40,138,168,-52,52,30,44,216,44,74,
54,70,0,-42,-12,-42,54] ] :
#
# Sew Cfrontspace[6] to phi2backspace[4] to get EE_symb[5] (246 x 24 = 5904):
#
phi2M[5,6,4] := [
[9216,9216,0,0,0,-860160,0,0,71280,0,0,70880,-400,-400,-19680,400,0,400,-8416,
-8416,-14048,-8016,-400,0],[9216,0,9216,0,-860160,0,71280,400,0,70880,-800,0,
-19680,-400,-400,0,400,-400,-14048,0,-8416,-8016,0,-400],
[0,9216,9216,-860160,0,0,400,71280,400,-800,70880,-800,-400,-19680,-400,-400,-400,
0,0,-14048,0,-8416,400,400],[0,0,-53760,2432,2432,0,-5504,-5504,0,1280,1280,0,
10560,10560,0,320,0,320,0,0,0,960,-960,0],[0,-53760,0,2432,0,2432,0,-5184,
-5504,0,0,1280,0,10560,10560,0,320,-320,0,11520,0,960,0,-960],
[-53760,0,0,0,2432,2432,-5184,0,-5184,0,0,0,10560,0,10560,-320,-320,0,11520,0,
11520,0,960,960],[0,-784/3,0,1384/3,0,728/3,0,-88,-20,0,0,-176/3,0,416/3,88,0,
-160/3,64,0,400/3,0,-16/3,0,16/3],[11520,0,0,0,-1728,-640,2112,0,1024,0,0,0,
-4384,0,-1696,-32,-160,0,-4608,0,-1920,0,-224,-224],
[7680,0,0,0,-896,-896,1056,0,1056,0,0,0,-2400,0,-2400,224,224,0,-2688,0,-2688,
0,-288,-288],[0,0,0,0,-1376,-1376,1264,0,1264,0,0,0,-1808,0,-1808,-496,-496,
0,-1920,0,-1920,0,-112,-112],[-8448,11520,0,0,0,-1536,-288,288,-704,0,0,192,0,
-864,-160,576,1568,288,-384,-960,4352,-96,-576,-288],
[-8448,0,11520,0,-1536,0,-704,576,-288,192,-576,0,-160,-864,0,1568,576,-288,
4352,0,-384,-96,-288,-576],[11520,0,-8448,0,-1536,0,864,288,288,-1664,-1152,0,
-160,0,-864,-1568,288,-576,-5184,0,-960,-384,288,-288],
[0,0,-3136/3,5536/3,2912/3,0,-80,-96,0,-704/3,-832/3,0,352,1664/3,0,-640/3,0,
-256,0,0,0,-64/3,64/3,0],[0,2560,0,-64/3,0,-576,0,32,1600/3,0,0,128/3,0,-480,
-1120,0,416/3,288,0,-576,0,-96,0,96],[0,0,0,-688/3,0,-688/3,0,632/3,128,0,0,
64,0,-904/3,-904/3,0,248/3,-248/3,0,-320,0,-56/3,0,56/3],
[0,3840,0,-2624/3,0,64/3,0,2704/3,192,0,0,-512/3,0,-1680,-272,0,-304/3,-464/3,0,
-5248/3,0,-208/3,0,208/3],[-2880,0,0,0,-736,-64,-1280,0,-160,0,0,0,1552,0,208,
880,112,0,1440,0,96,0,-112,-112],[-1920,0,0,0,1376,32,-1488,0,-16,0,0,0,
1216,0,64,1120,-32,0,1248,0,96,0,32,32],[2880,-3648,0,0,0,1536,80,-80,192,0,
0,-1120,-32,208,464,-128,-1488,-48,128,288,-1344,80,128,80],
[1600,-1920,0,0,0,1216,24,-24,80,0,0,-1104,0,72,504,-48,-1304,-24,64,112,-672,
40,48,24],[1856,0,-2688,0,-448,0,320,-128,64,-320,128,0,-192,192,0,-704,-128,
64,-1024,0,160,96,64,128],[1600,0,-1920,0,1216,0,80,-48,24,-1104,48,0,504,72,
0,-1304,-48,24,-672,0,64,40,24,48],[-4608,0,4288,0,-1280,0,-800,32,-144,576,
224,0,176,-176,256,1296,32,112,2112,0,224,112,-144,-32],
[-2688,0,1856,0,-448,0,-384,-64,-64,448,256,0,-192,0,192,704,-64,128,1056,0,
288,160,-64,64],[-1920,0,1600,0,1216,0,-1224,-24,-24,224,96,0,504,0,72,1304,
-24,48,1264,0,112,64,-24,24],[0,0,11520,-1728,-640,0,864,2080,0,-64,-192,0,
-1696,-4384,0,160,0,32,0,0,0,-224,224,0],[0,0,2560,-896/3,-896/3,0,1280/3,
1280/3,0,-512/3,-512/3,0,-800,-800,0,-224/3,0,-224/3,0,0,0,-96,96,0],
[0,0,0,-1376/3,-1376/3,0,256,256,0,128,128,0,-1808/3,-1808/3,0,496/3,0,496/3,0,
0,0,-112/3,112/3,0],[0,144,0,648,0,16,0,-144,4,0,0,40,0,20,-28,0,20,140,0,
40,0,20,0,-20],[0,-480,0,344,0,8,0,-372,-12,0,0,16,0,304,16,0,8,280,0,
312,0,8,0,-8],[5760,0,0,0,32,-1312,136,0,1352,0,0,0,-408,0,-2520,152,-232,
0,-512,0,-2624,0,-104,-104],[5760,0,0,0,-1312,32,1352,0,136,0,0,0,-2520,0,
-408,-232,152,0,-2624,0,-512,0,-104,-104],[0,6976/7,0,-17984/21,0,6064/7,0,
8528/21,-1640/21,0,0,-1040/7,0,-14600/21,5560/21,0,-440/3,-1096/7,0,-4880/7,0,
-40/21,0,40/21],[0,0,576,64,2592,0,-16,16,0,-480,160,0,80,-112,0,-560,0,80,
0,0,0,80,-80,0],[0,0,-2688,-288,-640,0,-448,-128,0,-288,160,0,976,208,0,
-336,0,112,0,0,0,48,-48,0],[-1920,0,0,0,672,672,-704,0,-704,0,0,0,640,0,
640,512,512,0,640,0,640,0,0,0],[64,-32,0,0,0,0,8,-8,0,0,0,-16,-16,8,8,0,
-8,8,-16,0,-16,-8,0,8],[-32,64,0,0,0,0,-8,8,-8,0,0,0,8,-16,8,8,8,0,0,
-16,16,0,-8,-8],[-480,0,448,0,-3968,0,392,-8,8,1408,0,0,-1288,16,-8,1272,-8,
0,-80,0,0,0,8,8],[0,-960,0,336,0,336,0,-352,-96,0,0,-256,0,320,320,0,-256,
256,0,320,0,0,0,0],[-1344,0,0,0,-144,-320,-8,0,-392,0,0,0,104,0,488,-56,
168,0,128,0,512,0,24,24],[-1344,0,0,0,-320,-144,-392,0,-8,0,0,0,488,0,104,
168,-56,0,512,0,128,0,24,24],[784,-64,0,0,0,544,8,-8,-96,0,0,-912,-112,-88,
712,96,-712,104,-168,-152,64,-64,-96,8],[-64,784,0,0,0,544,-8,8,-808,0,0,
-192,-88,-112,712,104,712,96,-152,-168,488,-56,-104,-8],
[784,0,-64,0,544,0,-96,96,8,-912,-208,0,712,-88,-112,-712,96,-104,64,0,-168,
-64,8,-96],[-704,-48,0,0,0,0,8,-8,104,0,0,192,88,112,-200,-104,-8,-96,168,
184,168,72,104,8],[-48,-704,0,0,0,0,-8,8,96,0,0,208,112,88,-200,-96,8,-104,
184,168,-192,80,96,-8],[-48,0,-704,0,0,0,96,-96,-8,208,208,0,-200,88,112,8,
-96,104,-192,0,184,80,-8,96],[0,0,-1920,672,672,0,-192,-192,0,-512,-512,0,
640,640,0,-512,0,-512,0,0,0,0,0,0],[0,0,20928/19,-17984/19,18192/19,0,-1640/19,
5240/19,0,-3120/19,3248/19,0,5560/19,-14600/19,0,-3080/19,0,3288/19,0,0,0,-40/19,
40/19,0],[0,-384/7,0,-32/3,0,752/21,0,-16/7,-248/21,0,0,-208/7,0,136/21,776/21,
0,-200/7,-8/21,0,16/3,0,-8/7,0,8/7],[0,-64/7,0,-80,0,-64/21,0,32/3,-8/3,0,0,
16/21,0,-200/21,40/7,0,8/7,-184/21,0,-208/21,0,-8/21,0,8/21],
[-672,640,0,0,0,-2592,8,-8,112,0,0,752,0,24,-472,-16,696,-8,-16,0,224,-24,
16,8],[-160,-112,0,0,0,2112,36,-36,-368,0,0,56,-24,84,-380,-48,476,-12,40,
112,-152,28,48,36],[-672,0,640,0,-2592,0,112,-16,8,752,16,0,-472,24,0,696,
-16,8,224,0,-16,-24,8,16],[640,0,-672,0,-2592,0,808,-8,-8,64,32,0,-472,0,
24,-696,-8,16,-704,0,0,-16,-8,8],[2144/21,-768/7,0,0,0,-640/21,24/7,-24/7,
248/21,0,0,-144/7,-88/21,128/21,88/21,-8/3,-216/7,16/21,-32/21,16/3,-928/21,-16/21,
8/3,24/7],[0,-320/7,64/3,1312/21,0,0,-24/7,-344/21,-8/3,16/3,128/21,48/7,88/21,
64/21,40/21,8/3,24/7,368/21,0,512/21,0,128/21,-8/3,-24/7],
[-352,216,0,0,0,1056,2,-2,-512,0,0,364,12,18,-190,-16,894,-14,36,40,188,22,
16,2],[96,112,0,0,0,0,-36,36,-48,0,0,-24,24,-84,60,48,36,12,-8,-80,-8,4,
-48,-36],[-56,0,-80,0,1056,0,54,-6,-18,-192,48,0,-190,-12,42,-238,-6,24,-76,
0,56,32,-18,6],[0,-376,192,5856,0,0,-6,-1162,-4,8,-296,12,8,86,2,4,6,894,
0,348,0,82,-4,-6],[0,-104,-80,5856,0,0,-14,-834,4,-8,-632,28,32,86,-22,-4,
14,238,0,84,0,82,4,-14],[0,0,1920/19,32/57,-1312/57,0,1120/57,96/19,0,128/57,
-256/57,0,-840/19,-136/19,0,232/57,0,-8/3,0,0,0,-104/57,104/57,0],
[0,0,1920/19,-1312/57,32/57,0,96/19,1120/57,0,-256/57,128/57,0,-136/19,-840/19,0,
-8/3,0,232/57,0,0,0,-104/57,104/57,0],[448/19,0,-960/19,0,1312/19,0,24/19,-56/19,
-16/19,-224/19,144/19,0,64/19,40/19,88/19,-368/19,-56/19,72/19,-320/19,0,144/19,
72/19,-16/19,56/19],[192,0,256,0,-8320,0,-80,16,-16,1600,0,0,656,-32,16,1552,
16,0,288,0,-192,-192,-16,-16],[-256,0,-192,0,8320,0,-1472,0,-16,-32,32,0,
-656,-16,32,1552,0,16,-160,0,224,208,-16,0],[0,2144/19,-2304/19,-640/19,0,0,
-56/19,248/19,16/19,-32/19,-432/19,112/19,128/19,88/19,-88/19,-16/19,56/19,-648/19,0,
-928/19,0,40/19,16/19,-56/19],[0,256,192,-8320,0,0,0,1472,16,-32,32,0,16,656,
-32,-16,0,-1552,0,160,0,-208,16,0],[-1024,0,0,0,0,0,400,-400,400,0,0,0,
-400,800,-400,-400,-400,0,224,0,-288,-288,400,400],
[-464,0,-848,0,0,0,2212,92,-656,-1176,1128,0,-472,-748,1220,-3952,92,564,-1024,
0,840,276,-656,-92],[0,432,-1552,-19200,0,0,-564,3124,12,-24,2536,1128,1140,
-1576,-588,-12,564,-576,0,-960,0,8,12,-564],[-96,192,0,0,0,2016,20,-20,-560,
0,0,-104,-40,20,404,0,396,20,-48,-8,376,-28,0,20],
[48,-336,0,0,0,0,232,-232,144,0,0,-176,-320,376,-56,-144,-232,88,-144,320,56,
-56,144,232],[0,736,0,0,0,0,52,-52,164,-328,-328,-104,60,216,-276,-164,-52,
-112,0,-72,0,-152,164,52],[64/7,0,0,0,32/3,48,-16/21,0,-80/7,0,0,0,-24/7,0,
40/7,40/21,88/7,0,-16/7,0,48/7,0,8/7,8/7],[-640,0,640,0,0,0,-2072,-232,464,
1840,-464,0,0,696,-696,4144,-232,-232,976,0,-464,-232,464,232],
[0,-192,-368,0,0,0,-80,80,-116,232,232,160,44,-196,152,116,80,36,0,-152,0,84,
-116,-80],[0,544,0,-48,0,-448,0,-232/3,424/3,0,0,48,0,88/3,-856/3,0,88,344/3,
0,-32/3,0,-40,0,40],[-1376,0,0,0,1600/3,23360,1248,0,-18728/3,0,0,0,-6592/3,0,
1904,-1472/3,15808/3,0,-4544/3,0,7760/3,0,2048/3,2048/3],
[0,-1376,0,1600/3,0,23360,0,1248,-2920/3,0,0,-13760/3,0,-6592/3,1904,0,-15808/3,
-1472/3,0,-4544/3,0,2048/3,0,-2048/3],[0,0,-5248/3,2512/3,80/3,0,-472/3,-680/3,0,
128/3,-192,0,992/3,1664/3,0,16,0,-656/3,0,0,0,80/3,-80/3,0],
[-640,-32,0,0,0,0,-8,8,96,0,0,208,112,88,-200,-96,8,-104,144,128,176,40,96,
-8],[128,-736/3,0,0,0,0,16/3,-16/3,68/3,0,0,104/3,12,28,-40,-68/3,-16/3,-52/3,
40/3,24,-328/3,-4,68/3,16/3],[32/7,0,0,0,1072/21,176/21,-104/7,0,-40/21,0,0,0,
176/21,0,-16/7,96/7,64/21,0,176/21,0,-16/7,0,0,0],
[1488/7,-2112/7,0,0,0,0,20/7,-20/7,92/7,0,0,144/7,52/7,16,-164/7,-92/7,-20/7,
-72/7,128/7,24,-120,8,92/7,20/7],[640/7,0,0,0,704/7,32/7,-736/7,0,0,0,0,0,
752/7,0,-592/7,592/7,400/7,0,96,0,-96,0,-80/7,-80/7],
[176,0,368,0,0,0,-36,36,80,-232,-232,0,152,44,-196,-80,36,-116,80,0,-200,-84,
80,-36],[-1792,0,1808,0,0,0,-8,8,-20,24,24,0,-4,-28,32,20,8,12,824,0,8,-4,
-20,-8],[640/3,0,32,0,0,0,-32,32,-8/3,-176/3,-176/3,0,184/3,-104/3,-80/3,8/3,
32,-88/3,-48,0,-176/3,-88/3,-8/3,-32],[672,-64,0,0,0,-8832,-88,88,2264,0,0,32,
72,-192,-264,104,-2216,16,-96,-272,-624,-80,-104,-88],
[-224/57,320/57,0,0,0,0,8/57,-8/57,-8/57,0,0,-32/57,-8/19,0,8/19,8/57,-8/57,
16/57,-32/57,-16/57,48/19,-16/57,-8/57,8/57],[0,-96/133,0,176/57,0,-24/133,0,
-484/399,32/399,0,0,-8/399,0,20/19,-20/133,0,-4/399,124/133,0,416/399,0,-4/399,0,
4/399],[-32/3,0,-320/3,0,0,0,104/3,-104/3,88/3,32/3,32/3,0,-40,64,-24,-88/3,
-104/3,16/3,-80/3,0,-32/3,-16,88/3,104/3],[-224/57,0,320/57,0,0,0,-8/57,8/57,
8/57,-32/57,-32/57,0,8/19,0,-8/19,-8/57,8/57,-16/57,48/19,0,-32/57,-16/57,8/57,
-8/57],[0,-224,0,0,0,0,72,-72,64,0,0,-16,-80,136,-56,-64,-72,8,-16,128,16,
-8,64,72],[0,32/19,0,176/57,0,1072/57,0,-40/57,-8/19,0,0,-96/19,0,-16/19,176/57,
0,-96/19,64/57,0,-16/19,0,0,0,0],[-96/7,0,544/7,0,-19200/7,0,1532/7,-124/7,
232/7,3496/7,-216/7,0,-1040/7,356/7,-340/7,296,-124/7,-108/7,-152/7,0,-472/7,-52,
232/7,124/7],[0,0,288,0,0,0,-64,64,-88,48,48,0,40,-152,112,88,64,24,16,0,
-16,-40,-88,-64],[-224,320,0,0,0,1312,-24,24,0,0,0,-240,16,-56,-152,32,-168,
8,16,-32,64,24,-32,-24],[-160/21,736/21,0,0,0,0,-24/7,24/7,-124/21,0,0,-104/21,
20/21,-28/3,176/21,124/21,24/7,52/21,-40/21,-184/21,72/7,4/7,-124/21,-24/7],
[0,656/3,0,-1168/3,0,-464/3,0,248/3,44/3,0,0,-64,0,-224/3,88/3,0,-80/3,-112/3,0,
-112,0,-112/3,0,112/3],[64/7,0,0,0,-2288/21,4240/21,200/7,0,-1672/21,0,0,0,
-32/3,0,992/21,-496/21,496/7,0,-16,0,880/21,0,-16/3,-16/3],
[-192/19,0,1184/57,0,992/57,0,-424/57,104/57,-64/57,-112/57,-80/57,0,464/57,-56/19,
8/19,320/57,104/57,-40/57,176/19,0,-32/19,-56/57,-64/57,-104/57],
[288/19,0,-848/57,0,-640/19,0,1096/57,40/19,-196/57,-312/19,8/3,0,172/57,-316/57,
272/57,-2108/57,40/19,4/3,-664/57,0,232/57,52/19,-196/57,-40/19],
[-16/19,352/399,0,0,0,-752/399,-12/133,12/133,200/399,0,0,8/57,16/133,-20/133,
-60/133,8/133,-124/399,-4/133,40/399,-32/399,0,4/57,-8/133,-12/133],
[0,-832/7,0,688/3,0,-2288/21,0,-664/7,24/7,0,0,704/21,0,256/3,-320/21,0,656/21,
1328/21,0,1840/21,0,16/7,0,-16/7],[-64/21,16/7,0,0,0,-544/21,8/21,-8/21,12/7,0,
0,104/21,-4/7,4/7,-32/7,-4/21,88/21,4/21,0,16/21,8/21,4/21,4/21,8/21],
[112/19,0,-560/57,0,-224/57,0,308/57,-12/19,8/19,8/57,8/19,0,-112/19,20/19,-4/19,
-280/57,-12/19,4/19,-368/57,0,40/57,28/57,8/19,12/19],
[288/7,0,0,0,32/21,832/21,64/21,0,176/21,0,0,0,-80/21,0,-368/21,-16/7,-80/21,0,
-32/21,0,-320/21,0,16/7,16/7],[-288/7,0,0,0,-832/21,-32/21,-176/21,0,-64/21,0,0,
0,368/21,0,80/21,80/21,16/7,0,320/21,0,32/21,0,-16/7,-16/7],
[-320/7,0,0,0,128/21,96/7,-64/7,0,-416/21,0,0,0,128/21,0,512/21,64/7,256/21,0,
32/7,0,160/7,0,-32/21,-32/21],[0,-208/21,248/21,0,0,0,26/21,-26/21,-20/21,40/21,
40/21,-52/21,-24/7,2/7,22/7,20/21,-26/21,46/21,0,88/21,0,-2/3,-20/21,26/21],
[112/3,0,0,0,-688/3,-256/3,388/3,0,232/3,0,0,0,-272/3,0,-72,-136,-184/3,0,-72,
0,-160/3,0,56/3,56/3],[8/3,0,40/21,0,0,0,-2/3,2/3,-20/21,4/7,4/7,0,8/21,-34/21,
26/21,20/21,2/3,2/7,-8/7,0,-20/21,-26/21,-20/21,-2/3],
[-1280/3,0,0,0,512/3,-224,-496/3,0,752/3,0,0,0,160,0,-96,256/3,-832/3,0,192,0,
-64,0,32,32],[-320,0,0,0,-544/3,320,544/3,0,-384,0,0,0,-448/3,0,1088/3,-128,
832/3,0,-160,0,352,0,-32/3,-32/3],[-640,0,0,0,-64,-128,256/3,0,320/3,0,0,0,
256/3,0,64/3,-192,-192,0,128,0,64,0,128/3,128/3],
[176/21,0,0,0,-128/7,-296/21,124/21,0,40/21,0,0,0,-4,0,-44/21,-100/21,4/7,0,
-16/3,0,-24/7,0,-4/3,-4/3],[192/7,0,0,0,-176/21,-3712/21,-24/7,0,1160/21,0,0,0,
200/21,0,-856/21,40/21,-296/7,0,128/21,0,-928/21,0,-24/7,-24/7],
[1600/3,0,0,0,-32,416/3,64,0,-320/3,0,0,0,-240,0,80,208/3,112,0,-256,0,64,0,
-16,-16],[-128/7,0,0,0,160/21,-2144/21,80/21,0,304/7,0,0,0,-64/21,0,-192/7,
-32/7,-288/7,0,32/21,0,-160/7,0,32/7,32/7],[656/399,0,0,0,-464/399,-1168/399,
-12/133,0,248/399,0,0,0,88/399,0,-32/57,80/399,-16/57,0,-8/133,0,-16/19,0,-16/57,
-16/57],[0,0,0,96/133,0,480/133,0,-40/133,-8/133,0,0,-160/133,0,16/133,16/19,0,
-160/133,32/133,0,16/133,0,0,0,0],[0,0,0,0,-416/19,-160/57,96/19,0,-16/57,0,0,
0,-160/57,0,128/57,-224/57,-32/57,0,-64/19,0,32/19,0,-32/57,-32/57],
[0,-160/133,0,48/133,0,64/399,0,-208/399,0,0,0,-16/57,0,256/399,64/399,0,-32/133,
128/399,0,80/133,0,-16/399,0,16/399],[40/19,0,0,0,-272/57,-44/57,34/19,0,10/57,0,
0,0,-98/57,0,2/19,-74/57,-10/57,0,-104/57,0,0,0,-2/19,-2/19],
[24/133,0,0,0,-4/57,8/399,16/399,0,-4/133,0,0,0,-34/399,0,22/399,2/399,2/399,0,
-12/133,0,20/399,0,-2/399,-2/399],[0,0,0,0,16/19,80/19,-20/57,0,-28/19,0,0,0,
8/57,0,56/57,16/57,80/57,0,8/57,0,56/57,0,0,0],
[0,-128/399,0,46/399,0,-310/399,0,-6/133,2/133,0,0,124/399,0,8/57,-24/133,0,16/57,
-8/133,0,68/399,0,4/133,0,-4/133],[0,0,0,-928/19,-96/19,0,-128/19,192/19,0,
-64/19,576/19,0,288/19,-672/19,0,-96/19,0,544/19,0,0,0,32/19,-32/19,0],
[8/19,-8/19,0,0,0,0,-12/133,12/133,-6/133,0,0,12/133,18/133,-18/133,0,6/133,
12/133,-6/133,12/133,-12/133,-40/133,6/133,-6/133,-12/133],
[0,-160/399,0,-20/133,0,40/399,0,86/399,-22/399,0,0,-20/399,0,-4/133,12/133,0,
-32/399,-104/399,0,0,0,4/133,0,-4/133],[0,0,-1088/57,368/57,992/57,0,-40/19,
-72/19,0,-48/19,80/57,0,104/19,104/19,0,-200/57,0,8/19,0,0,0,56/57,-56/57,0],
[0,40/399,0,14/57,0,124/399,0,-20/399,1/21,0,0,6/133,0,-11/399,-17/133,0,5/399,
23/399,0,2/399,0,13/399,0,-13/399],[0,0,8/133,-32/399,0,0,-4/399,8/399,0,-8/399,
-16/399,0,4/133,4/399,0,-4/399,0,-4/133,0,0,0,-4/399,4/399,0],
[0,0,40/133,-44/399,-272/399,0,4/57,0,0,68/399,4/399,0,-14/57,2/133,0,74/399,0,
10/399,0,0,0,-2/133,2/133,0],[32/133,128/399,0,0,0,704/399,0,0,-40/57,0,0,
-80/399,-8/133,-8/133,16/21,8/133,64/133,8/133,-64/399,-64/399,160/399,-40/399,-8/133,
0],[0,160/133,0,-8/399,0,16/399,0,6/133,52/399,0,0,-8/57,0,-94/399,-10/57,0,
-2/19,2/19,0,-36/133,0,-2/57,0,2/57],[0,0,80/133,40/399,-32/21,0,24/133,0,0,
200/399,8/399,0,-244/399,-4/399,0,28/57,0,4/399,0,0,0,4/399,-4/399,0],
[-80/133,48/19,0,0,0,-5760/133,8/19,-8/19,100/133,0,0,1144/133,-108/133,60/133,
-144/133,-4/133,1096/133,52/133,-136/133,-24/133,16/19,-12/19,4/133,8/19],
[8/7,0,0,0,0,0,-10/21,10/21,-10/21,0,0,0,10/21,-20/21,10/21,10/21,10/21,0,-4/21,
0,8/21,8/21,-10/21,-10/21],[0,0,640/399,-3296/399,-104/133,0,212/399,52/133,0,
376/399,1384/399,0,-500/399,-1124/399,0,268/399,0,1276/399,0,0,0,36/133,-36/133,0],
[-80/57,16/19,0,0,0,-32/57,-8/133,8/133,4/57,0,0,104/133,20/133,-4/133,-16/19,
-4/133,40/57,-12/133,88/399,40/399,32/133,52/399,4/133,-8/133],
[136/399,-160/399,0,0,0,800/133,-10/399,10/399,-2/19,0,0,-32/21,10/399,-20/399,
46/133,10/399,-566/399,0,32/399,4/133,-52/399,32/399,-10/399,-10/399],
[0,0,256/133,-92/133,620/133,0,-12/133,12/19,0,-248/133,-72/133,0,144/133,-16/19,0,
-32/19,0,-48/133,0,0,0,-24/133,24/133,0],[664/399,-200/399,0,0,0,-3840/133,4/21,
-4/21,1912/399,0,0,200/133,-160/399,68/399,-292/399,8/399,-1228/399,4/19,-72/133,
-64/399,-500/399,-44/133,-8/399,4/21],[0,0,640/399,-104/133,-3296/399,0,52/133,
212/399,0,1384/399,376/399,0,-1124/399,-500/399,0,1276/399,0,268/399,0,0,0,36/133,
-36/133,0],[0,432/133,-2032/399,11712/133,0,0,220/399,-716/399,-292/399,584/399,
-8552/399,-440/399,-244/133,1816/399,268/133,292/399,-220/399,-8128/399,0,-752/399,0,
296/399,-292/399,220/399],[0,0,16/133,-248/399,-40/399,0,8/399,4/133,0,16/399,
80/399,0,-16/399,-24/133,0,16/399,0,80/399,0,0,0,0,0,0],
[0,0,0,-80/399,-208/133,0,32/399,-8/133,0,32/133,0,0,-80/399,64/399,0,16/57,0,
16/399,0,0,0,-16/399,16/399,0],[16/19,-80/399,0,0,0,-1920/133,-8/57,8/57,1196/399,
0,0,104/399,20/133,-36/133,-48/133,52/399,-1096/399,-4/399,-8/133,-136/399,-16/19,
-4/57,-52/399,-8/57],[0,0,-88/19,0,-8/57,0,-12/19,-4/19,0,-8/19,0,0,104/57,8/19,
0,-8/19,0,0,0,0,0,0,0,0],[0,24/133,0,-20/133,0,-124/133,0,12/133,6/133,0,0,
40/133,0,-8/133,-36/133,0,40/133,-8/133,0,-8/133,0,0,0,0],
[0,0,0,208/399,0,-208/399,0,-80/133,80/399,0,0,160/399,0,80/133,-80/133,0,160/399,
160/399,0,80/133,0,0,0,0],[0,8/57,0,-20/399,0,-166/399,0,-4/399,5/133,0,0,
22/399,0,25/399,-13/133,0,29/399,-3/133,0,6/133,0,-1/57,0,1/57],
[0,0,-80/133,24/133,32/399,0,0,-40/399,0,-8/57,-24/133,0,32/399,128/399,0,-16/133,
0,-64/399,0,0,0,-8/399,8/399,0],[0,0,0,-208/133,0,-80/399,0,48/133,-8/133,0,0,
0,0,-80/399,64/399,0,16/399,-16/57,0,-32/133,0,-16/399,0,16/399],
[0,24/133,-208/399,0,0,0,-4/19,4/19,2/57,-4/57,-4/57,8/19,26/57,-10/57,-16/57,
-2/57,4/19,-14/57,0,-64/399,0,-2/399,2/57,-4/19],
[0,0,-480/19,-48/19,-96/19,0,-64/19,-80/19,0,176/19,176/19,0,16/19,64/19,0,144/19,
0,144/19,0,0,0,32/19,-32/19,0],[0,0,-320/133,-32/399,16/399,0,-40/133,-104/399,0,
16/57,16/57,0,188/399,20/57,0,4/19,0,4/19,0,0,0,4/57,-4/57,0],
[0,0,0,1024/399,-1024/399,0,128/133,-128/133,0,640/399,-640/399,0,-384/133,384/133,
0,640/399,0,-640/399,0,0,0,0,0,0],[0,0,0,-416/399,416/399,0,-160/399,160/399,0,
-320/399,320/399,0,160/133,-160/133,0,-320/399,0,320/399,0,0,0,0,0,0],
[0,-640/133,0,-2048/399,0,1472/399,0,320/57,-320/133,0,0,-192/133,0,-1856/399,
2176/399,0,-704/399,-1856/399,0,-576/133,0,128/399,0,-128/399],
[0,0,0,-464/399,0,-16/133,0,368/399,-64/399,0,0,-32/399,0,-16/19,48/133,0,-16/133,
-272/399,0,-320/399,0,16/399,0,-16/399],[0,0,0,-20/399,0,-52/133,0,-2/399,8/399,
0,0,8/133,0,16/399,-20/399,0,4/57,-4/399,0,4/133,0,-4/399,0,4/399],
[208/399,-64/133,0,0,0,0,-44/399,44/399,184/133,0,0,-536/399,64/399,-68/399,4/399,
8/133,-1108/399,-20/399,40/399,-16/133,-208/399,20/399,-8/133,-44/399],
[0,8/7,0,-320/21,0,0,0,100/21,-4/21,0,0,-8/21,0,-20/7,4/7,0,-4/21,-4,0,-64/21,
0,-4/21,0,4/21],[0,40/133,0,20/399,0,-16/21,0,2/399,12/133,0,0,100/399,0,-2/399,
-122/399,0,14/57,-2/399,0,0,0,2/399,0,-2/399],[0,80/399,0,4/399,0,88/399,0,0,
-6/133,0,0,-4/19,0,-74/399,94/399,0,-74/399,50/399,0,-4/19,0,-10/399,0,10/399],
[0,-80/133,0,32/399,0,24/133,0,-16/133,-40/399,0,0,-24/133,0,32/399,128/399,0,
-64/399,16/133,0,8/133,0,-8/399,0,8/399],[16/133,-128/399,0,0,0,88/399,10/399,
-10/399,26/133,0,0,0,-2/133,8/133,-14/57,-2/57,-74/399,-4/399,4/133,32/399,-80/399,
8/399,2/57,10/399],[-8/21,40/133,0,0,0,-200/399,-2/399,2/399,10/399,0,0,24/133,
2/133,0,-10/57,-2/399,22/133,-4/399,4/133,8/399,44/399,8/399,2/399,-2/399],
[0,0,0,-128/399,0,128/399,0,128/399,-16/133,0,0,-80/399,0,-48/133,48/133,0,
-80/399,-80/399,0,-48/133,0,0,0,0],[-8/57,-8/57,0,0,0,960/133,0,0,-326/399,0,0,
-316/399,10/399,10/399,4/21,-10/399,0,-10/399,12/133,12/133,8/57,26/399,10/399,0],
[32/57,-28/19,0,0,0,-4/3,0,0,6/19,0,0,12/19,2/19,2/19,-44/57,-2/19,16/57,-2/19,
14/57,14/57,-40/57,8/57,2/19,0],[-272/21,96/7,0,0,0,-296/21,-10/21,10/21,10/21,0,
0,48/7,2/3,-16/21,-94/21,2/7,22/3,-4/21,4/21,-16/21,36/7,0,-2/7,-10/21],
[-176/399,48/133,0,0,0,-32/57,-8/399,8/399,16/399,0,0,16/57,16/399,-8/399,-88/399,
0,104/399,-8/399,16/399,0,16/133,8/399,0,-8/399],
[64/21,-20/7,0,0,0,124/21,1/21,-1/21,-8/21,0,0,-50/21,-2/21,1/21,41/21,0,-7/3,
1/21,-2/21,0,-20/21,-1/21,0,1/21],[-148/399,148/399,0,0,0,0,10/399,-10/399,
-283/399,0,0,278/399,-5/133,5/133,0,-5/399,566/399,5/399,-10/399,10/399,44/133,
-5/399,5/399,10/399],[27/266,0,-127/798,0,366/133,0,-179/3192,55/3192,-16/399,
-1069/1596,73/1596,0,227/1596,-61/1064,67/1064,-254/399,55/3192,73/3192,-47/798,0,
101/1596,43/1064,-16/399,-55/3192],[-1/19,0,10/133,0,41/133,0,0,1/133,-3/532,
-15/266,-1/266,0,-1/28,-1/76,1/266,-3/76,1/133,-1/532,2/133,0,1/266,3/532,-3/532,
-1/133],[2/19,0,1/38,0,0,0,-1/57,1/57,-1/456,-7/228,-7/228,0,5/152,-3/152,-1/76,
1/456,1/57,-7/456,-5/228,0,-7/228,-7/456,-1/456,-1/57],
[8/399,0,2/133,0,44/399,0,-11/798,1/266,0,-17/399,-1/133,0,1/21,-1/266,-1/266,
-4/133,1/266,-1/266,5/399,0,-4/399,-5/798,0,-1/266],
[-1/21,0,5/133,0,-25/399,0,5/1596,-1/1596,-1/1596,3/133,1/399,0,-5/228,0,1/532,
11/532,-1/1596,1/798,11/798,0,1/266,1/399,-1/1596,1/1596],
[28/19,-28/19,0,0,0,0,2/19,-2/19,1/19,0,0,-2/19,-3/19,3/19,0,-1/19,-2/19,1/19,
-2/19,2/19,-12/19,-1/19,1/19,2/19],[-2/399,0,1/266,0,-17/399,0,3/1064,-1/3192,
1/1596,13/1596,-1/1596,0,-1/133,1/1064,-1/1064,11/1596,-1/3192,-1/3192,1/1596,0,0,
1/3192,1/1596,1/3192],[1/38,0,-5/798,0,-60/133,0,299/3192,13/3192,-1/228,13/1596,
1/1596,0,-3/266,-9/1064,5/1064,-137/1596,13/3192,1/3192,-1/38,0,-1/532,-1/456,-1/228,
-13/3192],[1/266,0,-2/399,0,-17/399,0,31/3192,1/3192,-1/1596,1/532,1/1596,0,-1/133,
-1/1064,1/1064,-11/1596,1/3192,1/3192,-1/133,0,1/798,1/1064,-1/1596,-1/3192],
[22/399,0,-6/133,0,4/57,0,-2/399,0,1/399,-2/57,-2/399,0,11/399,1/399,-2/399,
-13/399,0,-1/399,-2/133,0,-2/399,-1/399,1/399,0],
[1/266,0,-1/532,0,0,0,-1/798,1/798,-11/6384,1/1064,1/1064,0,5/6384,-1/336,1/456,
11/6384,1/798,1/2128,-1/1064,0,5/3192,1/912,-11/6384,-1/798],
[20/399,0,40/399,0,0,0,-5/399,5/399,5/399,-20/399,-20/399,0,5/133,0,-5/133,-5/399,
5/399,-10/399,10/399,0,-20/399,-10/399,5/399,-5/399],
[-4/133,0,13/399,0,-13/798,0,1/168,5/3192,-1/456,1/399,1/798,0,-1/152,-1/266,3/1064,
-3/1064,5/3192,1/1596,1/133,0,1/532,1/798,-1/456,-5/3192],
[-32/399,0,10/133,0,-62/399,0,4/399,0,-1/798,25/399,1/399,0,-41/798,-1/798,1/399,
7/114,0,1/798,10/399,0,1/399,1/798,-1/798,0],[-10/399,0,9/266,0,25/798,0,-3/532,
1/532,-1/532,-1/133,0,0,1/84,-1/266,1/532,-5/1596,1/532,0,2/133,0,-1/1596,-1/1596,
-1/532,-1/532],[2/133,0,-2/399,0,25/399,0,-8/399,0,1/532,-5/798,-1/266,0,5/228,
1/532,-1/266,1/76,0,-1/532,4/399,0,-2/399,-5/1596,1/532,0],
[-15/266,0,13/266,0,37/266,0,-1/14,0,-1/1064,1/532,1/532,0,47/1064,-1/1064,1/532,
65/1064,0,1/1064,17/266,0,1/266,3/1064,-1/1064,0],
[9/133,0,-1/38,0,-25/266,0,67/1064,5/1064,0,-1/76,-5/532,0,-15/532,-5/1064,-5/1064,
-8/133,5/1064,-5/1064,-31/532,0,-3/266,-1/152,0,-5/1064],
[-5/114,0,7/38,0,-60/19,0,25/456,-1/456,7/228,143/228,-13/228,0,-3/38,5/152,-9/152,
137/228,-1/456,-13/456,7/114,0,-17/228,-7/152,7/228,1/456],
[-5/532,0,1/1596,0,0,0,-11/266,-1/266,17/3192,67/1596,-5/1596,0,-1/456,29/3192,
-11/1596,271/3192,-1/266,-5/3192,41/3192,0,-5/1596,-5/3192,17/3192,1/266],
[-5/1596,0,31/798,0,-110/133,0,317/3192,11/3192,-3/2128,15/152,-13/3192,0,-9/304,
-31/6384,-1/1596,3/2128,11/3192,-13/6384,-4/399,0,-5/456,-1/112,-3/2128,-11/3192],
[-2/19,0,13/114,0,0,0,-139/456,-5/456,11/456,11/38,-1/38,0,1/456,2/57,-17/456,
277/456,-5/456,-1/76,13/114,0,-1/38,-1/76,11/456,5/456],
[-1/399,0,1/228,0,0,0,-5/6384,5/6384,-5/6384,0,0,0,5/6384,-5/3192,5/6384,5/6384,
5/6384,0,1/532,0,1/1596,1/1596,-5/6384,-5/6384],[-3/133,0,5/798,0,50/133,0,-7/76,
-5/1596,11/3192,-3/532,-1/1596,0,55/3192,1/152,-1/266,277/3192,-5/1596,-1/3192,
43/1596,0,1/532,1/456,11/3192,5/1596],[1/76,0,-1/133,0,0,0,0,0,5/2128,-5/1064,
-5/1064,0,5/2128,5/2128,-5/1064,-5/2128,0,-5/2128,-1/266,0,-3/1064,-1/2128,5/2128,
0],[-1/228,0,-1/228,0,30/133,0,-163/6384,-5/6384,0,-79/3192,5/3192,0,1/168,5/6384,
5/6384,0,-5/6384,5/6384,1/228,0,3/1064,13/6384,0,5/6384],
[17/532,0,-5/133,0,75/133,0,-3/304,5/2128,-5/2128,-1/7,0,0,69/2128,-5/1064,5/2128,
-283/2128,5/2128,0,-13/1064,0,1/133,1/133,-5/2128,-5/2128],
[-5/266,0,-5/532,0,0,0,5/1064,-5/1064,5/2128,5/1064,5/1064,0,-15/2128,15/2128,0,
-5/2128,-5/1064,5/2128,5/1064,0,5/1064,5/2128,5/2128,5/1064],
[1/532,-1/228,0,0,0,0,1/1064,-1/1064,1/1064,0,0,0,-1/1064,1/532,-1/1064,-1/1064,
-1/1064,0,-1/1596,1/798,-5/3192,-1/1596,1/1064,1/1064],
[13/1596,0,-1/133,0,0,0,23/1064,1/1064,-11/6384,-67/3192,5/3192,0,1/6384,-17/6384,
1/399,-277/6384,1/1064,5/6384,-13/1596,0,5/3192,5/6384,-11/6384,-1/1064],
[-5/1596,0,0,0,0,0,5/6384,-5/6384,5/6384,0,0,0,-5/6384,5/3192,-5/6384,-5/6384,
-5/6384,0,0,5/3192,5/3192,0,5/6384,5/6384],[0,5/399,-17/1596,-25/133,0,0,0,1/21,
-5/6384,5/3192,13/3192,0,-5/6384,-23/2128,5/3192,5/6384,0,-283/6384,0,-53/3192,0,
-11/6384,-5/6384,0],[0,1/532,-23/798,0,0,0,-3/532,3/532,-13/6384,13/3192,13/3192,
3/266,59/6384,-7/912,-5/3192,13/6384,3/532,-23/6384,0,-3/532,0,37/6384,-13/6384,
-3/532],[0,23/798,-1/532,0,0,0,13/6384,-13/6384,3/532,-3/266,-3/266,-13/3192,5/3192,
7/912,-59/6384,-3/532,-13/6384,-23/6384,0,-1/266,0,-37/6384,3/532,13/6384],
[0,43/1596,1/76,0,0,0,7/912,-7/912,1/336,-1/168,-1/168,-7/456,-79/6384,17/1596,
11/6384,-1/336,-7/912,5/1064,0,-2/399,0,-5/532,1/336,7/912],
[0,34/19,-49/114,-41/38,0,0,55/456,-47/456,16/57,-32/57,-14/57,-55/228,3/76,151/456,
-67/152,-16/57,-55/456,21/152,0,-9/19,0,-127/456,16/57,55/456],
[0,-1/38,11/399,-47/798,0,0,1/532,25/1596,-1/1064,1/532,1/228,-1/266,-5/1064,
-15/1064,1/266,1/1064,-1/532,-31/3192,0,0,0,1/3192,-1/1064,1/532],
[0,1/266,-1/114,0,0,0,-1/532,1/532,0,0,0,1/266,1/266,-1/532,-1/532,0,1/532,
-1/532,0,-5/1596,0,1/1596,0,-1/532],[0,-23/21,2/7,0,0,0,-13/168,13/168,-29/168,
29/84,29/84,13/84,-1/56,-1/4,15/56,29/168,13/168,2/21,0,1/4,0,13/84,-29/168,
-13/168],[0,0,0,22/133,0,0,-1/532,-67/1596,5/3192,-5/1596,-13/1596,1/266,17/3192,
5/168,-2/399,-5/3192,1/532,31/1064,0,43/1596,0,-1/3192,5/3192,-1/532],
[0,1/266,-2/399,-17/399,0,0,1/3192,31/3192,-1/3192,1/1596,1/532,-1/1596,-1/1064,
-1/133,1/1064,1/3192,-1/3192,-11/1596,0,-1/133,0,1/1596,-1/3192,1/3192],
[0,-4/399,1/133,-34/399,0,0,-1/1596,3/532,1/1596,-1/798,13/798,1/798,1/532,-2/133,
-1/532,-1/1596,1/1596,11/798,0,1/798,0,1/798,1/1596,-1/1596],
[0,5/266,-1/42,-25/798,0,0,-1/1596,1/84,-1/3192,1/1596,1/1596,1/798,1/1064,-5/456,0,
1/3192,1/1596,-11/1064,0,-13/798,0,5/3192,-1/3192,-1/1596],
[0,-9/266,10/399,-25/798,0,0,0,1/114,-1/532,1/266,5/798,0,-1/532,-1/84,1/266,1/532,
0,-5/1596,0,3/532,0,1/399,-1/532,0],[0,-6/133,22/399,4/57,0,0,1/399,-5/133,0,0,
0,-2/399,-2/399,11/399,1/399,0,-1/399,13/399,0,16/399,0,-1/399,0,1/399],
[0,1/114,-1/399,0,0,0,-1/3192,1/3192,5/1596,-5/798,-5/798,1/1596,1/266,3/1064,
-1/152,-5/1596,1/3192,-11/3192,0,-1/1596,0,-1/3192,5/1596,-1/3192],
[0,13/798,-2/133,0,0,0,1/532,23/532,-5/3192,5/1596,-67/1596,-1/266,-17/3192,1/3192,
2/399,5/3192,-1/532,-277/3192,0,-13/798,0,-1/3192,-5/3192,1/532],
[0,-40/399,50/399,206/399,0,0,1/266,-45/266,2/399,-4/399,-2/133,-1/133,-1/399,3/38,
-5/798,-2/399,-1/266,17/114,0,46/399,0,-1/266,2/399,1/266],
[0,-2/399,-2/399,0,0,0,-1/798,1/798,-1/798,1/399,1/399,1/399,1/798,-1/399,1/798,
1/798,1/798,0,0,0,0,1/399,-1/798,-1/798],[0,-1/114,1/266,0,0,0,0,0,-1/532,
1/266,1/266,0,-1/532,-1/532,1/266,1/532,0,1/532,0,1/532,0,1/1596,-1/532,0],
[0,25/399,-20/399,103/399,0,0,1/399,-4/399,1/532,-1/266,-65/798,-2/399,-5/1596,3/76,
-1/798,-1/532,-1/399,-17/228,0,-8/399,0,-1/532,1/532,1/399],
[0,1/133,0,0,0,0,5/1596,-5/1596,0,0,0,-5/798,-5/798,5/1596,5/1596,0,-5/1596,
5/1596,0,-1/798,0,-1/1596,0,5/1596],[0,-1/114,1/114,0,0,0,1/3192,-1/3192,-1/3192,
1/1596,1/1596,-1/1596,-1/1064,0,1/1064,1/3192,-1/3192,1/1596,0,1/266,0,0,-1/3192,
1/3192],[0,-1/21,5/133,-25/399,0,0,-1/1596,5/1596,-1/798,1/399,3/133,1/798,0,
-5/228,1/532,1/798,1/1596,11/532,0,11/798,0,5/1596,-1/798,-1/1596],
[0,-44/399,12/133,-8/57,0,0,0,4/399,-2/399,4/399,4/57,0,-2/399,-22/399,4/399,2/399,
0,26/399,0,4/133,0,2/399,-2/399,0],[0,-8/399,1/19,1/21,0,0,1/266,-3/266,1/266,
-1/133,-3/133,-1/133,-1/266,11/399,-1/266,-1/266,-1/266,-4/399,0,10/399,0,-1/114,
1/266,1/266],[0,-2/399,2/133,25/399,0,0,1/532,-11/1596,0,0,-1/57,-1/266,-1/266,
5/228,1/532,0,-1/532,-1/76,0,1/114,0,-5/1596,0,1/532],
[0,-20/399,-40/399,0,0,0,-5/399,5/399,-10/399,20/399,20/399,10/399,0,-5/133,5/133,
10/399,5/399,5/399,0,-10/399,0,5/133,-10/399,-5/399],
[0,16/399,-5/133,31/399,0,0,0,-2/399,1/1596,-1/798,-25/798,0,1/1596,41/1596,-1/798,
-1/1596,0,-7/228,0,-5/399,0,-1/1596,1/1596,0],[0,-37/399,37/399,0,0,0,-5/1596,
-283/1596,5/1596,-5/798,139/798,5/798,5/532,0,-5/532,-5/1596,5/1596,283/798,0,11/133,
0,0,5/1596,-5/1596],[0,-2/399,1/114,0,0,0,5/3192,-5/3192,0,0,0,-5/1596,-5/1596,
5/3192,5/3192,0,-5/3192,5/3192,0,1/266,0,-1/3192,0,5/3192],
[0,-1/114,-1/114,60/133,0,0,-5/3192,-163/3192,-5/3192,5/1596,-79/1596,5/1596,5/3192,
1/84,5/3192,5/3192,5/3192,0,0,1/114,0,3/532,-5/3192,-5/3192],
[0,-5/399,1/133,30/133,0,0,0,-13/266,0,0,-1/266,0,0,1/133,0,0,0,6/133,0,11/798,
0,1/399,0,0],[0,7/228,-1/57,0,0,0,0,0,5/912,-5/456,-5/456,0,5/912,5/912,-5/456,
-5/912,0,-5/912,0,-1/114,0,-1/912,5/912,0] ] :
#
###############################################################
# Six loops #
#############
# Sew frontspace[5] to backspace[7] to get EE_symb[6] (108 x 155 = 16740):
#
phi2M[6,5,7] := [
[0,-74880,-74880,0,61931520,0,-43296,-5154816,-43296,-14544,-5147520,-14544,552,
-5154240,552,-21264,-5134080,-21264,912,219888,10608,797664,10608,360,154544,-96,
912,-10048,-22936,191120,-126680,-171864,534384,-141856,62968,-16464,9560,-15944,144,
34080,88432,16440,-225392,-26960,81128,47192,-85688,17192,62592,-78200,-661032,
-219152,93776,227184,13776,-26480,-243440,84440,-281248,180384,51960,40088,-18912,
-31288,-238968,0,-476808,-10240,-20248,113824,5472,-30656,64256,-37840,-149160,
-45592,-87096,200184,-57584,-7632,4240,-7632,26480,62592,-73136,681080,-15784,93888,
5168640,93888,-10144,247536,-10144,-95232,849792,-56048,-73536,41832,-8808,-98000,
-74976,4104,-94936,3136,-38544,75616,74528,-142032,-40664,-12472,-25712,61344,-47920,
33952,-1552,336,-32872,25768,-29896,2584,-8472,912,-14328,3528,2328,2976,-2880,
3240,18872,-20408,61896,-4296,57144,61896,38728,38728,-18872,-30096,-9976,456,10144,
18416,-18872,20408,7824,0,-8472,-15192,456,7464,-648,7368,-7368,0,456],
[-74880,0,-74880,0,0,61931520,-12000,-43296,-5154816,1104,-14544,-5147520,-7272,552,
-5154240,-5616,-21264,-5134080,0,912,2256,10608,797664,3912,720,273584,219888,20824,
45528,-123888,239144,15448,-210136,587808,-146664,60552,65976,-11304,6712,95752,
-64056,-49320,129792,-245128,91600,-14544,24104,21936,-62592,13128,-10600,-50584,
-50080,20880,228480,-79968,-103816,-64000,11080,-65880,-241808,-128896,-157256,
-117640,13896,62592,-78464,-653760,-201816,-385808,68088,95560,189736,-209160,96128,
-82944,-200208,34208,713928,5760,-29576,23568,-289248,0,384,-16792,677240,31296,
93888,5168640,7872,-10144,247536,-38752,-63224,842976,-12056,18296,67256,-162016,
-14256,31880,177568,10464,31832,-109352,-205304,189744,1008,89992,62976,-89816,8720,
108064,35200,-37456,-8640,7920,-96,7560,8184,-3696,10896,-3528,-96,264,-456,2784,
30552,-61800,20216,-119040,-57600,62352,-57600,-9976,-18872,-456,-57600,1536,0,
-10144,-20408,20408,-7368,-456,7464,7368,0,-6816,96,-7368,0,-456,0],
[-74880,-74880,0,61931520,0,0,-5154816,-12000,-12000,-5147520,1104,1104,-5154240,
-7272,-7272,-5134080,-5616,-5616,219888,0,797664,2256,2256,396464,-384,4368,0,
-654312,214080,-416,-9920,471408,16520,38368,7904,-168248,-350656,228880,301288,
-116088,47208,-57568,47152,-54088,-133416,-116968,365136,-211624,0,-476256,28096,
26024,-25520,-2208,3600,-5424,78104,-11896,25752,-16616,904,87048,-173352,-27584,
-4928,-62592,13944,20464,59008,-10064,-11560,-88,-4680,24184,57272,-229752,95624,
23384,16328,23568,-13736,5760,53344,-62592,752912,-13168,-10240,5168640,31296,31296,
247536,7872,7872,900576,-48824,-49184,22008,-34096,-32320,1216,-34672,-240976,40344,
-33696,-86632,-114216,7704,-3584,-712,13168,-5440,49832,-19696,-113152,-2736,-23744,
552,7464,-11256,-18416,96,2880,3432,-96,-2520,-3336,3432,-6216,0,-61344,61440,360,
-20120,19304,-9976,-57600,-19952,-18872,38728,1080,-18416,0,-18416,19952,-456,456,
1008,7824,-456,-648,552,0,7368,456,-456],[1935360,0,0,77568,0,77568,27040,0,
27040,8992,0,8992,-19488,0,-19488,13840,0,13840,2848,0,-36544,0,-36544,-544,0,
-4160,2848,-26240,5152,-3936,5392,8064,3216,5616,-31632,-15728,-19904,-33232,-19824,
-52560,-14304,-29264,-354960,358800,-163104,-29120,-15360,-23216,-26496,14496,-3424,
-2400,3280,0,-21488,27936,-10848,6176,4288,-4816,-4224,0,-4960,6400,3840,0,7504,
-22720,-13088,-15728,-22208,19696,10432,-16272,-328608,329440,-151632,4448,-47504,
-52720,-7456,-52816,-40800,-26496,11472,0,5360,1728,0,1728,-96,0,-96,4688,-5616,
10096,2000,2400,-448,19136,-7056,-29824,36816,-3088,9648,-24752,-26800,33136,-4608,
1632,3264,1936,-3072,10480,5472,2544,0,16576,-3280,8288,4288,3936,7568,-5472,
-3280,-3280,0,656,-4896,2176,-1888,-1120,1888,-1888,1888,1888,-3728,0,0,3728,0,
0,-3728,3728,-4288,0,4288,4288,3520,-5616,0,0,3856,0,3424],
[0,1935360,0,77568,77568,0,2272,27040,0,-14912,8992,0,3984,-19488,0,-10064,13840,
0,-3616,2848,24000,-36544,0,-10528,1536,0,0,32000,6912,-672,-3376,-17536,9488,
5616,-53600,-9584,-5856,320,20144,1328,17328,-14960,355056,-10832,-6528,-43104,
23024,35632,26496,-15312,-28000,-16832,-37264,-40096,0,3520,-20672,-16480,-25616,
-168272,13120,-334352,375584,-150896,-38272,-26496,7552,-5616,-23184,-16416,-11296,
-5776,-15328,-28624,-10992,10784,-20432,-1120,3424,71680,-56336,0,0,0,25920,-2832,
0,28224,1728,0,25008,-96,0,43296,6576,0,68016,-3312,5920,-27440,24368,-46016,
2352,-192,-39024,-11856,-24032,14112,8368,10320,5616,-5424,-1376,10208,-112,-5920,
7984,-7568,10320,-16912,1072,-1072,-8480,0,-2864,3936,-2752,-2864,3520,-3728,1344,
0,3008,1536,-5616,0,-3728,-3728,-5616,0,-8624,0,-3520,3728,0,-3520,-5616,-3856,
0,5616,-5616,7808,0,-3424,0],[0,0,1935360,0,77568,77568,0,2272,2272,0,-14912,
-14912,0,3984,3984,0,-10064,-10064,0,-3616,0,24000,24000,0,-11584,-7040,-3616,
-3424,-11472,3520,-752,4880,-13584,-14208,35760,5408,23504,736,-3424,-3120,-52368,
-32832,-1536,1232,1328,23472,3520,1760,0,5312,29808,-8192,-448,24352,21264,-9248,
-25904,41728,4160,8640,97968,352912,12352,156096,54304,26496,-2848,22960,-12576,
-35968,15120,59392,-179328,85936,338976,3360,136688,-184864,42112,0,74800,71680,
48256,26496,5184,28240,19056,0,28224,28224,0,25008,25008,5616,44960,39872,-4160,
78256,78688,-46624,-7424,8320,-14848,58400,-18336,10128,-58896,11680,16864,-15632,
-3856,-9552,-3424,2576,32,-7152,10992,-10992,11248,0,576,0,4672,-5104,-2352,-3424,
-2192,-3424,304,-304,-5312,2080,0,-5504,0,-5616,0,4896,1888,-3424,0,8624,-304,
304,-7280,3424,5184,-432,-3424,3856,-2192,3856,-3856,3424,-3424],
[0,0,0,-55040,0,-55040,-4784,0,-4784,-5376,0,-5376,34024,0,34024,-4440,0,-4440,
-2720,0,3680,0,3680,-224,0,-240,-2720,22104,184,80,-152,-720,-112,-256,3192,
23112,-13104,2696,-1784,21832,1000,3112,45704,-46280,35000,3304,4104,15808,37696,
11616,128,144,-208,0,4312,-1808,752,-528,-336,144,232,0,-48,-632,-480,0,-448,
22056,22744,-13488,-1584,-1152,-376,2048,44072,-44360,33984,160,4648,7552,128,7472,
16648,37696,-664,0,-208,-416,0,-416,-96,0,-96,-368,256,-608,-288,-144,-56,-1112,
248,3400,-3584,-24,-416,2272,3152,-3464,128,232,-120,-80,192,-520,-248,-152,0,
-960,208,-480,-336,-168,-544,336,208,208,0,40,480,-128,192,96,-192,192,-192,
-192,64,0,0,-64,0,0,64,-64,336,0,-336,-336,-48,256,0,0,-232,0,-128],
[0,0,0,-55040,-55040,0,32496,-4784,0,31696,-5376,0,-2944,34024,0,32632,-4440,0,
-7264,-2720,-17424,3680,0,-6048,-416,0,0,-9760,-17936,-40,128,-11520,-560,-256,
-448,560,-14240,-17784,-22824,264,-880,400,-45648,368,328,-12112,-17088,-4160,
-37696,832,22128,22896,2744,5104,0,-48,-13016,-2616,20088,18824,-720,44240,-48936,
33624,16304,37696,11792,256,1240,1528,768,696,1272,2024,832,-816,1072,312,-128,
-12640,7520,0,0,0,-17208,-48,0,-38112,-416,0,-9568,-96,0,-17120,-560,0,-12944,
32,-192,1912,-1640,4280,-136,-552,3976,472,1896,-1144,-424,-304,-256,696,16,-688,
184,192,-848,704,-872,1024,-80,80,344,0,88,-168,168,88,-48,64,80,0,-288,64,
256,0,64,64,256,0,544,0,48,-64,0,48,256,232,0,-256,256,-384,0,128,0],
[0,0,0,0,-55040,-55040,0,32496,32496,0,31696,31696,0,-2944,-2944,0,32632,32632,
0,-7264,0,-17424,-17424,0,-5856,-6080,-7264,128,1024,-18336,-18264,-216,-11672,
-11552,-2240,-152,-1360,-40,128,192,-656,-2160,-64,0,-200,-1608,-48,-24,0,-320,
-9632,168,-17904,-17008,-17064,488,-13464,-24608,-272,-784,-29720,-45776,-1024,
-18464,-4952,-37696,320,-9376,704,-12112,-22936,-22128,19920,-28344,-44536,-552,
-17312,20240,-16944,0,-12832,-12640,-4672,-37696,-152,-17272,-16968,0,-38112,-38112,
0,-9568,-9568,-256,-17224,-16992,168,-13080,-13184,4376,376,-608,1064,-5328,1168,
-856,5304,-960,-1312,1192,232,608,128,-184,248,192,-832,832,-1056,0,-24,0,-112,
216,48,128,128,128,64,-64,320,-208,0,336,0,256,0,-480,-192,128,0,-544,-64,64,
360,-128,-152,104,128,-232,128,-232,232,-128,128],
[-322560,0,0,11520,0,-37120,-3040,0,-10304,96,0,-10912,-10432,0,29200,-1520,0,
-9376,256,0,8000,0,11648,1088,0,-1072,-3200,-4272,-1296,432,-608,-1264,-1120,
-1424,11392,-2160,15216,9216,4976,4816,1104,8432,16912,-20464,7696,11136,2464,
-6832,-14208,-11712,736,496,-544,0,12384,-6832,1936,-1488,-848,640,-1008,0,-96,
-1568,-704,0,-1584,18544,21056,-6320,7200,-4432,-640,3168,134176,-132256,68336,
-864,16928,-16,1376,24192,15536,43776,-2064,0,-1280,1984,0,-2432,-384,0,-128,
-512,1328,-2224,-688,-496,-32,-4768,-16,12528,-11904,2352,-768,7520,5520,-7216,
1024,-608,-896,-1520,800,-1424,-1312,-224,0,-3520,544,-656,-848,-1200,-1392,1008,
544,544,0,128,864,-256,256,416,-640,640,-640,-256,688,0,-96,-688,0,0,688,-688,
848,0,-848,-848,-688,1328,0,0,-1344,0,-736],[0,-322560,0,-37120,11520,0,31040,
-3040,0,29216,96,0,-10320,-10432,0,30752,-1520,0,-5504,256,-16688,8000,0,-5600,
1152,0,0,-18720,-19152,-1248,224,4576,-1696,-944,11904,1536,-10080,-18272,-22160,
-48,-4704,2544,-138736,3440,256,-2064,-13744,-14768,-43776,4080,-3568,-1968,10000,
8432,0,-688,13456,3648,-544,61616,-2176,12096,-28112,4144,-3920,-14208,-10288,1328,
6976,5376,3920,3072,5216,8464,4752,-4752,5936,896,-736,-28096,624,0,0,0,-14320,
1408,0,-46208,1984,0,-17008,-384,0,-16576,-768,0,-27328,688,-1280,9520,-6880,
10208,-80,-2176,12512,1728,7120,-3280,-3056,-1920,-1072,1408,336,-3712,560,1184,
-2272,3232,-4272,5248,-128,128,2144,0,288,-1200,1040,288,-688,688,-432,0,-608,
-480,944,-96,688,688,1328,0,2384,0,688,-688,0,688,1328,1344,0,-1328,1328,-1536,
0,736,0],[0,0,-322560,0,-37120,11520,0,31040,-15264,0,29216,-11136,0,-10320,304,
0,30752,-12752,0,-5504,0,-16688,7440,0,-4928,576,768,736,2672,-18784,6096,-1872,
4480,11520,-6272,-1600,-3696,544,736,784,13232,8416,384,-528,400,-3008,-2176,
-1088,0,-1376,-18128,1808,-17680,-15520,6480,2480,-3728,-27392,-16,-864,-54880,
-137312,-1712,-59712,-19520,-43776,1280,-4944,2656,17968,4992,-6000,64080,12896,
-16256,-320,-7088,17488,2896,0,-28880,-5120,-7840,14208,-1824,-15952,6864,0,-46208,
16192,0,-17008,-5232,-1328,-16704,3200,192,-30320,-7296,10112,784,-1600,1456,
-13408,2240,-1728,16496,-4368,-3744,2768,240,2128,736,-1104,-592,1552,-1312,1312,
-2416,0,-800,0,-2144,1648,352,736,464,736,48,-48,1376,-208,96,1040,96,1328,0,
-864,-256,736,0,-2384,-48,48,2080,-736,-1824,-496,736,-240,208,-240,240,-736,
736],[-430080,0,0,-326400,0,239360,-80,0,-12208,5888,0,-16768,77464,0,-34264,
2840,0,-13592,-2432,0,6592,0,12672,-1280,0,64,-896,28312,-2664,512,264,-480,
-1408,-1504,12408,17784,1952,8008,-1448,19704,-2136,9176,59800,-65912,40632,12408,
376,26432,50880,22016,832,480,-544,0,9528,-7840,1664,-1152,-576,800,-3608,0,
-1360,-1928,-288,0,-1408,-536,6504,336,12208,-4608,1592,-688,128664,-122552,52192,
-1120,18312,9504,1664,22112,872,-704,-2600,0,-2720,9632,0,-8608,576,0,-704,-512,
1408,-2496,-576,-480,-712,-5736,-2360,14760,-11792,5208,720,7888,2032,-4760,1376,
-1832,-1864,-3184,864,-504,-2120,712,0,-3520,544,1072,-576,-2248,-1120,864,544,
544,0,808,640,-512,0,320,-576,576,-576,0,832,0,-96,-832,0,0,832,-832,576,0,
-576,-576,-832,1408,0,0,-2984,0,-832],[0,-430080,0,239360,-326400,0,-21520,-80,
0,-30384,5888,0,-18496,77464,0,-27208,2840,0,-896,-2432,2336,6592,0,-2112,-800,
0,0,-16640,-6816,-3864,-1328,20512,-1312,-832,15392,2400,-4544,-6632,-7608,-1352,
-4704,1136,-131920,5552,216,5216,4192,-13408,704,4160,30720,18496,9512,8416,0,
-832,-2392,-552,15288,56728,592,56192,-73224,39464,29504,50880,23680,1408,9688,
5448,5488,5496,5576,10424,8000,-8000,7728,1608,-832,-22560,10336,0,0,0,4008,1856,
0,-7904,9632,0,-14944,576,0,-256,-512,0,-21504,832,-1408,13512,-7752,5896,872,
-4088,11176,824,7112,-1912,-5784,-2208,-1088,-40,608,-5200,1416,1312,-1600,4656,
-6616,6896,-288,288,3048,0,-552,-2248,1960,-552,-832,832,-320,0,-640,-832,832,
-96,832,832,1408,0,2304,0,832,-832,0,832,1408,2984,0,-1408,1408,-1408,0,832,
0],[0,0,-430080,0,239360,-326400,0,-21520,60432,0,-30384,71216,0,-18496,9728,0,
-27208,68168,0,-896,0,2336,-28064,0,-1760,-1376,-2688,832,3424,-5888,-13608,-3816,
22184,-22720,-4560,-2504,-2096,2408,832,832,19216,6992,736,-832,1128,632,-5968,
-2984,0,-1408,-16064,3752,-5280,-1392,-25144,3560,6456,-14496,-800,752,-39320,
-128992,-496,-55680,-20008,704,1088,-4736,2464,6016,-11640,-21536,60640,-22488,
-65384,1928,-25184,35712,-30272,0,-23392,-16864,-7744,-50880,-3816,-456,-23896,0,
-7904,-41248,0,-14944,-4704,-1408,1224,-30048,-1576,-26984,-19136,4072,-968,-1472,
-2104,-8496,1648,-408,14984,-6608,-3360,1752,-1576,2304,832,-3048,-2632,1920,432,
-432,-1952,0,-2440,0,-4912,2504,224,832,320,832,0,0,1408,-416,96,1344,96,1408,
0,-640,0,832,0,-2304,0,0,3816,-832,-3816,-2408,832,1576,0,1576,-1576,-832,832],
[-84480,-136320,-240000,-204800,-2227200,1221120,82336,371520,-28096,91256,386752,
-61576,-23972,29056,-163284,88080,388000,-52896,-2664,-11592,-15704,-53456,4968,-348,
-10104,4272,3672,8672,-9492,-17736,18852,11164,-38264,5616,-5844,21056,-21964,
-18220,-14200,5472,-12304,-8116,4768,-18432,15028,-7164,-2964,23340,-124672,29020,
-36092,-21192,-15480,-17960,-8432,-4824,29880,-3364,-1104,4560,-14788,-3860,-15432,
-18516,-39412,-288512,-30428,-17712,7412,-30064,-12424,-12248,12696,-24184,34268,
-86236,7604,23508,-5456,1928,-2168,5544,-16312,-142464,-2624,-42252,-14092,-44160,
-308736,-48576,-872,-21280,-3016,-8144,-59128,-7936,8496,2540,-12068,26360,8088,
2828,23220,-16280,11512,-12744,-4480,21152,4636,2300,7720,408,1968,10040,7264,1776,
-8916,7684,1564,1588,10228,-1408,12612,-4508,2076,1120,-1232,1676,-2108,-1644,
-3196,2908,-68,-3196,1116,-164,1316,-288,-628,-108,664,-1312,1220,-1220,-8760,
-320,10436,7812,-108,-8924,1580,-8748,7300,-224,-12],
[-240000,-84480,-136320,1221120,-204800,-2227200,-141312,82336,42944,-160168,91256,
38144,-72004,-23972,387680,-151488,88080,39392,3184,-2664,17080,-15704,28912,420,
-3048,-9656,-7432,4916,-5204,-1856,10268,5972,1524,28400,-7196,-4396,-27164,-8284,
4732,8388,20948,-508,-6992,-58900,27960,-25528,29220,11072,142464,-4292,10628,12660,
-8760,-17000,54528,-6384,-11932,-9864,6380,31644,21248,4720,-1252,13860,14812,
-124672,28008,44936,22372,40512,14548,9300,-3732,35348,-4728,-18376,14920,5968,
23172,448,3596,-1128,23944,288512,20712,-8660,24468,93888,-44160,-20224,-6680,-872,
-10272,13568,-11028,16344,-7692,1156,-124,19248,14336,-24852,616,-22888,-16540,
-1396,23820,-10480,-3176,4020,5176,7108,800,-4752,6264,-3432,-112,1912,-1576,-7700,
716,3432,1632,12,136,-164,932,-3160,-44,3340,2892,4896,2592,-3656,1704,-628,1540,
132,200,-128,-312,-664,1444,-1444,-1172,332,1092,2716,-128,-2544,-176,-1140,9792,
236,-224],[-136320,-240000,-84480,-2227200,1221120,-204800,371520,-141312,-39392,
386752,-160168,-29000,29056,-72004,95548,388000,-151488,-32176,-11592,3184,-53456,
17080,-13384,-18808,2080,696,-1424,-33148,-21824,5360,-9680,-31192,6876,-32176,
19528,-14708,50392,-14160,-14948,-3332,3268,-1144,8200,-18420,2732,34180,-39256,
-52852,-288512,-31288,-2440,-2436,-7816,12528,-7584,-4640,-9084,-3148,3436,20284,
-51100,-9628,-54380,-8096,9552,142464,-4236,17456,-9176,-11224,-15908,-13588,22476,
-31388,-25060,2468,-4316,-5004,-14988,-3400,1228,-4128,15400,124672,-55872,12824,
-10128,-308736,93888,80512,-21280,-6680,8680,-51984,14660,-14984,-8716,-14888,-5192,
-35936,5792,25752,-13196,24320,252,14684,-7948,-10496,13636,-3984,-2352,4620,832,
4472,-5152,-944,1076,-10204,12452,-8256,-2504,1856,-6092,712,2148,3212,-3772,1772,
-24,2112,-3408,-1836,340,3140,1740,200,1112,2428,-164,332,1312,312,1208,-1208,
1780,-108,-3280,-10528,332,3124,-1404,1544,-500,-12,236],
[55680,-72000,-22080,-1121280,1187840,-860160,102808,-202864,8776,99884,-211224,19236,
86378,-32084,148430,102316,-210680,17540,-4172,9164,-11548,45152,5964,-9678,8132,
-4968,-3428,-13736,-3478,20292,-1458,-1778,33576,13840,5922,-14184,25530,-514,-1332,
-8344,6128,9442,-76644,45584,-28934,9706,-7486,-25454,-5472,-11514,7226,3408,23716,
29132,16796,3476,9952,15378,-2748,18372,18582,3026,6584,2266,10294,164288,6478,
28732,15462,15592,8688,1888,-1028,6872,-3514,-3430,7910,9070,12016,-15716,776,564,
22096,147936,-14204,36018,14010,-112976,176224,4624,-11700,5848,-6140,-13624,41728,
11208,-10284,1078,-2262,-1592,-5008,8290,-8458,2144,6656,6672,7788,-9244,-2414,
-1454,-3736,1504,-72,-3056,-3268,1156,498,-738,-2286,1986,-3182,4,-3850,1594,146,
-180,364,318,-246,2298,-702,-726,666,1006,498,1590,314,-268,338,206,1276,136,
314,-314,3472,28,-3038,-3238,206,2542,434,2242,-2926,28,206],
[-22080,55680,-72000,-860160,-1121280,1187840,144184,102808,-28560,148380,99884,-31912,
22418,86378,-213900,146684,102316,-31368,-5376,-4172,-29508,-11548,768,-4818,-4188,
7604,6916,-13702,-14438,-6572,5322,-21986,-686,-2872,-1866,-4422,6726,-11430,-14710,
-2714,-2662,8414,-1776,-8882,-2036,-4224,-26458,-19308,-147936,-15374,-13586,-10550,
-1336,2508,-15480,-1336,22006,788,-4582,-190,-16404,-75540,37754,-47270,-23150,
-5472,-12416,-37596,-17870,3276,5346,-3834,19610,3758,1488,15792,-13872,-2256,-3454,
-1976,-15458,-1740,-30388,-164288,-33048,-9198,-5602,-143312,-112976,11936,-2004,
-11700,2520,-32480,-12234,-2452,-2014,-7634,414,2548,-2044,8534,1396,-688,5446,506,
1610,2244,-420,230,140,-4034,1440,1712,-1328,1996,-84,-560,-164,2682,346,-1564,
-168,682,428,322,190,1420,502,-734,-1630,-1052,-1372,-440,-1304,338,286,482,-184,
28,124,-1276,286,-286,262,-234,38,422,28,-500,300,-790,-2476,-234,28],
[-72000,-22080,55680,1187840,-860160,-1121280,-202864,144184,95976,-211224,148380,
92372,-32084,22418,94230,-210680,146684,94804,9164,-5376,45152,-29508,7860,10656,
-4392,-5900,-3104,7398,19428,-15616,5800,30700,-22402,12264,8144,478,2336,23840,
22746,50,-66,6616,2572,13130,-5390,8646,33968,13106,164288,6712,-10520,-2722,-8404,
-22920,19740,508,6986,-10398,-1430,-6894,-3442,-2942,-8666,-1716,-19472,-147936,
-15262,8776,9752,26228,19094,11186,970,41610,76906,-34378,37562,-17014,13702,668,
-1222,17688,-340,5472,39292,-31244,5520,176224,-143312,-107504,5848,-2004,-6092,
38936,-31758,3164,4562,-4044,10320,11500,-1708,-264,-4650,-4928,210,630,8330,-3272,
-4102,-1192,-884,170,216,-5968,412,680,466,1106,-3702,2324,-580,-256,858,564,
-854,-1190,1518,-970,-688,964,828,2802,-606,-2070,182,-184,520,218,1590,-234,
-136,-124,520,-520,450,206,-160,2816,-234,94,290,-340,106,206,-234],
[-30720,-3840,-3840,-860160,-138240,-860160,29104,8960,29104,25744,9152,25744,148352,
9184,148352,27416,9088,27416,-3984,-240,1104,1152,1104,-7976,-80,-5456,-3984,29112,
432,3392,1632,7144,2944,4784,2016,11768,1480,544,-1912,9448,-168,1904,4872,-7784,
10752,4048,9184,22952,121280,26328,-1208,-1424,3552,2224,10600,1792,5312,3288,
-1392,4720,9088,8,12480,64,-1480,0,-632,29192,12816,4112,1616,1440,-5432,3008,
6016,-8736,9080,2552,3144,1152,560,1200,22296,121280,2744,1448,3336,-31456,-6144,
-31456,-5280,-448,-5280,1056,1504,1872,-960,2136,-1984,3592,728,2544,-1944,-616,
1680,3264,3120,-1960,-8,-1328,-616,768,352,-72,-232,904,-248,248,-232,552,296,
-184,280,8,184,48,32,0,-712,2392,-1128,1320,904,-1128,904,904,776,272,344,-88,
416,0,776,-776,-160,0,328,360,-88,-200,168,-200,160,0,-40],
[-3840,-30720,-3840,-860160,-860160,-138240,151184,29104,8960,148224,25744,9152,25672,
148352,9184,149896,27416,9088,-5248,-3984,-31648,1104,1152,-6632,-3248,-304,-240,
-4904,-13048,2136,3112,-22776,6152,2144,-1304,-2232,1960,-12496,-12800,-2240,200,
2264,-4512,-4344,728,-4560,-23624,-12384,-121280,-5848,29240,13880,2888,10528,1888,
-160,448,1960,13024,3184,384,5712,-8560,8240,23240,121280,26288,-1280,-1632,3720,
2632,1056,2304,7200,400,12784,-1280,-5992,1400,-1728,1976,-304,-2464,0,-30488,
3416,1480,-152736,-31456,-6144,-4992,-5280,-448,-32432,1992,1536,-2296,-1800,1976,
1064,2040,2368,24,456,784,1200,-32,920,312,-552,96,-1664,1136,544,-376,608,944,
-848,664,-72,-296,96,-248,168,88,-48,48,88,-360,1128,-2312,224,-192,-1168,-128,
344,776,776,-128,0,64,-416,776,-776,200,88,-200,-160,0,32,0,72,0,40,0],
[-3840,-3840,-30720,-138240,-860160,-860160,8960,151184,151184,9152,148224,148224,
9184,25672,25672,9088,149896,149896,-240,-5248,1152,-31648,-31648,-560,-4160,-5520,
-5248,-1240,912,-10784,-11448,2936,-23008,-25360,2832,-1920,4368,2808,1896,-2552,
-1384,320,1376,11784,-7088,3584,1792,-2496,0,-672,-4976,-944,-9536,-22864,-22808,
632,3280,-8664,840,-4584,-8352,-5880,-2824,-2912,-11560,-121280,-5928,-4864,-1600,
1248,-9040,-10424,1256,-7840,-6528,-3232,-1080,1080,-28584,-304,-1032,-1728,-10288,
-121280,1208,-30024,-30024,-6144,-152736,-152736,-448,-4992,-4992,1664,-32000,-32048,
2848,-4152,-3984,3448,1128,1488,-1920,1088,392,560,1056,-416,952,-1480,-600,312,
688,-1864,-712,816,536,-808,888,0,8,0,-24,-8,-56,40,-40,40,-736,1088,-1088,
2344,-72,-2232,344,-128,688,712,904,40,0,-64,736,-736,80,-40,-168,-200,40,128,
-40,-40,-160,-40,40],[-134400,96960,137280,-148480,-1239040,849920,-43224,81120,
-134136,-52908,92608,-145372,88310,155472,-21906,-51148,90096,-143132,-348,-7036,
14348,-12568,34428,-954,-5892,2832,2900,23996,4038,-10244,18362,9058,-1796,23808,
-2458,11852,-5170,5466,6080,8580,-7004,-5802,53548,-25716,13082,-6078,17590,24690,
111712,16546,21678,10388,-7068,2516,26492,-1820,-4868,-3982,12248,-18664,-4842,
-17262,7100,1158,14930,56192,18902,13300,7922,-10240,15124,21948,2272,30964,109054,
-40638,46670,-29146,32372,10124,-1900,19948,17000,120032,12740,-3218,27630,28240,
-54144,111888,3796,-4368,5156,8920,-6148,30672,7960,282,13054,3392,968,-666,3830,
-912,-1380,-364,-4848,6604,-1758,-586,1904,-4084,744,1696,2444,732,178,1782,-1774,
2718,2382,-1028,3726,-586,-1230,-976,984,-994,174,-74,-978,-454,-454,-122,-614,
338,158,760,-22,-338,-700,-432,158,-158,-2500,-120,2198,5054,-338,-1602,-302,
-1778,514,-120,-290],[137280,-134400,96960,849920,-148480,-1239040,-10888,-43224,
139936,-20516,-52908,152736,-147566,88310,94688,-18276,-51148,150224,2136,-348,-9956,
14348,-27352,4422,-700,-7700,-8044,-32402,-3286,5716,-16926,-10386,9158,-18664,3118,
-16546,-5330,-4798,-3802,-19710,862,-3674,-98600,66122,-34800,-3876,-17666,-29912,
-120032,-22374,25542,12974,10976,10684,-11888,2592,-2078,7464,10022,15982,18312,
55136,-24690,31354,21370,111712,17716,3492,6938,4644,-7306,-5102,-16458,-566,11364,
-7460,11012,-5516,-17722,-19552,10570,3252,-236,-56192,-9104,7954,-18906,-8144,
28240,-110336,-516,3796,-2176,-8528,12114,-21836,-8930,3278,1446,220,-2340,-5282,
-4160,2928,-1310,-2258,-1466,-668,-1984,-1618,-2460,426,112,-5456,-1320,-484,3424,
-1100,-1920,554,-2918,900,-2676,746,-704,-1266,642,-1256,-1218,418,-686,1192,-392,
-1508,-60,-22,278,318,772,-120,76,700,278,-278,2434,458,-2258,-1170,-120,2680,
176,2938,-776,410,-120],[96960,137280,-134400,-1239040,849920,-148480,81120,-10888,
87128,92608,-20516,86764,155472,-147566,-56022,90096,-18276,88524,-7036,2136,-12568,
-9956,-25556,-9964,1600,-2220,-872,18942,-6168,-2664,-9228,-920,-6282,-16824,-588,
8374,5092,-5220,-11734,7434,-506,8732,-18220,7490,974,5314,-8108,10878,56192,18884,
-34596,-14874,-7276,-17936,-24700,4836,-1838,-9090,-19350,5410,-22526,-98194,62638,
-51792,-29604,-120032,-23130,-11840,-8380,-1308,-7058,-12150,19226,-18814,-57682,
35218,-26834,12126,-22994,-2396,-20094,-9760,-12676,-111712,-9036,-9688,-19292,
-54144,-8144,-83472,-4368,-516,-4516,-5016,-7414,-19716,-3038,-8960,-6220,-6212,
-5020,4572,-3926,7616,2970,3774,-1766,-2240,1654,-1476,-2836,-718,104,1056,-3772,
1936,670,-1514,1670,1592,-1328,-1032,-3042,568,310,826,-642,1994,-28,840,48,-402,
782,14,-158,772,-180,-54,338,410,432,-76,-132,132,1674,-290,-1980,-3884,410,
1394,-258,1696,-4250,-290,410],[0,0,0,258560,0,-258560,-9696,0,9696,-16832,0,
16832,-36048,0,36048,-12144,0,12144,-960,0,4864,0,-4864,-832,0,1728,960,-2256,
1936,576,-1648,-1152,960,672,-6768,6480,-12416,-1584,6800,13904,6256,-3280,99440,
-91216,40144,-7888,11504,-6080,3200,-16416,0,-288,-288,0,-5360,1344,576,480,0,
768,6512,0,3648,1072,-288,0,0,2256,-7344,8480,-8256,384,-5488,6368,-97200,89328,
-38080,544,-11376,18432,0,-18432,4368,-3200,848,0,2176,-11328,0,11328,-512,0,512,
-480,-480,960,480,288,1168,2320,5584,-11408,5184,-6608,-4480,-2944,6592,-4656,
-192,1936,1648,3936,-288,-2000,1648,-1648,0,0,288,-3936,0,1648,-288,192,288,288,
0,-1360,832,0,480,128,480,-480,480,-480,0,0,192,0,0,0,0,0,0,0,0,0,0,-480,
0,0,2832,0,0],[0,0,0,-258560,258560,0,17824,-9696,0,30624,-16832,0,19424,
-36048,0,25936,-12144,0,2240,-960,-3136,4864,0,4160,-1920,0,0,11168,9568,5520,
2432,-17568,-672,-480,-3200,-64,12960,11120,7024,1296,2144,2240,94624,-4416,2224,
10880,-6304,7904,3200,-2304,-4608,5408,-1520,7232,0,0,-6832,5616,12432,-36272,
-3712,98912,-85808,38672,-6080,3200,-16416,-480,-6608,-3280,-4288,-5360,-3760,-6192,
-7584,7584,-4768,-2128,0,14336,18432,0,0,0,-7088,-1472,0,14528,-11328,0,11008,
-512,0,-5888,-960,0,13216,0,480,-10896,3760,6640,-1936,5936,-4400,2128,-3760,
-816,5424,-288,-96,1008,-288,4480,-1648,-288,352,-4288,6128,-4768,-288,288,-1840,
0,1360,1648,-1840,1360,0,0,0,0,-352,480,480,192,0,0,-480,0,-832,0,0,0,0,0,
-480,-2832,0,480,-480,0,0,0,0],[0,0,0,0,-258560,258560,0,17824,-17824,0,30624,
-30624,0,19424,-19424,0,25936,-25936,0,2240,0,-3136,3136,0,4224,-4096,-2240,0,
-480,9376,-6320,3312,-20592,17280,-4896,2128,-4928,-2832,0,0,-10048,-1056,-288,
480,-2672,-8144,6624,3312,0,480,10688,-2640,9472,224,3568,-1936,4656,9600,0,
-4192,36752,90336,-3456,37248,11504,3200,-1824,-10688,-384,-11968,-13648,-13888,
-37280,-41488,-88144,-2544,-36352,36192,5408,0,14336,-14336,-9568,-3200,3312,-2224,
2416,0,14528,-14528,0,11008,-11008,480,-8048,5696,2832,17008,-13792,8304,3024,
-832,7312,-5824,4640,-2544,-2832,5024,-64,2544,2832,352,0,2480,3024,-384,-4288,
4288,-544,0,3120,0,4960,-2128,288,0,-96,0,0,0,-480,-192,-192,0,-192,-480,0,
-832,-480,0,0,832,0,0,-2832,0,3312,2832,0,-2832,480,-2832,2832,0,0],
[7680,-122880,130560,1704960,0,15360,-60800,768,4992,-54208,384,3008,-268064,-192,
-28896,-58048,384,3776,8256,128,-8768,-576,6720,17536,256,-1664,-576,-40416,-7712,
-2880,3328,-17472,-96,6400,4096,-12224,-22432,-7072,-4384,-12352,-1504,-2944,-22112,
-22304,2560,-10336,-29088,-25600,-220672,-28864,448,32,-928,-1088,10240,-1728,5120,
-576,64,20256,-4224,-7168,-5920,-4960,-1280,-3072,-1184,-18144,-10656,16480,10176,
9440,1056,24256,12736,28096,1312,-21024,8608,-4416,-3520,2496,-17120,-25088,-13696,
-1280,8256,48896,-1536,9472,8704,544,1344,-7872,-1440,5408,-8800,-3296,7552,-1856,
-3840,-6592,-64,2848,352,-2592,1504,-3808,-64,-1088,-1376,3840,-672,-6912,-1248,
544,256,64,-480,768,-256,-224,-416,256,-160,-96,128,64,224,-2496,1472,384,-448,
512,-160,-1440,-640,64,3008,64,64,160,-640,640,320,-128,-384,-64,64,288,-64,
256,-512,-128,64],[130560,7680,-122880,15360,1704960,0,-22400,-60800,-768,-25536,
-54208,-384,224,-268064,192,-24768,-58048,-384,64,8256,19520,-8768,576,-2176,6848,
-192,-128,-8544,10976,-8448,-1408,13824,-15456,-1824,3840,-4256,16896,8928,11072,
-7296,4064,-352,-21248,48000,-20256,14688,15264,-7552,25088,-9472,-40128,-13856,
-10464,-31616,320,1120,-20160,-12448,-16992,-7648,-23616,-21664,-21504,-9504,-25792,
-220672,-28672,32,1952,3040,896,608,22912,-96,7040,-6272,-1184,7200,-896,-704,
-4800,2816,1024,3072,17376,-14976,128,34560,48896,1536,-864,8704,-672,15712,-8992,
-320,6496,-7488,352,416,-3232,1664,-1344,-1728,-1344,224,2208,-864,-2336,-448,
-992,800,-1568,3616,224,544,-800,1120,-1856,992,-160,-224,-32,64,-256,-288,224,
-128,-128,-352,2368,-64,1344,1280,928,3008,-512,-928,-480,-128,288,-64,-512,512,
128,64,-96,128,-128,288,32,256,-512,64,-128],[-122880,130560,7680,0,15360,
1704960,768,-22400,-279168,384,-25536,-271424,-192,224,-51424,384,-24768,-275264,
128,64,-576,19520,42432,320,-1344,12800,10688,256,-1152,6528,16064,-1152,11200,
35040,-6656,-672,1568,-256,-96,1344,1280,-1120,-3104,-5984,-224,-3584,-192,-384,
-3072,-896,-8256,-4096,8960,21632,23552,-2784,10752,8736,-6368,-3392,18048,-17568,
42848,-14848,-8192,25088,-9376,19008,8192,-21952,8192,10624,-6240,-16992,27264,
-47872,14272,9280,40928,-2816,-1344,4160,26720,220672,-672,20352,38848,-1536,34560,
269568,544,-864,11488,-1184,18944,43296,-576,8544,-3232,-6496,-1184,704,4032,1504,
1248,-2048,-7680,5952,-800,3712,2304,-4576,1600,2016,256,-704,480,-32,-480,608,
-352,-128,-320,256,-160,-192,224,64,864,-1312,320,-5376,-2944,2368,-3584,-480,
-576,-96,-1440,64,-160,-288,-576,576,320,64,-288,-64,64,192,32,256,-512,64,64],
[53760,0,0,153600,0,153600,-3776,0,-3776,-3296,0,-3296,-38544,0,-38544,-3424,0,
-3424,1696,0,224,0,224,1856,0,1248,1696,-15344,640,-224,112,-960,224,-16,-288,
-9600,6912,1424,2464,-7136,864,1200,-18960,17888,-14240,368,-976,-15104,-31488,
-15024,-224,240,-48,0,-960,-416,576,-720,-480,-416,0,0,-752,-848,-752,0,-256,
-15120,-9328,7136,2640,224,512,448,-19904,18816,-13920,432,-400,-4000,-448,-4000,
-15184,-31488,-928,0,-288,-1408,0,-1408,384,0,384,-464,16,-480,-240,-240,-320,
-96,-560,512,-208,-176,528,-80,848,-816,-416,416,80,96,48,-288,-336,80,0,0,48,
0,-480,272,-528,288,48,48,0,320,224,-224,240,-256,-240,240,-240,-240,-224,0,0,
224,0,0,-224,224,480,0,-480,-480,224,16,0,0,-128,0,224],
[0,53760,0,153600,153600,0,-36672,-3776,0,-36896,-3296,0,-4592,-38544,0,-37024,
-3424,0,2016,1696,16064,224,0,1504,1248,0,0,720,8400,-144,48,14832,-496,-16,
2016,32,6672,8272,9376,256,-176,-16,18848,-336,-176,6784,14160,1488,31488,512,
-15456,-9584,336,-1024,0,224,7760,1424,-7648,-7168,-528,-19504,17088,-14800,-15296,
-31488,-15472,16,-304,640,-16,-256,528,480,-16,16,-224,384,224,4832,-4224,0,0,
0,14512,-800,0,30080,-1408,0,384,384,0,15712,-704,0,4592,-224,-16,128,-176,608,
-96,-704,880,160,1072,-720,64,400,-16,656,-368,-176,-48,16,-752,208,-128,0,368,
-368,112,0,96,272,-80,96,224,-224,448,0,16,464,16,0,-224,-224,16,0,0,0,-224,
224,0,-224,16,128,0,-16,16,-256,0,-224,0],[0,0,53760,0,153600,153600,0,-36672,
-36672,0,-36896,-36896,0,-4592,-4592,0,-37024,-37024,0,2016,0,16064,16064,0,1184,
1664,2016,-224,16,7792,7712,336,14704,15040,32,-64,336,-352,-224,-224,2416,1824,
-464,464,304,-112,224,112,0,-16,960,-96,7968,14624,14048,-256,5744,8992,-864,
160,14224,19312,-464,7680,1648,31488,944,512,416,6976,8608,7264,-6896,14720,19728,
-976,6752,-6480,15344,0,5056,4832,1264,31488,336,14944,14464,0,30080,30080,0,384,
384,-16,15824,15488,128,5616,5264,896,0,0,112,-1264,-320,-144,832,-32,-640,144,
128,-464,-224,368,448,-448,16,-16,-624,0,-80,0,288,64,144,-224,240,-224,0,0,
16,-224,0,0,0,16,0,-224,-240,-224,0,0,0,0,-96,224,336,352,-224,-128,240,
-128,128,224,-224],[0,0,0,307200,0,-307200,-2432,0,2432,-5824,0,5824,-75680,0,
75680,-4288,0,4288,2496,0,1216,0,-1216,2112,0,-1344,-2496,-25760,960,64,-864,
-192,192,96,-2496,-17280,9088,160,5952,-12736,2752,-2720,-23584,26944,-23936,-2976,
1376,-24512,-54784,-25056,0,-96,-32,0,2176,1024,64,96,0,128,2688,0,1696,800,
-32,0,0,25760,17120,-10752,-5920,128,-2624,2304,25216,-28672,25088,-96,-1184,
-5824,0,5824,23776,54784,576,0,1216,-6912,0,6912,-768,0,768,-96,-96,192,96,96,
832,1024,2656,-4032,1504,-2720,-1696,-1888,1568,-608,-64,960,928,1728,-32,-768,
928,-928,0,0,32,-1728,0,864,-32,64,32,32,0,-832,0,0,96,192,96,-96,96,-96,0,
0,0,0,0,0,0,0,0,0,0,0,0,-96,0,0,1728,0,0],
[0,0,0,-307200,307200,0,64128,-2432,0,70976,-5824,0,8800,-75680,0,69440,-4288,0,
-4032,2496,-27264,1216,0,-2688,1344,0,0,-928,-15328,2720,1632,-25248,-96,-96,
-3776,-896,-8992,-14496,-17408,960,32,1568,-26048,-1824,480,-10176,-25632,-928,
-54784,-384,-27392,-18080,32,-640,0,0,11616,4256,-13632,12416,-2464,-24416,28608,
-25888,-24512,-54784,-25056,-96,-2656,-704,-1632,-2432,-800,-2432,-3360,3360,-1728,
-1024,0,-8640,-5824,0,0,0,-25824,-448,0,-47872,-6912,0,-768,-768,0,-24832,-192,
0,-8672,0,96,-4288,800,2304,-896,2496,-736,960,-800,-864,2752,-32,32,928,-32,
1696,-864,-96,-96,-1632,2560,-1728,-32,32,-928,0,832,864,-928,832,0,0,0,0,96,
96,96,0,0,0,-96,0,0,0,0,0,0,0,-96,-1728,0,96,-96,0,0,0,0],
[0,0,0,0,-307200,307200,0,64128,-64128,0,70976,-70976,0,8800,-8800,0,69440,
-69440,0,-4032,0,-27264,27264,0,-2368,2560,4032,0,-992,-15392,17280,1824,-26976,
25152,-1408,960,-1568,-1728,0,0,-6624,1344,-96,96,-864,-3360,3648,1824,0,96,
-1024,-1792,-15424,-22080,24000,-960,-13216,-15616,832,-1600,-26208,-27680,-672,
-11200,928,-54784,-288,1024,0,8000,13824,13376,10528,24256,29472,-1696,11136,
-11424,24800,0,-8640,8640,32,54784,1824,-23168,23232,0,-47872,47872,0,-768,768,
96,-26464,24832,1728,-6752,8608,3264,1792,0,3360,-2400,576,-736,-768,2560,128,
736,1728,-96,0,1824,1792,-128,-1632,1632,32,0,1760,0,2688,-960,32,0,32,0,0,0,
-96,0,0,0,0,-96,0,0,-96,0,0,0,0,0,-1728,0,1824,1728,0,-1728,96,-1728,1728,
0,0],[0,0,0,-84480,0,84480,-2608,0,2608,-832,0,832,37128,0,-37128,-1624,0,
1624,-1024,0,-928,0,928,-384,0,224,1024,18888,72,320,152,-256,320,96,-56,12008,
-9504,-584,-3384,9768,24,680,27688,-27656,21512,168,-536,18272,34112,17984,0,-224,
-160,0,520,-640,320,160,0,320,-136,0,-144,-472,-160,0,0,-18888,-12552,9552,
3216,0,296,144,-28408,28376,-21280,-64,120,6240,0,-6240,-17960,-34112,-408,0,320,
352,0,-352,32,0,-32,-160,-160,320,160,224,-248,8,-72,-168,48,-88,-16,240,624,
-552,0,72,-88,16,-160,56,-88,88,0,0,160,-16,0,-152,-160,0,160,160,0,312,160,
0,160,160,160,-160,160,-160,0,0,-64,0,0,0,0,0,0,0,0,0,0,-160,0,0,-88,0,
0],[0,0,0,84480,-84480,0,-31856,-2608,0,-33808,-832,0,-2400,37128,0,-33016,
-1624,0,2176,-1024,18240,-928,0,608,-160,0,0,640,10496,-72,-784,17728,-96,-160,
3296,736,9632,10120,12184,-152,960,-784,28144,-176,808,10112,18144,-224,34112,
-512,19136,12480,-744,-928,0,0,-9704,-3128,9544,-11960,560,28160,-27288,22168,
18272,34112,17984,-160,-24,-328,-16,456,-488,296,288,-288,-176,-72,0,8160,6240,
0,0,0,18264,-416,0,33760,352,0,640,32,0,18304,-320,0,7840,0,160,-40,520,-8,
-8,-136,-680,8,-488,312,-232,-160,-160,-312,-160,16,152,-224,0,-16,-136,-176,
-160,160,152,0,-312,-152,152,-312,0,0,0,0,0,160,160,-64,0,0,-160,0,-160,0,
0,0,0,0,-160,88,0,160,-160,0,0,0,0],[0,0,0,0,84480,-84480,0,-31856,31856,0,
-33808,33808,0,-2400,2400,0,-33016,33016,0,2176,0,18240,-18240,0,928,-768,-2176,
0,96,10496,-10264,72,17880,-17952,112,8,-176,88,0,0,2736,-2832,-224,160,56,-24,
144,72,0,160,480,408,10208,18000,-17768,-72,9640,12256,-320,208,21624,28128,-48,
12096,8,34112,-352,-480,-320,-9152,-12264,-10176,-11456,-21832,-28376,248,-12032,
11552,-18400,0,8160,-8160,64,-34112,72,17960,-17960,0,33760,-33760,0,640,-640,
160,18488,-18240,-88,8072,-8160,88,-88,-160,-136,-112,208,56,-136,-144,160,-56,
-88,0,0,-88,-88,0,-16,16,0,0,72,0,-80,-8,160,0,-160,0,0,0,-160,64,64,0,
64,-160,0,-160,-160,0,0,160,0,0,88,0,72,-88,0,88,160,88,-88,0,0],
[-45120,-84480,-27840,-568320,-482560,-963840,3880,253152,116488,15916,220836,143728,
83250,-104294,36316,13172,230384,139876,-96,-7532,5468,-71396,-28376,-1474,-6860,
-7548,-4668,11578,5682,-34900,-11442,-2830,-66666,-10744,13630,-1930,26902,20006,
4114,6086,4090,21206,-18048,4246,-1232,36316,-12082,-4048,79072,8530,-36026,-5386,
-30584,-76460,-14140,8052,-4302,-36692,-5750,10834,-43744,-42900,-11854,-29342,
-49890,-347840,-37920,3068,-5238,14268,7718,-7514,19866,-15878,-6564,11060,2424,
-1728,-7286,-7064,-7898,-1628,-1028,-27616,-5684,-82586,-7302,21328,-285024,-37648,
-1412,-6028,-1632,6520,-76902,-13204,-10178,-23758,-6946,-31344,-12208,13054,-21048,
31504,-906,9718,-6482,-12116,6452,-5222,-8880,-690,3808,-9756,-14372,4068,10580,
-13064,7660,42,-10442,372,-16744,5190,-204,1946,-2002,3348,-82,1258,514,-2164,
-4284,-528,-3672,-166,366,3170,2840,1692,524,-308,342,-342,9866,-746,-12062,
-13902,1692,9416,-2268,8870,-11080,-746,1692],[-27840,-45120,-84480,-963840,-568320,
-482560,37784,3880,-78336,39480,15916,-102476,153336,83250,214930,35628,13172,-92928,
-6036,-96,1216,5468,25412,-6000,1208,-9476,-4704,11962,-9240,2360,19796,9708,3862,
29376,13148,12874,4120,-68,-9090,-2314,-23014,4892,-30784,13686,-4818,154,-1204,
15362,27616,18632,12296,3886,7772,13816,30784,2716,12586,8218,8226,2482,-10526,
-31294,-338,-7816,12568,79072,8906,77844,45452,-19628,14294,10218,17894,-4518,66622,
-62446,33650,11146,32266,324,-5254,11032,72440,347840,-1080,9308,24232,-10032,21328,
62816,440,-1412,-10252,-136,4514,25668,226,-3004,-7924,7360,-11736,16724,-1370,
9812,15930,9206,-8142,8244,-6,-7620,-4432,-4054,-88,628,-1520,7340,-4558,6018,
-3990,12804,6364,-5820,8306,-3324,-1142,-950,366,1594,-2224,1892,-2580,706,994,
714,1254,2840,1088,-246,4038,-722,600,-524,1088,-1088,-4782,-946,5328,6992,-674,
-2386,546,-3340,-4834,-946,-746],[-84480,-27840,-45120,-482560,-963840,-568320,
253152,37784,74648,220836,39480,82532,-104294,153336,18710,230384,35628,79788,-7532,
-6036,-71396,1216,-8868,-6814,-5580,-808,-2756,-33440,-39462,-11496,-13266,-72834,
5112,-7016,-10102,-14080,-30262,-41038,-29280,-14780,6696,-6246,-48940,-5688,-1218,
-39686,-65630,-40838,-347840,-35474,20802,15336,10240,2660,-6220,-3300,-5988,-1362,
6848,15672,18630,-21230,10060,15582,12462,27616,21398,-10836,12090,16892,7056,6956,
4328,18204,40470,-25958,11686,2962,-10200,-6548,3184,3828,-9304,-79072,-72152,-318,
-10358,-285024,-10032,-57744,-6028,440,-1324,-88088,4368,-11560,-7788,-1154,3570,
26540,-620,-19298,3602,-16420,-3900,-9108,7464,5528,-15874,-278,456,-6900,2320,
-5952,4640,492,6210,5494,-13762,6794,-2894,1884,1322,1002,-3538,-5184,5128,-5566,
-1374,1186,-2966,1210,330,-5218,-806,4038,2034,828,-166,-946,308,-600,1986,-2034,
1264,1620,-310,6910,-946,710,954,2978,1130,1692,-946],
[-9600,-23040,-21120,0,343040,430080,0,-69248,-75392,0,-68096,-74240,0,-6656,-12800,
0,-68864,-75008,0,1920,0,14976,15488,0,1504,2784,2688,208,176,5936,6128,-672,
11184,11984,-400,720,112,-128,32,1072,944,352,-704,-5664,3120,400,-480,352,0,
192,2416,800,5440,12032,11392,-560,-272,4720,496,3168,864,2144,-6224,1120,5024,
61440,2096,2704,1520,-416,4784,4528,3424,1232,2176,-3936,320,2624,13792,0,768,
864,5200,61440,-416,13936,14768,3584,70400,79616,-96,1568,2592,-992,14144,15200,
-1536,112,336,-2528,-432,64,976,448,16,32,-1120,512,-192,272,80,-112,-144,768,
96,-96,-224,224,-224,96,0,0,0,0,0,0,0,0,128,-400,368,-1216,-64,1152,-16,240,
-96,-128,-304,0,96,-160,-96,96,0,0,0,0,0,0,0,0,0,0,0],
[-21120,-9600,-23040,430080,0,343040,-13952,0,-7808,-12800,0,-6656,-74240,0,-68096,
-13568,0,-7424,1920,0,-512,0,-1024,3872,0,1824,1152,-14544,-1104,-352,-736,-3472,
-912,-1712,-1200,-5952,-1408,-544,800,-4432,528,-672,-1312,-2928,-2704,-2592,-4640,
-10992,-61440,-12800,208,384,-224,0,-4608,-1312,-128,-432,640,656,-2864,-480,
-5392,-960,256,0,192,-14864,-6032,-1072,-800,-2176,3376,-4224,-1872,-4272,-4464,
2576,-1312,-480,-96,-480,-11440,-61440,-1632,-176,-2544,18176,3584,8960,2640,-96,
1424,-1200,-752,-2336,-384,-1360,-880,-752,-112,-1760,1296,-224,-736,-1904,-1504,
1472,-16,448,272,-368,112,-160,32,-160,0,0,0,-144,0,0,0,0,0,0,0,0,128,
-1152,400,-448,-368,368,-336,-304,-96,-144,-80,0,-144,-96,-96,96,0,0,0,0,0,0,
0,0,0,0,0],[-23040,-21120,-9600,343040,430080,0,-69248,-13952,0,-68096,-12800,0,
-6656,-74240,0,-68864,-13568,0,1920,1920,14976,-512,0,2400,1440,0,0,2416,6208,
-1232,-1056,11104,-3168,-1248,1584,1168,-480,6624,6704,2000,160,-16,1760,-5744,
3376,3312,12192,5120,61440,2096,-14544,-6976,-1216,-5248,0,-720,336,-960,-6192,
3024,-2400,-1952,-1840,-4224,-11088,-61440,-12800,240,464,784,224,-448,1584,-2096,
-160,-6272,592,3072,-416,864,-576,0,688,0,14016,-1936,-400,70400,18176,3584,1568,
2640,96,14224,-1504,-976,-288,-528,-1232,-672,-1120,-1376,-480,256,-784,160,576,
-1216,-160,-144,-208,880,-304,-800,-32,-32,-288,288,-288,160,0,0,0,0,0,0,0,0,
144,-368,1152,0,176,400,208,-80,-96,-128,240,0,160,144,-96,96,0,0,0,0,0,0,
0,0,0,0,0],[-13440,135360,131520,903680,138240,43520,-43112,62912,107672,-33852,
54800,114628,-150522,-69368,-124922,-36692,57376,113324,6052,-1324,1436,-20328,
-29540,9822,-1556,944,676,-29556,1638,-8036,-14998,-10374,-15532,-27264,118,-20180,
7014,5706,3888,-12428,3412,6358,3028,13356,-14942,3914,-10282,-26894,-96480,-32102,
-14826,-4436,-12716,-23100,-30700,820,-5324,-12382,-9936,-11744,622,-1022,24644,
-8026,-17638,-122880,-12474,-34468,-23470,4048,-5796,-9772,-13328,-4388,-15834,23130,
-8370,-9722,-25308,-2132,-2516,-3764,-34000,-219360,-4772,-19306,-29066,23792,-74176,
-128272,6212,928,836,2872,-15788,-30592,2208,882,1182,-9592,-2400,1990,-8442,5896,
-3420,1452,1848,-8284,1698,1510,-760,884,392,-2856,-3948,-652,2466,-4554,3858,
-2970,-4074,1156,-6130,2366,658,1192,-864,1814,1766,-1746,1782,42,-1222,214,-1862,
-2374,-1386,96,250,862,-748,864,-1386,1386,3540,0,-4274,-5562,814,2286,-734,2022,
-2326,0,910],[131520,-13440,135360,43520,903680,138240,-124632,-43112,-59968,-124148,
-33852,-68080,117090,-150522,53512,-125452,-36692,-65504,2312,6052,35692,1436,11672,
998,5316,-1028,212,30006,18490,-2836,7538,37518,-7234,8504,7342,15622,4350,16010,
12710,9218,-11498,-3402,-1528,15954,-432,11332,34398,32416,219360,31962,-30330,
-20522,-2840,-5876,11648,3504,4706,264,-17130,-5026,-2160,-3032,8702,-7150,-23078,
-96480,-33092,22196,7730,-8532,1710,10530,-6634,9722,7980,18020,7404,-10508,11982,
1744,-3374,2420,20484,122880,34248,-1230,13030,91088,23792,48704,-1268,6212,1216,
36544,-790,15620,2518,6046,4886,388,-4684,8854,800,1160,8882,4238,998,-1860,992,
-370,-236,2970,-2656,1520,896,732,-5080,3436,-1008,2954,3514,-2156,3820,-1398,336,
622,-606,1000,718,50,1826,-272,608,2692,988,250,-1386,-746,476,0,732,748,-1338,
1386,-2022,-814,2286,2326,0,-1552,264,-2726,0,-910,0],
[135360,131520,-13440,138240,43520,903680,62912,-124632,-152536,54800,-124148,-149748,
-69368,117090,-31390,57376,-125452,-152588,-1324,2312,-20328,35692,34668,-388,2256,
8436,6152,-13538,-6640,14776,14868,-16472,34846,33544,-13380,-6130,-12276,-15332,
-9686,-10278,7670,-5004,-4732,26706,-12226,-19646,-16644,-11410,-122880,-11300,32468,
14686,16036,34864,23628,1340,-5158,13078,7850,-14302,21874,4502,13438,12728,30540,
219360,33518,-208,4044,1716,8198,15082,-4678,20346,6814,13346,-2634,-3194,28350,
-268,2178,784,4524,96480,-14484,35160,30628,-74176,91088,120272,928,-1268,3820,
-17816,36930,34828,4842,7536,7660,10308,4012,-9244,7898,-14432,-3094,-7786,3778,
6128,-5874,3820,2628,-3422,-1032,3320,4380,-3088,406,1950,-4850,-864,224,664,2102,
-24,-82,-1574,1838,-2238,-164,-608,-696,-1914,-154,6,-774,476,-524,-1766,-2374,
-910,-864,-732,-476,476,-606,910,1684,3236,-910,-1038,1174,-304,2326,910,-910],
[-3840,0,-3840,0,0,-860160,0,0,150784,0,0,148480,0,0,25600,0,0,150016,0,0,0,
0,-30976,0,0,-5568,-5376,-288,-544,2400,-14240,64,4960,-27904,2688,-576,-704,160,
-64,-832,704,-160,-2496,4096,-1216,672,-128,-224,0,-96,224,416,896,0,-22784,128,
1536,1440,-224,1216,3072,1568,2432,1664,-192,0,1696,-5440,-1920,3008,-9728,-11360,
-2464,-4384,-6336,128,-1696,1312,-29952,0,288,-1728,-9280,-122880,0,928,-30464,0,
0,-152064,0,224,-5536,288,1856,-32832,288,-256,-2592,3392,320,-288,-2752,-704,
-640,1120,3136,-2464,0,-1472,-896,1248,-320,-1184,-256,416,0,0,0,0,0,0,0,0,0,
0,0,0,-352,576,-288,2432,1216,-1216,1216,64,288,0,576,0,0,224,288,-288,0,0,
0,0,0,0,0,0,0,0,0],[-3840,-3840,0,-860160,0,0,27904,0,0,25600,0,0,148480,0,
0,27136,0,0,-3840,0,1024,0,0,-7744,0,0,0,30272,1856,96,-64,6016,0,-928,896,
13248,3392,1120,-1248,12000,-512,640,4480,-5280,10464,5344,9344,23136,122880,26112,
-288,-608,448,0,0,192,-1088,224,-192,1568,288,-1248,3232,192,64,0,-96,-928,
-1248,288,64,224,0,-224,-32,2528,-960,-608,-448,960,288,0,-1632,0,2624,64,224,
-29184,0,0,-5024,0,0,256,352,1152,-544,928,608,288,608,3424,-736,0,832,1952,0,
288,32,-64,224,-1024,224,1888,320,-32,0,0,0,288,0,0,0,0,0,0,0,0,0,1216,
-576,0,288,-288,224,576,288,288,-928,0,288,0,288,-288,0,0,0,0,0,0,0,0,0,0,
0],[0,-3840,-3840,0,-860160,0,0,27904,0,0,25600,0,0,148480,0,0,27136,0,0,
-3840,0,1024,0,0,-2880,0,0,224,864,2400,1376,4032,5440,1184,-512,160,-128,608,
0,-512,-160,160,2752,320,-928,-512,1856,-480,0,1696,30272,14304,2560,10496,0,
288,1824,2048,14080,-1952,1248,4768,-5792,7072,23424,122880,26112,64,64,-1152,
-160,-192,160,1440,1504,1312,1440,-3232,576,0,1248,0,-160,0,1856,3200,288,0,
-29184,0,224,-5024,64,2784,832,576,608,-896,192,288,1376,-160,832,384,448,-512,
-1152,1632,800,-64,160,-896,608,-800,-128,-160,576,-576,576,-224,0,0,0,0,0,0,
0,0,-288,288,-1216,0,-576,-576,-288,-928,288,352,64,0,-224,-288,288,-288,0,0,
0,0,0,0,0,0,0,0,0],[138240,1920,-51840,412160,78080,439040,-13936,-11864,-21640,
-13504,-11544,-20888,-57688,-5320,-61536,-14008,-11724,-21860,1248,1344,-5632,6264,
1080,3584,912,2848,2272,-3976,864,1920,2324,-2132,7900,6832,-8848,684,-15408,
-6604,-4392,-3840,4152,-2816,-6616,8160,-2708,-9332,-7472,1140,-42944,2656,-1880,
-236,3096,4968,-4420,2836,3820,2688,-72,-1464,2948,-2880,-3536,-2712,-2108,4384,
1488,-8336,40,-5176,-3876,456,5216,1196,-29348,24852,-12872,4680,-2144,-272,-1240,
-5424,-4504,-47008,-564,4524,3556,13024,2864,19344,2704,-2088,776,-824,4012,4960,
820,-84,-24,6004,388,-8392,8196,-6720,296,-7300,612,4232,-1840,1972,1124,728,
-528,740,1284,-512,-552,1992,-1336,-112,292,504,616,-92,112,-192,328,-136,-136,
-1304,624,-600,-64,-56,-32,-72,-560,-672,-496,192,-144,-456,-584,584,-180,80,
532,780,192,-940,328,-300,1092,80,240],[-51840,138240,1920,439040,412160,78080,
-65240,-13936,-5960,-62784,-13504,-4880,-20492,-57688,-12364,-63756,-14008,-5060,
2272,1248,8816,-5632,2432,3744,864,1256,1408,2844,2508,-224,-884,-6168,-1568,-344,
-4364,-3108,-2632,4740,4020,1348,4132,2220,32124,-6108,1380,-5404,4180,4872,47008,
-7232,-4400,72,-7640,-11312,1396,-1256,-11488,-6656,-4256,-14936,276,-4400,12272,
-2468,-1392,-42944,1736,-4908,-6684,4088,1704,-2000,-2420,-2176,-1756,-2196,-3016,
1352,2092,5128,-992,-176,-5228,-4384,5652,-2704,-288,66352,13024,-1520,6640,2704,
-64,7792,-648,-1000,4344,-296,-108,-5796,1660,-3348,-3456,788,-7136,1504,568,
-2948,1128,1252,276,88,-432,756,-740,-868,752,-1984,2008,-2864,-728,156,-1840,
520,88,696,-536,196,944,-640,1904,-176,128,1024,-592,-496,-664,-592,-528,104,
-1104,144,-664,664,680,-272,-1320,-1472,104,888,-640,672,-300,-320,80],
[1920,-51840,138240,78080,439040,412160,-11864,-65240,-58448,-11544,-62784,-58800,
-5320,-20492,-12000,-11724,-63756,-59304,1344,2272,6264,8816,3952,1104,2480,2400,
1184,-2208,2200,860,-704,8760,-5688,-3848,6192,1496,6544,2764,3188,556,-9120,
-6160,-4032,-1824,812,6592,5736,-736,4384,1544,2472,-3360,1796,5912,-40,-1456,
-5796,3428,-1612,4188,976,30416,-7172,14532,7392,47008,-6136,6360,356,-13684,-3480,
4836,-14004,-6588,7760,-1008,4976,-7428,3792,-464,5080,1568,9952,42944,5116,7128,
3080,2864,66352,55968,-2088,6640,6160,5152,7192,5056,-1384,6848,2720,-6148,-1684,
4780,-4,5724,2908,1820,-6628,980,1172,-712,32,-220,-952,896,668,-720,-1072,504,
180,808,984,-304,1740,-904,52,-212,-204,-124,376,-488,-216,-1232,-176,1344,104,
-528,-392,56,-72,-320,456,1104,-344,344,-1112,216,1280,692,-320,-320,216,-648,
72,240,-320],[0,134400,0,-17920,-69120,0,16944,4176,0,15440,3456,0,800,18024,0,
15704,3432,0,-1504,-992,-11536,-4672,0,-480,-768,0,0,4176,-7040,-968,-288,-16048,
1040,640,-8352,-1120,-11792,-7640,-6984,-376,752,-1232,5248,16,-1016,-14544,-11008,
4608,-18496,-816,8048,5280,-4344,-5424,0,272,-10488,-4664,952,-6456,1632,-26256,
29576,-6168,8592,10048,13824,-352,-1016,-1208,-368,56,-840,-1944,32,-32,-992,168,
320,704,-4752,0,0,0,-10360,-160,0,-20064,1888,0,3504,320,0,-10112,672,0,944,
-272,304,-840,1288,-7128,600,-632,-4232,-1256,-1720,1480,-72,880,576,-792,96,288,
168,-304,944,-96,120,-720,176,-176,-456,0,-328,56,-24,-328,272,-272,336,0,432,
-48,-640,0,-272,-272,-352,0,-688,0,-272,272,0,-272,-352,72,0,352,-352,672,0,
-320,0],[0,0,134400,0,-17920,-69120,0,16944,16112,0,15440,16336,0,800,4672,0,
15704,16312,0,-1504,0,-11536,-9104,0,-960,-768,-1824,-320,-1312,-7056,-5560,-72,
-15304,-14848,4336,120,3280,424,-320,-368,-6928,-4944,48,0,584,3752,-880,-440,0,
400,4144,-264,-7632,-11920,-8520,-456,-12264,-5440,176,1520,-8584,5936,2160,5792,
5672,-18496,176,3760,-832,-11408,-4952,2480,-7872,-1144,25160,664,12240,-16480,
-7552,0,1072,4416,5872,-10048,-120,-10808,-8264,0,-20064,-8160,0,3504,4016,352,
-9640,-7872,-744,1048,5136,-7864,-1016,1120,-2680,8288,-2736,1752,-6856,736,1664,
-2056,-792,-1120,-320,-40,-472,-528,1888,-1888,1312,0,-408,0,-304,-168,-368,-320,
-96,-320,-48,48,-400,-16,0,-304,0,-352,0,800,368,-320,0,688,48,-48,-248,320,
-120,-472,-320,792,-320,792,-792,320,-320],[134400,0,0,-69120,0,-17920,4176,0,
16,3456,0,-704,18024,0,16552,3432,0,-440,-992,0,-4672,0,-5120,-608,0,-784,-672,
7896,-56,-496,728,1136,32,352,-3464,5480,-9840,-4136,-5272,-1656,-2344,-3720,
-28168,27448,-7576,-3064,-4216,9808,10048,14416,-320,-32,336,0,-4584,4176,-1072,
480,400,-576,-1352,0,-896,616,464,0,720,11048,7640,-12192,-5152,1744,1560,-3920,
-2440,4136,2320,112,-4104,-4528,-544,256,11144,18496,648,0,-288,1888,0,-1568,320,
0,192,304,-352,368,128,32,-168,1304,-1496,-2376,4000,1016,1696,-3264,-5392,5480,
-288,-328,-24,-416,-112,1208,136,536,0,1440,-336,1408,400,56,736,-432,-336,-336,
0,168,-800,-64,-368,-256,80,-80,80,368,-272,0,0,272,0,0,-272,272,-400,0,400,
400,272,-352,0,0,-72,0,320],[7680,7680,-19200,-138240,-860160,-860160,7552,148256,
148256,8800,147632,147632,9008,26376,26376,8384,149136,149136,48,-5472,1728,-33040,
-33040,-208,-4608,-6640,-5472,-928,1904,-12560,-12744,1848,-23496,-25808,3000,-2248,
6088,4656,2640,-2032,-2088,1656,1296,14120,-8752,5384,1104,-2832,0,-1096,-6520,
-1224,-12592,-24640,-23760,1360,4024,-11768,1464,-6664,-10464,-8520,-2320,-6224,
-12792,-113280,-7200,-5176,-3336,64,-10240,-13328,2680,-10264,-10960,976,-2776,1344,
-28360,-656,-2536,-2240,-10360,-113280,192,-31176,-29880,-7552,-142144,-142144,-408,
-5624,-5624,1984,-32928,-32216,2664,-5608,-4792,728,192,4048,-2744,3040,2024,1568,
312,-1312,2240,-1136,-824,1248,808,-1584,-1888,1584,8,-888,2200,-40,-144,-176,
-1032,144,-104,744,-744,920,-312,704,-704,2056,-216,-1272,160,-168,320,816,1008,
568,-40,-24,272,-272,520,-568,-992,-1200,568,424,-568,48,-632,-568,568],
[-19200,7680,7680,-860160,-138240,-860160,30176,7552,30176,27152,8800,27152,148056,
9008,148056,28656,8384,28656,-4688,48,1776,1728,1776,-8312,272,-5408,-4688,29928,
-152,2976,1344,8496,1952,4592,2240,14816,-560,-616,-1608,11640,-2288,-1056,6832,
-6768,10784,1352,10760,24544,113280,27168,-720,-2432,4176,2992,10736,560,4528,4520,
-1328,3072,9536,-952,15736,1464,-128,0,-528,29832,15680,1776,488,1544,-6736,3712,
11888,-11632,10424,1328,3232,2272,704,2176,23496,113280,4384,1952,2576,-28864,
-7552,-28864,-5464,-408,-5464,1872,1608,2408,-128,3760,-736,5944,1392,1464,-712,
-2368,1744,2664,2592,-64,-288,-1256,-360,8,-264,320,1136,288,-936,1256,-1400,976,
1528,-704,2168,-936,-88,-368,272,-792,-816,2312,-1272,1464,1048,-1272,1008,1008,
840,-56,160,-520,376,40,840,-840,-1248,0,1624,1832,-472,-584,376,-584,632,0,
-568],[7680,-19200,7680,-860160,-860160,-138240,148256,30176,7552,147632,27152,8800,
26376,148056,9008,149136,28656,8384,-5472,-4688,-33040,1776,1728,-7224,-3728,48,48,
-5744,-14776,2160,2128,-24064,7064,2304,-1888,-2760,1152,-14808,-14672,-2304,2792,
2176,-6368,-2568,824,-4272,-24504,-12888,-113280,-6064,30352,16472,3536,10576,2240,
-176,-1848,2320,15080,3960,3304,9520,-7408,11128,23840,113280,27832,-1496,-1456,
5120,3264,2464,-152,9448,-712,16440,-896,-7192,776,-2240,2968,-656,-2760,0,-30608,
3808,1984,-142144,-28864,-7552,-5624,-5464,-408,-32944,3088,1816,-2456,-1024,2944,
1128,2384,888,-384,96,-1000,144,456,336,-552,-488,136,-1872,1304,208,-208,32,
2304,-1456,432,-576,-1432,1024,-1184,552,-144,-424,424,-320,-416,1272,-2408,224,
-192,-1840,-168,160,840,880,-168,0,24,-376,792,-840,584,472,-584,-632,0,208,0,
776,0,568,0],[25920,-1920,70080,0,430080,430080,5096,-74024,-17184,3532,-73724,
-15232,-2654,-12986,-72208,2644,-74420,-15184,40,3988,3004,12028,-776,1214,4244,
604,1124,-5314,1242,388,-2398,4694,3758,-3592,6118,206,3150,3834,1430,-1982,-8426,
-370,-11360,9058,-7216,3172,-4946,-4832,-35360,650,1478,-1706,5648,6684,-4016,1288,
4538,2688,-2330,-1250,-3960,-19928,6918,-5094,1218,57888,-4396,-8892,-2702,-2236,
3670,3578,2974,-222,15540,-1684,3468,-4188,3118,-1392,-3846,3620,-4044,-35456,
-1840,9322,1438,-26672,66288,33536,-1692,4540,3656,1152,10978,2716,-2026,-874,1902,
-3996,-7156,6030,-2064,6440,8418,2494,-3826,-340,-720,-1642,-2468,-270,-792,-2848,
-1784,1652,-1288,1692,-2376,4810,570,-1956,324,-214,-840,-258,258,296,542,-1206,
202,-1264,-368,2292,-348,330,-722,-10,884,96,612,484,-722,722,474,-838,-594,430,
96,1240,-120,378,-3152,-838,96],[70080,25920,-1920,430080,0,430080,-65632,5096,
-14360,-70176,3532,-13172,-14016,-2654,-73982,-70128,2644,-13868,1700,40,11176,3004,
3404,2860,-144,2836,1544,-1034,4008,-2064,252,9688,5742,3320,-2644,614,-5500,1620,
1850,-3494,1590,-1372,-15796,15106,-5178,-4022,5892,3014,35456,2932,-2660,238,3996,
-960,-3572,1268,-1790,1590,-1910,-494,6658,-7650,7318,424,-3748,-35360,2254,-11840,
1140,2460,2974,3794,2098,9282,22702,-2446,1246,-1490,462,-764,-438,2160,-5748,
-57888,13220,-136,1284,68992,-26672,8400,4088,-1692,468,11528,2506,3652,1130,1728,
2892,8340,-3196,-6316,2514,-5888,-2198,-4874,2122,4240,-4986,-596,-676,-3494,-560,
-360,1364,-344,2110,950,-5010,3064,-376,-656,790,464,-658,-1750,1726,-1318,-732,
-592,344,-178,-34,-1378,-214,884,116,-742,-374,-838,-184,-612,116,-116,66,742,
796,2708,-838,162,862,904,-1282,742,-838],[-1920,70080,25920,430080,430080,0,
-74024,-65632,-12584,-73724,-70176,-5308,-12986,-14016,1766,-74420,-70128,-6196,3988,
1700,12028,11176,1996,4998,1020,752,1524,1292,5494,2660,-1798,-510,11644,1552,
2686,-5124,5094,10954,5704,-1748,3660,9550,-17684,14660,-5542,6498,2694,-726,57888,
-3462,182,3652,2924,3652,2212,1948,-2204,-830,-2408,-3560,2622,-10950,11332,-6610,
-1422,35456,2262,2044,-1278,6376,9372,2964,2096,3132,2918,4442,2566,-1170,6556,
-3028,-2132,-180,48,35360,7060,10270,4094,66288,68992,8688,4540,4088,812,10232,
14324,1928,-1096,-2454,-74,-7832,-6216,2766,-8914,6888,-1748,4228,-104,-5004,-2070,
-578,-2384,-2396,752,-2872,-4020,1180,3322,-2242,34,1510,-4074,204,-5170,2158,
-558,-224,248,1198,646,-106,1358,-1358,-894,990,-1510,-374,-626,296,330,742,-484,
184,-626,626,3516,96,-4258,-3138,742,2654,-742,2774,-3678,96,742],
[-9600,14400,66240,-430080,-430080,-860160,65416,71968,26664,68236,71712,26812,16722,
14880,146138,69924,73296,26612,-1348,-3652,-13964,-15112,-1964,-3206,-3388,-3088,
-2356,5228,-3550,-1260,1294,-11538,-10620,-2400,-2110,-2740,1986,-4882,-2680,1812,
4692,-174,16732,-4084,2270,998,-2606,-1122,-6048,-1826,786,-292,-8820,-7876,8764,
-260,-1612,-4210,600,-2072,6146,25390,2228,8194,542,-34688,-118,22036,1398,2992,
-3780,980,-17096,4460,-27414,21718,1986,-7798,-3388,-316,4684,-3660,11200,99296,
-11308,-10094,146,-75184,-56704,-31088,-4164,-1376,-756,-11704,-12188,-3168,1624,
3062,1178,-4568,8320,-942,-1782,632,-5036,2668,3168,-6244,4174,1490,2552,4372,888,
248,44,-1492,334,-2806,5806,-6702,-750,2748,-1870,474,1086,1472,-1448,298,402,
1962,-750,1382,342,-1014,374,-1394,226,1176,38,754,-180,544,226,-226,244,72,
-998,-3150,754,-606,-754,-510,3702,72,754],[66240,-9600,14400,-860160,-430080,
-430080,137752,65416,23904,143796,68236,16960,26206,16722,72976,143596,69924,18544,
-5400,-1348,-23388,-13964,-4440,-7142,-132,-3052,-2740,-1342,-8330,1236,5230,-8654,
-12806,-1912,-926,1298,4802,-11434,-9886,-650,-5742,-5126,19528,1318,-2072,372,
-12542,-2984,-99296,3190,1306,-4558,-6904,-4716,1744,640,3574,-544,1730,-3446,
-5704,9824,-534,606,1718,-6048,-2724,11100,-962,-7436,-10806,-4266,-6878,-6242,
-25796,20196,-8484,-3500,-5750,1408,-234,-3124,6620,34688,-19608,-10930,-2390,
-130384,-75184,-22016,-7148,-4164,-1152,-18704,-15250,-2132,2402,2098,-374,-2548,
7036,6874,4456,1240,4262,1066,-2350,1492,7640,322,1996,4798,-640,4960,928,-156,
-4240,-372,5736,-4026,3878,-324,2716,-1882,1784,2314,-2314,1184,-350,846,-1890,
1528,920,148,1548,38,154,194,-148,72,292,180,154,-154,-2834,-826,2738,-358,72,
-2056,-96,-2906,3416,-826,72],[14400,66240,-9600,-430080,-860160,-430080,71968,
137752,31672,71712,143796,20644,14880,26206,71238,73296,143596,22332,-3652,-5400,
-15112,-23388,-156,-5492,-4608,-852,-2232,2866,-7592,-4472,5380,-6240,-14718,2472,
-10084,1378,-7508,-14180,-7450,-986,922,-8188,25372,-3874,2714,-14058,1372,4922,
-34688,588,-1948,-3534,-8724,-10800,1348,-2444,-3386,-2894,-138,-9058,7158,18098,
10194,6944,-260,-99296,4794,8080,3804,-5204,-9638,-1930,-11658,5974,-3910,3686,
-798,-3950,-6830,5212,3214,-1408,4068,6048,-5276,-16496,-6492,-56704,-130384,-69136,
-1376,-7148,-4348,-10680,-21762,-4252,8102,7112,2012,14748,11236,-7676,9406,-13712,
-5242,-5462,3326,6464,794,2396,4924,-178,-72,5720,5780,-2544,-2238,1850,762,-4296,
3656,1080,5762,-2096,986,-106,82,-1306,-948,1528,-1696,2498,1138,-3470,942,-148,
980,-474,-1394,-826,-544,-292,980,-980,-4018,754,4868,3508,-826,-3946,850,-3192,
6098,754,-826],[-24000,-25920,-26880,-430080,0,430080,65984,-808,-14760,71984,-1628,
-14428,11672,1942,-72298,70496,-500,-14068,-1668,248,-11720,-3180,-3692,-1500,592,
1356,2168,-5214,-4768,-440,-316,-10464,-3750,-4984,3340,-2214,8572,-636,-4010,342,
-2574,4868,-2036,-2810,-2158,5798,-13100,-8894,-61440,-5828,1140,1034,-3300,-1568,
-6364,292,1806,-3038,1982,870,-12402,-7966,-8942,-6424,92,22048,-1630,-10936,-8772,
-3716,-134,-4586,8094,-11666,-13998,3630,-7582,3482,-1494,-2020,-2170,-1488,-9780,
-39392,-15212,-2144,-2412,-56000,6704,21296,-1560,-308,2236,-12296,-3090,-2852,
-2386,-4920,-3076,-9580,-2220,8476,-2578,8400,4046,3866,-4298,-1696,3634,-668,-988,
670,672,536,-3020,1632,-814,-1350,3418,184,-352,-488,-1918,312,298,1278,-1302,
1766,668,-672,-136,-1054,-622,1890,-442,-228,-372,646,390,790,184,52,-372,372,
790,-790,-1604,-2756,790,838,-814,0,-1966,-790,790],
[-26880,-24000,-25920,430080,-430080,0,-65176,65984,10216,-70356,71984,3884,-13614,
11672,-814,-69996,70496,5012,1356,-1668,14820,-11720,-668,1898,-988,-672,-1332,
2316,3650,-6492,358,15430,-11412,-1200,-470,5108,-7430,2078,5416,1636,-4692,-6934,
8732,-8076,3630,-5954,14722,9214,39392,6054,-4086,-4060,-2196,-6820,-1764,-2084,
2748,-922,64,-112,-1662,-5098,-748,-286,-4554,-61440,-5014,-132,5166,-4304,-3876,
-636,1440,-1260,16186,-20026,4154,2794,-2932,3060,-812,2196,1784,-22048,16276,
-10870,-4630,60688,-56000,-15344,1524,-1560,-1164,13496,-13676,-2856,2368,1534,-830,
10288,1456,-4126,5730,-6776,1020,-3588,552,5324,-1522,-62,1344,-428,-576,376,3468,
-260,-1994,3234,-3162,1818,3266,-964,4922,-1654,-330,-840,816,-1294,-646,-262,
-142,1102,350,-926,646,390,418,-552,70,-790,116,-184,418,-418,-2756,0,3594,4722,
-790,-1990,838,-1966,1966,0,-790],[-25920,-26880,-24000,0,430080,-430080,-808,
-65176,4544,-1628,-70356,10544,1942,-13614,73112,-500,-69996,9056,248,1356,-3180,
14820,4280,-510,268,-796,-900,3082,-530,6388,-1074,-5646,14250,5304,-1006,-1230,
-1518,-1314,-1158,1422,8642,3562,-6296,-5978,6360,1356,-2070,-136,22048,-74,3130,
4418,6120,8404,8144,-64,-3370,3848,1074,7930,7784,12728,-6142,6294,5142,39392,
6796,11252,5742,8820,4194,1422,-1150,6510,-1972,-268,3780,1892,4058,-1008,3478,
-676,8692,61440,-2072,12206,6250,6704,60688,5440,-308,1524,-1416,-3184,15014,3956,
-2846,-174,362,-924,764,-4382,-3136,-1208,-5162,-30,3714,-3612,-1992,234,-604,-74,
392,-1472,-624,-924,2808,-1852,-304,-1754,-2946,1468,-3004,1326,-16,-454,502,-504,
-238,902,310,-64,256,-932,28,70,418,122,-228,0,-52,-116,418,-418,1966,790,
-1990,-1966,0,1152,-24,1966,0,790,0],[-19200,0,-19200,0,0,860160,1408,-14368,
-135648,576,-4816,-143152,-160,232,-26216,704,-6992,-142640,-592,672,928,4464,
27728,-608,736,5328,4640,920,-1184,944,14448,3568,1096,20112,-3872,2984,-3520,
-3664,104,1720,-3672,-5456,13680,-11864,4728,-6792,6352,4872,-3584,1168,272,-3064,
-160,7840,18608,-2736,-1112,2856,424,-2184,-1144,1880,-2264,880,4960,21120,744,
4704,2448,-8416,3416,8328,1144,1592,8280,-10648,872,1992,21656,3184,328,1888,8352,
96640,3440,7920,21472,1792,31680,119872,0,112,4496,240,4264,24432,2616,3648,1200,
3648,3248,-1408,7544,-5232,648,-2296,-2232,5536,344,1600,3008,-264,-496,4144,3488,
-752,-3080,2840,-504,-208,3472,-368,4664,-1664,264,24,-72,-424,160,-704,48,-984,
232,1096,232,128,-96,-504,-872,-328,0,-176,-96,96,-3112,-72,3488,3328,-328,
-2712,376,-2784,2952,-72,-328],[-19200,-19200,0,860160,0,0,-25888,1408,-3808,
-26832,576,464,-145816,-160,-2408,-26320,704,-1712,3760,-592,-2480,928,1104,6376,
-816,1824,528,-23280,-824,512,-1144,-6568,544,-352,-4216,-11424,-6488,-3272,2320,
-8048,5472,-3608,2160,-5216,-2360,-6504,-5304,-17880,-96640,-20984,1080,576,-304,
912,944,-2112,-1664,408,768,2576,4168,15272,-7984,6168,1656,-3584,1592,-6336,
-2056,2080,-2560,-464,-4416,2016,-6328,-328,-1240,-376,-1344,-528,3232,-1136,-5392,
-21120,-1216,616,136,23232,1792,10560,2752,0,2464,-1920,208,-960,-368,1032,1096,
704,3952,-8312,2584,-4240,-5344,-4448,1440,0,-344,1832,1696,1472,0,-992,1456,
-1968,840,-616,392,-3208,-648,1584,-456,216,232,-80,128,-968,104,-952,680,72,
-216,-424,-152,-872,-24,-96,-328,-72,-288,0,-24,24,144,400,-72,-312,-72,-232,
72,216,2568,400,-72],[0,-19200,-19200,0,860160,0,-14368,-25888,-384,-4816,-26832,
-320,232,-145816,288,-6992,-26320,-192,672,3760,4464,-2480,-1792,664,2960,-272,
208,504,2056,1472,376,3320,-5720,-2448,2104,-584,5640,3144,1880,2312,680,2280,
4080,-3928,1856,7664,2744,1552,21120,440,-25944,-12920,-5024,-9840,-704,32,-520,
-2512,-11320,3080,-8672,32,-2968,-9416,-18616,-96640,-21712,-96,-4408,-752,-2552,
-4024,2024,-8728,-20496,6352,-7536,4624,-1832,96,-1352,-2736,-912,3584,3936,-3448,
-584,31680,23232,5376,112,2752,128,6928,-3032,-1824,-824,-1640,-2680,-8384,-16,
3480,-2032,4896,-408,2376,-1192,-3328,4032,24,-304,3016,-544,1424,-1632,-16,-1184,
-1648,3808,-2392,-88,208,-1472,24,928,1480,-1480,1392,424,-424,1352,-208,368,
1408,448,-328,-424,-88,128,400,176,288,-424,424,232,-328,-680,-3016,400,208,
-448,-168,-48,-328,400],[7680,-15360,-15360,860160,860160,860160,-28288,-135648,
-42272,-25920,-143152,-30416,-148192,-26216,-148248,-27328,-142640,-34128,4048,4640,
-2816,27728,3440,7872,3552,5904,4512,-29720,-416,9392,-4080,-11280,20632,1744,
-1888,-13896,-672,240,568,-9816,6648,2928,-18352,3320,-7256,-792,-15792,-25896,
-119296,-26512,5424,4920,10368,15744,-5904,-752,-2888,6040,216,5704,2680,4200,
-10376,1680,7040,96640,5816,-29216,-11504,4320,3816,-1320,6184,-2168,-4056,3672,
-8744,3000,3528,-3696,1144,-864,-19808,-101760,-6480,21808,4640,34560,119872,60864,
5152,4432,5136,-3856,26168,4688,-4664,-2400,1040,-7456,-4176,-4384,-1656,2576,
-2952,-3048,-1704,-1056,-1912,672,-1728,-1272,-208,-2096,-2176,-752,2760,-1976,
-968,-16,-3408,464,-4184,1600,-232,-376,424,-24,608,-2528,1616,-2408,-904,1560,
-1128,-352,-672,-488,-440,72,-224,-144,-672,672,2856,328,-2976,-2688,72,2456,
-120,2784,-2568,328,72],[-15360,7680,-15360,860160,860160,860160,-154592,-28288,
-25888,-148016,-25920,-26832,-28008,-148192,-145816,-151728,-27328,-26320,5904,4048,
32080,-2816,-2480,8472,3248,3616,3760,-720,12312,-4320,-2376,19688,-7904,-5888,
4600,736,3800,16264,12720,2000,-3392,3416,-3376,-64,-1320,8712,18936,6168,101760,
-1192,-30008,-13664,-4464,-12208,-11568,-544,320,-4504,-13024,-1328,-12872,-19112,
1008,-17176,-24664,-119296,-27192,-22656,-11000,-4000,1632,-2896,10080,-11552,-2312,
-6328,-7560,6360,-2080,592,-5024,-528,-16400,-96640,26848,-4968,-4264,162624,34560,
23232,7776,5152,2688,30528,-3920,-3392,304,-3336,-3144,-6368,-6800,2936,-2264,5648,
1280,1472,-3456,-704,184,-552,-1440,-672,-640,-576,-2000,1168,-744,360,-72,2504,
-184,-1200,-696,200,-264,240,-288,1320,888,-2216,2808,-1448,-584,2344,-648,-440,
-1000,-448,456,328,-64,224,-1000,1000,496,-400,-824,-712,328,616,-328,168,-2952,
-400,328],[-15360,-15360,7680,860160,860160,860160,-135648,-154592,-149376,-143152,
-148016,-147904,-26216,-28008,-25760,-142640,-151728,-149312,4640,5904,27728,32080,
31904,6152,4912,5360,4784,4808,11480,7488,9672,18920,20408,24208,-184,4392,-7080,
9944,11848,2616,-616,-3656,-624,-7592,5376,-2032,20456,11216,96640,5608,1688,-296,
12256,22128,23200,-1440,-152,9616,-1512,2264,7520,-2528,-2760,2760,6840,101760,
-720,6112,7320,-528,11352,13560,3288,8344,25040,-19472,8848,2960,28968,1888,392,
4912,12528,119296,25440,28632,29160,119872,162624,153856,4432,7776,5312,23376,30200,
30944,-904,3080,2872,1984,-3504,-4856,3248,-3648,888,-2248,-792,2368,-4480,776,
176,-1000,-1184,-1008,2016,-496,-896,3344,-4960,3064,856,-688,2144,-376,-928,
-1288,1288,-1296,376,-1496,1816,-2192,-48,2336,-160,456,-600,-936,-352,-400,144,
64,-600,600,-616,72,1064,3400,-400,-336,448,-216,48,72,-400],
[-3840,-5760,1920,0,0,-860160,2608,-192,25296,-696,-96,26296,2156,48,146324,1112,
-96,26024,-184,-168,-472,640,1496,-1340,-248,-3888,-3656,5808,604,2112,948,876,
1688,3776,-1260,944,-3604,-1516,976,1160,3448,-2172,5696,-1432,3396,-1644,3708,
5268,20032,5588,460,-120,560,904,11112,464,96,1324,48,1344,7220,11124,736,5764,
1100,768,948,23368,10596,4408,-1152,1792,-6888,6128,-908,-2452,7164,-532,1896,728,
2432,232,16784,102848,2080,788,3300,-7840,384,-21344,-2352,136,-2672,656,784,1160,
512,1964,436,2928,3976,-3500,-20,-3568,-2424,-312,3496,-1752,132,532,856,2176,
-88,-432,1184,-976,4,-84,332,-2324,44,992,164,-116,252,80,-32,-740,-468,1300,
-284,1252,676,-916,716,84,372,0,-36,-84,0,104,372,-372,-216,168,300,84,-84,
-348,84,-132,2420,168,-84],[1920,-3840,-5760,-860160,0,0,138160,2608,192,144168,
-696,96,25948,2156,-48,143896,1112,96,-5024,-184,-27304,-472,-640,-6484,-88,8,
168,-4780,-11492,3152,1644,-18212,444,-176,-1028,-2764,5588,-11364,-11716,-940,428,
1884,344,-2236,-472,-176,-20188,-10056,-102848,-4772,3652,1100,-1144,1288,-304,-40,
-1492,224,1340,2076,-2576,5096,-636,788,5140,20032,5336,-696,-3764,-1136,-2188,
-2804,-1116,-3524,-14056,11112,-5808,-704,-852,-1232,764,-1976,-1480,-768,-25304,
1124,-4,-124192,-7840,-384,-5136,-2352,-72,-24576,524,48,-1332,-116,-292,-4600,
2384,4140,-584,2864,436,1820,-1212,-952,3208,60,272,732,376,2272,-856,-112,-296,
-1776,3184,-2164,-84,336,-904,-36,768,988,-988,824,84,532,-1132,-72,216,-32,120,
-36,204,332,-344,168,160,0,204,-204,36,-84,-252,-2324,168,0,-216,-132,264,-84,
168],[-5760,1920,-3840,0,-860160,0,-192,138160,12624,-96,144168,4312,48,25948,
-348,-96,143896,6120,-168,-5024,640,-27304,-3672,-176,-4080,-152,-352,508,-976,
-10664,2456,3848,-20428,-5104,-1392,1436,-1912,-2008,252,76,-4156,-3952,11504,
-2964,100,-3684,5784,2900,768,744,-5128,-3980,-11008,-16032,-4152,-1200,1156,-6980,
604,-4548,-6572,-2204,412,-2296,-7264,-102848,-4724,-304,-600,-6256,-5028,-1244,
-1404,-1820,-84,-1548,-428,-1996,-6556,1976,-860,-496,-2056,-20032,3120,-22312,
-7376,384,-124192,-27872,136,-5136,-176,1392,-26684,-6448,3820,584,-672,5624,3664,
-256,4396,-3488,108,-1564,-300,3488,1348,432,2272,308,264,1936,2208,-56,-1708,
1284,908,-608,2592,-56,3292,-1120,252,204,-252,-84,-248,248,-664,1252,36,-1132,
324,-344,288,300,84,-84,-104,-160,288,-288,-2372,-84,2504,2240,-84,-2204,132,
-2288,2420,-84,-84],[-3840,21120,-1920,-499200,-69120,-430080,18560,4608,13952,
17408,4608,12800,78848,4608,74240,18176,4608,13568,-2176,-256,768,256,512,-4320,
-192,-2656,-1920,14320,912,1664,768,3120,1584,2352,1040,5088,2944,1344,-64,4176,
240,1504,2080,2896,2160,2848,5280,10448,61440,11744,-592,-480,1376,896,5248,864,
1792,1264,-736,-1008,4560,-160,7728,-96,-704,0,64,14576,6288,1872,992,576,-2864,
1312,2064,-3600,4304,1264,1632,480,352,480,10576,61440,1696,784,1552,-17664,-3072,
-16128,-2576,-256,-2704,816,912,896,896,1072,-944,1264,592,1504,-1616,-32,128,
2160,1440,-1120,16,-544,-240,-48,240,224,-160,384,64,-64,64,80,0,0,0,0,0,0,
0,0,-288,1312,-560,576,400,-528,304,432,352,144,48,0,80,0,352,-352,0,0,0,0,
0,0,0,0,0,0,0],[-1920,-3840,21120,-430080,-499200,-69120,75392,18560,4608,74240,
17408,4608,12800,78848,4608,75008,18176,4608,-2688,-2176,-15488,768,256,-3360,
-1632,-320,-256,-2704,-6784,1584,1280,-10336,2688,608,-144,-976,1024,-6432,-6448,
-1008,-768,528,-1280,-2384,80,-2160,-11488,-6208,-61440,-2480,14320,6208,2400,6144,
896,-112,2192,2112,6128,1392,2880,2144,2000,3616,10800,61440,11744,-464,-880,1296,
1088,928,-2032,3056,608,6528,-208,-3776,672,-864,832,0,-1008,0,-14976,2128,592,
-77568,-17664,-3072,-2848,-2576,-32,-15632,1248,720,-1184,496,1200,96,960,1760,0,
896,1200,640,-640,448,352,-336,48,-592,528,-32,-160,288,352,-352,352,96,0,0,0,
0,0,0,0,0,-144,528,-1312,128,-144,-560,-80,48,352,448,48,0,96,-80,352,-352,
0,0,0,0,0,0,0,0,0,0,0],[21120,-1920,-3840,-69120,-430080,-499200,4608,75392,
80000,4608,74240,78848,4608,12800,17408,4608,75008,79616,-256,-2688,256,-15488,
-15232,-448,-2208,-3104,-2944,-592,560,-5520,-5072,1632,-10384,-11472,720,-848,
1520,896,544,-1520,-336,-192,64,7040,-3728,1264,800,-1056,0,64,-2704,-544,-4864,
-11392,-10496,528,1552,-4368,528,-2112,-3456,-1952,-1552,-1120,-5856,-61440,-2480,
-3088,-1392,2496,-3952,-4560,544,48,-2688,5152,-1376,-2016,-13856,0,-512,-864,
-5680,-61440,736,-14928,-14160,-3072,-77568,-79104,-256,-2848,-2944,864,-15584,
-15040,1472,-1968,-656,2880,592,0,-368,-384,112,-352,1056,96,320,-720,-336,272,
240,-736,-256,384,288,-288,288,0,0,0,0,0,0,0,0,0,-448,560,-528,1344,96,
-1312,304,48,352,288,432,0,0,-96,352,-352,0,0,0,0,0,0,0,0,0,0,0],
[0,-26880,0,30720,0,0,-1216,-320,0,-1504,-32,0,-2448,-112,0,-1504,-160,0,608,
224,-1088,288,0,704,288,0,0,-368,-912,-432,16,-848,-144,16,832,0,-816,-944,
-864,-32,-496,80,-11584,368,-368,-544,-1840,-112,-2816,512,-160,-368,560,128,0,
32,976,48,-416,5024,-48,-3248,1152,-1392,-320,-768,-272,112,592,576,400,320,624,
768,592,-592,480,288,32,-2144,-960,0,0,0,-1776,32,0,-3968,384,0,-416,64,0,
-1760,-64,0,-2096,-32,-112,1056,-592,288,96,-576,1104,0,816,-304,-416,48,-16,
176,-16,-432,112,112,-272,432,-544,512,112,-112,208,0,0,-80,112,0,32,-32,64,
0,-16,48,-16,0,-32,-32,112,0,160,0,-32,32,0,-32,112,256,0,-112,112,-128,0,
-32,0],[0,0,-26880,0,30720,0,0,-1216,-704,0,-1504,-224,0,-2448,-16,0,-1504,
-352,0,608,0,-1088,576,0,544,192,160,-32,176,-1040,256,-208,-720,192,-32,-192,
240,96,-32,-32,1424,576,-48,48,208,304,-480,-240,0,-112,-224,160,-864,-2176,
224,192,-304,-1344,-160,160,-4528,-11184,16,-4992,-496,-2816,464,0,288,1248,768,
288,5232,2240,2576,-144,1056,-528,272,0,-2112,480,144,768,-208,-1984,384,0,
-3968,1152,0,-416,0,-112,-1616,256,-128,-2224,464,288,-128,0,-304,-592,-224,-48,
1088,-416,-352,48,-128,-48,-32,-112,-64,-32,176,-176,-240,0,-240,0,-288,192,
-16,-32,112,-32,0,0,112,-32,0,0,0,112,0,-32,-16,-32,0,-160,0,0,224,32,-208,
-96,-32,128,16,128,-128,32,-32],[-26880,0,0,0,0,30720,-320,0,-2880,-32,0,
-2592,-112,0,-1648,-160,0,-2592,224,0,288,0,576,320,0,672,672,-272,0,-128,112,
-192,-96,-112,800,-416,1184,752,224,-224,-96,880,-2864,2048,-1120,1008,-432,-384,
-768,-208,-32,144,-16,0,-192,-384,192,-304,-160,-160,-352,0,-400,-304,-208,0,
-128,1936,944,-224,1040,-160,352,-32,11264,-10944,5280,80,624,-928,-64,2144,1808,
2816,-288,0,-288,384,0,-1152,64,0,0,-48,112,-288,-144,-144,-128,-384,-464,1344,
-880,432,368,528,112,-336,-32,-32,-112,-224,112,-32,-240,112,0,-160,16,192,
-160,-80,-176,128,16,16,0,128,32,-32,16,-96,-144,144,-144,-16,-32,0,0,32,0,
0,-32,32,160,0,-160,-160,32,112,0,0,-256,0,32],
[-26880,0,0,30720,0,0,-2880,0,-320,-2592,0,-32,-1648,0,-112,-2592,0,-160,672,0,
576,0,288,768,0,288,224,1904,320,64,-80,-448,160,16,-128,768,-512,592,800,
1952,800,560,11824,-11520,5568,80,208,1664,2816,1040,-32,16,-112,0,64,-192,384,
-176,-160,64,512,0,48,-304,-304,0,-128,-240,-560,960,240,-96,-320,800,-3328,
2560,-992,112,-176,2144,-64,-928,-368,-768,-320,0,160,-1152,0,384,0,0,64,-176,
-16,-32,-16,-16,-32,-32,304,-192,-208,-528,-240,144,1136,-1040,-64,288,112,320,
16,-256,-16,-112,0,-160,112,-352,-160,112,-272,160,112,112,0,32,192,-32,144,0,
-16,16,-16,-144,-32,0,0,32,0,0,-32,32,160,0,-160,-160,32,-16,0,0,128,0,32],
[0,-26880,0,0,30720,0,-704,-2880,0,-224,-2592,0,-16,-1648,0,-352,-2592,0,160,
672,576,576,0,160,672,0,0,48,688,368,112,144,-272,-112,704,192,1008,752,416,
128,80,144,2592,-304,272,1248,112,112,768,0,1760,816,336,0,0,32,-16,496,1472,
-864,-400,11504,-11584,5200,1728,2816,976,-16,-336,64,-176,-256,-16,32,-368,368,
-224,-64,32,480,2112,0,0,0,80,-352,0,1152,-1152,0,0,0,0,288,-320,0,272,-32,
16,-448,48,1120,-192,192,336,320,176,-336,320,-48,-80,240,-112,176,-80,-16,
-240,-144,256,-192,16,-16,-16,0,96,112,-112,96,32,-32,64,0,-48,176,112,0,-32,
-32,-16,0,0,0,-32,32,0,-32,-16,-128,0,16,-16,-128,0,-32,0],
[0,0,-26880,0,0,30720,0,-704,-1216,0,-224,-1504,0,-16,-2448,0,-352,-1504,0,160,
0,576,-1088,0,160,672,608,-32,80,528,-768,304,-112,-928,-576,128,-464,-288,-32,
-32,112,288,-176,176,-144,-816,544,272,0,16,64,-96,608,672,-1984,-128,368,352,
-224,-320,1584,2416,-400,1184,336,768,80,-288,128,-352,-1504,-2048,-720,-4608,
-10768,-432,-4992,5296,-1872,0,512,-2144,-368,-2816,304,480,-2048,0,1152,-3968,0,
0,-416,16,176,-1792,256,784,-2096,1440,288,-160,656,-1392,384,-336,704,224,-288,
336,256,-16,-32,240,352,-96,-400,400,-304,0,240,0,416,-128,80,-32,48,-32,0,0,
-16,-32,0,0,0,-16,0,-192,-144,-32,0,0,0,0,-160,32,304,288,-32,-256,144,-256,
256,32,-32],[-28800,47040,-25920,-430080,-404480,-25600,67016,70704,6392,70780,
71000,3108,13898,12244,1510,70660,72024,3740,-2572,-3204,-11884,-15888,268,-3350,
-2828,616,492,456,-4838,-4252,3598,-8938,-8160,-752,-3038,-488,2418,-5106,-4324,
952,1632,450,30596,-11280,4754,-1118,-6126,-1694,-43936,-2626,-1390,-136,-8748,
-9572,-444,-748,-3176,-5838,1276,-8212,-9186,-7710,128,-5158,-2226,-44224,2110,
-428,-3242,-680,-1448,-1384,3676,2992,1294,4850,-58,-4418,-2176,4892,-1520,228,
-1704,-9056,-9860,-12038,-1902,-52784,-71520,-14928,-836,-5096,-380,-10056,-13816,
-1880,4156,-2642,1274,-832,4184,754,1014,-664,-2648,56,196,508,2482,514,1264,264,
424,2584,308,-388,-126,-1442,2834,-2662,490,460,54,-126,594,788,-668,374,-14,
418,-678,618,154,-738,146,-130,274,300,-366,46,-340,-344,274,-274,-680,4,426,
-814,46,-706,-254,-726,1242,4,46],[-25920,-28800,47040,-25600,-430080,-404480,2120,
67016,17616,1228,70780,13480,2194,13898,71980,1860,70660,14504,400,-2572,732,
-11884,-1840,-194,-2076,-2620,-2428,1586,-246,-3092,986,2174,-10982,-2168,1286,-30,
1078,-142,1386,-490,-3262,-3234,-1760,5830,-3268,-248,4726,2476,9056,1650,-130,
-1534,-4240,-5396,3416,-984,726,-1196,1434,-1246,4900,28052,-8086,12082,-270,
-43936,-2472,13188,5386,-4476,-3622,-154,-11302,-1746,9768,-14568,9288,-1856,-1270,
-1160,5158,2260,8684,44224,1920,-8878,-3282,-5872,-52784,-27296,-1316,-836,-1128,
640,-11426,-3652,1770,4254,-578,2156,3260,1182,964,-904,86,602,-470,700,1692,118,
1500,1214,192,848,1368,-308,-1324,552,1308,-1254,1546,356,2024,-854,284,274,-450,
-132,-250,754,-622,1148,140,-624,400,-366,270,282,128,4,12,340,270,-270,-1490,
-50,1510,974,4,-1260,20,-1494,2220,-50,4],[47040,-25920,-28800,-404480,-25600,
-430080,70704,2120,14840,71000,1228,14484,12244,2194,72254,72024,1860,14364,-3204,
400,-15888,732,-1340,-4488,488,-1996,-1904,-154,-6580,2528,648,-6740,534,1544,
-2504,390,-3704,-9872,-7478,130,1550,-1952,-7700,-2886,2226,-4394,-8504,-2254,
-44224,2336,672,-1514,1164,1592,3588,692,2162,1834,-614,7874,2798,-3030,7414,
-1740,1888,9056,1722,9256,3440,1716,-4178,-1214,-2774,-1118,-29670,18470,-9454,
3234,-2522,-1748,-790,-5240,5884,43936,-11884,724,928,-71520,-5872,-8848,-5096,
-1316,-1516,-12984,-262,236,-2582,1236,-1272,2580,3388,-1904,2406,-3008,402,-930,
2258,-408,946,648,932,2106,-120,696,1060,-632,-822,314,706,-1764,700,608,658,
-444,546,362,-306,-242,-328,908,-780,698,666,-718,686,128,320,10,-130,-50,344,
-12,320,-320,-566,46,800,-160,-50,-770,234,-516,2010,46,-50],
[0,-5760,-5760,0,0,0,-464,384,-464,-184,96,-184,44,48,44,-232,192,-232,72,-56,
-72,-112,-72,76,-72,32,72,32,60,120,28,-324,152,-128,180,-88,372,212,-24,96,
360,468,-584,-152,204,676,-292,-180,1088,-68,-44,184,-120,-184,8,88,40,-140,
192,608,-700,228,-1712,-164,-180,0,-28,32,-132,272,112,-240,800,-360,-1180,444,
-436,420,-120,-232,40,-232,-72,1088,-232,-236,116,1632,-768,1632,48,-104,48,
-144,-176,-88,-288,-532,-268,-584,-64,220,-260,400,-152,144,0,-232,156,-68,-88,
80,56,-16,-216,72,148,-228,228,-108,-164,56,-292,108,36,64,-64,92,-12,12,28,
-28,-28,28,12,12,12,56,28,44,0,-40,12,-12,136,0,-180,-228,44,92,-44,92,-92,
0,44],[-5760,0,-5760,0,0,0,80,-464,384,88,-184,96,-92,44,48,40,-232,192,-16,
72,184,-72,-112,-4,104,-72,-56,4,-124,24,76,100,-292,0,100,124,52,116,84,140,
-324,4,528,-652,168,-120,76,216,-1088,92,-12,-68,-16,56,-96,-96,212,-32,76,
-148,-584,-848,-156,-492,44,1088,-112,48,92,-312,-124,-356,652,-940,256,-1920,
-40,816,92,160,-220,72,48,0,32,12,-236,544,1632,-768,16,48,-104,48,-180,-224,
60,-204,-428,64,-40,284,64,64,292,100,-212,200,88,-20,0,-36,8,80,0,88,-192,
136,0,108,148,-104,168,-92,0,28,-28,48,-12,-28,-12,0,0,72,0,28,12,-28,0,0,
0,0,12,-12,-92,-44,92,92,0,-48,0,-92,0,-44,0],
[-5760,-5760,0,0,0,0,384,80,80,96,88,88,48,-92,-92,192,40,40,-56,-16,-112,
184,184,-72,-32,40,-16,4,-144,-144,-192,104,-20,-32,-48,140,-464,-296,-20,156,
108,-272,120,-1756,820,-348,136,4,0,16,96,28,248,128,88,-232,-28,172,84,900,
332,572,-524,576,256,-1088,180,-40,304,200,52,124,-156,340,948,-1044,524,20,
-52,72,260,160,144,-1088,40,104,0,-768,544,544,-104,16,16,-224,76,32,-268,120,
80,480,104,-504,196,-384,-156,-188,212,32,-220,-8,48,-20,8,-160,168,-80,44,92,
-228,40,16,48,124,-16,-36,-92,92,-140,-16,16,-16,28,28,-100,28,0,56,12,12,
-44,40,0,56,-56,-44,44,88,136,-44,-44,44,0,92,44,-44],
[3840,1920,1920,430080,0,430080,-13952,0,-13952,-12800,0,-12800,-74240,0,-74240,
-13568,0,-13568,1920,0,-512,0,-512,3872,0,2656,1920,-14672,-496,-768,-736,-2800,
-880,-1968,-1392,-6016,-1184,-640,736,-4944,-16,-1184,-1632,1072,-4464,-2528,-4448,
-11216,-61440,-12608,112,-64,-512,0,-5248,-960,-384,-432,128,-1072,-2000,-160,
-2672,-768,-96,0,-320,-14672,-6288,-1968,-1056,-1120,1392,-2528,-1936,1232,-4464,
-112,-1440,-480,-288,-480,-10864,-61440,-1312,-176,-1712,14592,0,14592,2512,-32,
2512,-592,-464,-992,128,-336,368,-1040,-304,-1568,1584,-128,-416,-2096,-1568,1408,
-16,608,336,-272,-112,-32,128,-352,0,0,0,-144,0,0,0,0,0,0,0,0,256,-1216,
432,-576,-432,432,-400,-400,-288,-144,-144,0,-144,-32,-288,288,0,0,0,0,0,0,0,
0,0,0,0],[1920,3840,1920,430080,430080,0,-75392,-13952,0,-74240,-12800,0,-12800,
-74240,0,-75008,-13568,0,2688,1920,15488,-512,0,3360,1440,0,0,2608,6528,-1008,
-736,10720,-2400,-448,752,1008,-992,6464,6512,1264,416,-400,1504,-80,944,2416,
11680,5952,61440,2480,-14672,-7008,-1504,-5248,0,-80,-208,-1056,-6704,-48,-768,
-1920,2000,-4192,-11504,-61440,-12608,112,112,432,-32,64,-80,-688,-416,-2400,80,
1600,-224,864,-768,0,336,0,14912,-1712,-176,76032,14592,0,2656,2512,-32,15632,
-992,-464,672,304,-400,-288,-992,-1632,-288,-352,-1040,-320,576,-800,-256,144,
-112,720,-496,-384,64,-224,-288,288,-288,-32,0,0,0,0,0,0,0,0,144,-432,1216,
0,144,432,112,-144,-288,-320,112,0,-32,144,-288,288,0,0,0,0,0,0,0,0,0,0,
0],[1920,1920,3840,0,430080,430080,0,-75392,-75392,0,-74240,-74240,0,-12800,
-12800,0,-75008,-75008,0,2688,0,15488,15488,0,2208,2784,2688,112,240,5648,5872,
-768,10864,12080,-688,208,176,-224,32,592,592,160,-608,-2208,1392,-240,-224,192,
0,-320,2608,672,4960,11392,11392,-368,-1360,4464,-240,928,2592,2112,-880,1344,
5664,61440,2480,2608,848,-608,4784,5296,672,2512,2336,-480,448,640,14048,0,576,
864,4880,61440,-288,14768,14768,0,76032,76032,-32,2656,2656,-576,15488,15488,-768,
1360,1360,-2560,-528,64,560,320,16,256,-992,96,-320,528,208,-176,-304,832,192,
-288,-288,288,-288,32,0,0,0,0,0,0,0,0,320,-432,432,-1216,0,1216,-144,112,
-288,-256,-400,0,32,32,-288,288,0,0,0,0,0,0,0,0,0,0,0],
[0,0,53760,0,-78080,-78080,0,11864,11864,0,11544,11544,0,5320,5320,0,11724,11724,
0,-1344,0,-6264,-6264,0,-912,-1168,-1344,80,-680,-2736,-2780,-108,-8172,-8160,
1656,252,768,356,80,56,-4336,-2760,432,-408,-180,1276,-104,-52,0,272,1672,-148,
-3496,-4968,-4484,-164,-4828,-2352,600,328,-4188,2720,1120,2560,2252,-4384,-1088,
1832,-896,-6680,-3228,296,-3928,-5436,1580,1156,2504,-4584,-4808,0,408,464,1968,
-4384,-132,-4700,-4596,0,-2864,-2864,0,2056,2056,248,-5116,-5008,-276,68,448,
-4940,-300,448,-852,5272,-552,1076,-4884,704,1472,-956,-300,-40,80,-204,-508,184,
552,-552,1224,0,108,0,-104,-276,-224,80,-328,80,-24,24,-272,-40,0,120,0,-248,
0,528,352,80,0,424,24,-24,-220,-80,-132,-380,80,300,-328,300,-300,-80,80],
[53760,0,0,-78080,0,-78080,5960,0,5960,4880,0,4880,12364,0,12364,5060,0,5060,
-1408,0,-2432,0,-2432,-1376,0,-1256,-1408,4484,-556,104,84,1384,-80,248,-2404,
3604,-6248,-3228,-2892,-108,-1492,-3692,-3068,4380,20,-3012,-1172,5848,4384,7744,
80,-328,192,0,-1396,1448,-1064,1032,680,240,-212,0,648,1196,976,0,600,4380,
3508,-6208,-3576,648,-132,-2312,-996,2132,344,-384,-1996,152,208,176,5564,4384,
1012,0,112,1520,0,1520,32,0,32,288,-248,536,376,328,300,924,300,-3172,3096,
148,-120,-2344,-3344,3564,240,-452,28,-32,-192,684,524,52,0,704,-192,352,680,
-108,872,-520,-192,-192,0,-300,-528,-64,-352,176,352,-352,352,352,104,0,0,-104,
0,0,104,-104,-680,0,680,680,-104,-248,0,0,300,0,-80],
[0,53760,0,-78080,-78080,0,11864,5960,0,11544,4880,0,5320,12364,0,11724,5060,0,
-1344,-1408,-6264,-2432,0,-1104,-1424,0,0,2000,-3336,132,-168,-8448,928,248,
-4080,-432,-4880,-3428,-3476,-332,896,-512,3184,-96,332,-5800,-4536,1640,-4384,
-1176,4536,3224,-2292,-2088,0,-104,-6676,-1876,1260,-2988,1064,-1536,7204,1308,
5480,4384,7928,-248,-724,-1532,-528,-132,-1356,-1868,-552,552,-672,-508,-80,464,
280,0,0,0,-4372,320,0,-2864,1520,0,2056,32,0,-5088,640,0,736,104,224,-1460,
1068,-3980,220,868,-3900,-612,-2276,1420,300,-16,248,-980,328,664,-20,-224,1200,
-632,684,-776,-304,304,-444,0,-196,-108,-52,-196,-104,104,-40,0,176,-432,-248,
0,104,104,-248,0,-424,0,104,-104,0,104,-248,-300,0,248,-248,576,0,80,0],
[0,0,26880,0,34560,34560,0,-8600,-8600,0,-8760,-8760,0,-1720,-1720,0,-8684,-8684,
0,608,0,5976,5976,0,176,272,608,-48,120,2848,2812,60,6428,6336,-152,-28,-16,
-68,-48,-24,1216,936,-128,104,68,-140,72,36,0,-32,-328,-76,3112,5576,5412,-60,
3436,3536,-24,-8,6924,9680,-272,3264,-348,7200,240,-424,96,3896,3580,2360,-3224,
7164,9828,-276,3160,-3080,5848,0,2152,2128,-192,7200,84,5436,5364,0,6832,6832,0,
-456,-456,-8,5932,5872,20,2284,2192,1388,-20,-64,100,-1256,8,-292,1140,-160,
-256,140,44,-40,-48,60,124,-120,-56,56,-248,0,-60,0,40,52,48,-48,56,-48,24,
-24,32,104,0,-152,0,8,0,-112,-80,-48,0,-40,-24,24,-4,48,84,92,-48,-44,56,
-44,44,48,-48],[26880,0,0,34560,0,34560,-1032,0,-1032,-1008,0,-1008,-9564,0,
-9564,-932,0,-932,608,0,480,0,480,384,0,360,608,-5396,204,-72,-4,-296,48,-8,
740,-3508,4008,844,1132,-2356,244,988,-9652,9252,-6100,852,548,-6040,-7200,-6128,
-48,56,16,0,532,-328,104,-216,-136,-144,-44,0,-216,-220,-192,0,-88,-5324,-3460,
3968,1352,24,196,776,-9852,9484,-6072,176,28,-1848,-144,-1872,-6220,-7200,-20,0,
112,-368,0,-368,-96,0,-96,48,8,40,-104,-56,-76,-28,-156,900,-808,-68,104,760,
960,-924,-144,132,20,-32,-16,-76,-60,-4,0,0,-16,0,-136,92,-120,40,-16,-16,0,
76,112,128,80,-48,-80,80,-80,-80,-72,0,0,72,0,0,-72,72,136,0,-136,-136,72,
8,0,0,-44,0,48],[0,26880,0,34560,34560,0,-8600,-1032,0,-8760,-1008,0,-1720,
-9564,0,-8684,-932,0,608,608,5976,480,0,176,560,0,0,-384,3096,-52,-40,6448,
-144,-8,1040,16,3648,3028,3604,172,-16,-80,9616,-144,-220,3368,5448,-344,7200,
152,-5432,-3368,548,520,0,72,4036,868,-2380,-3444,-152,-9840,8252,-6316,-6120,
-7200,-6248,8,-28,316,32,4,220,236,56,-56,-32,156,48,2128,-1944,0,0,0,5348,0,
0,6832,-368,0,-456,-96,0,5920,-32,0,2000,-72,16,148,36,1004,-28,-292,1036,-28,
404,-252,-12,160,-8,260,-120,-104,4,-16,-288,104,-108,40,96,-96,12,0,4,92,4,
4,72,-72,-56,0,-32,128,8,0,-72,-72,8,0,40,0,-72,72,0,-72,8,44,0,-8,8,-64,
0,-48,0],[-25920,-1920,20160,0,-430080,-430080,776,68680,18960,-596,71868,15304,
1186,13098,72988,292,71748,16072,-80,-2636,188,-13548,-1296,-674,-2204,-2044,-1948,
3170,-438,-4308,938,1566,-11174,-1736,-378,1282,-2410,-1470,1002,1526,-1022,-3122,
10288,-7386,3868,-2120,5286,3660,11872,1762,-2114,-2318,-5536,-7572,3384,-1144,630,
-2908,-198,2,1636,5364,3962,1890,-2590,-49568,-2984,11540,3994,-1084,-2966,454,
-6726,1294,-1880,-1576,3784,-2288,-2342,1432,934,-332,7164,41408,1600,-10510,-2450,
-8560,-55600,-24608,-1380,-1252,-1064,112,-12850,-3140,1498,2190,-34,3244,3852,
-1474,1524,-2648,-1082,-150,1466,-84,988,534,1676,1470,176,336,1608,-548,-908,
520,908,-1606,1290,564,1656,-630,268,226,-226,-356,-122,786,-446,1212,316,-928,
416,-382,302,282,128,-28,12,180,302,-302,-1266,14,1318,1006,-28,-1276,52,-1238,
2476,14,-28],[20160,-25920,-1920,-430080,0,-430080,70384,776,13176,71736,-596,
13396,14052,1186,73054,72504,292,13276,-2660,-80,-13680,188,324,-3944,-56,-1996,
-1840,534,-4548,2672,1624,-7268,422,2232,-744,38,792,-6624,-5430,98,1918,-1296,
3788,-1686,1890,246,-8040,-2174,-41408,1600,1984,422,-196,1304,5380,436,-30,1114,
1338,2658,510,9306,-5322,3876,2880,11872,1738,11352,3328,1332,-2210,98,-2342,2722,
-8598,8918,114,-2334,-26,-52,1706,-952,8060,49568,-11132,-140,2688,-66016,-8560,
-6032,-4104,-1380,-1100,-11512,-582,1740,-614,308,824,-748,3276,432,582,-416,-382,
254,1026,-1000,1938,184,500,1962,-72,1032,276,-552,-390,-822,1826,-2276,204,624,
-158,-188,578,602,-578,14,-296,876,-748,634,490,-446,670,128,288,202,-114,14,
184,-12,288,-288,-246,14,208,-992,14,-274,-38,-260,1498,14,14],
[-1920,20160,-25920,-430080,-430080,0,68680,70384,6712,71868,71736,2372,13098,14052,
-298,71748,72504,3260,-2636,-2660,-13548,-13680,-1940,-3414,-2156,40,-52,-1816,
-6166,-2668,2158,-8826,-8880,-848,-2622,-936,1410,-7026,-5988,-1032,-464,-830,7060,
736,-1534,-2862,-7150,-2958,-49568,-3026,-718,-776,-6092,-7108,-2204,-844,-888,
-3406,956,-3732,-3122,2642,816,-582,-898,-41408,1582,-876,-2250,-3688,-4072,-3304,
-820,-4400,-8130,1410,-4122,1070,-3600,604,208,-1468,-2360,-11872,-10804,-10054,
-3982,-55600,-66016,-20432,-1252,-4104,-1372,-11512,-12584,-3384,2460,350,-1366,
1408,3704,1074,2278,-1512,-696,-376,-508,1884,2194,562,1520,152,392,2760,852,
-228,-974,-274,2114,-1798,1242,236,1238,-606,578,596,-620,342,-174,418,-886,618,
154,-706,146,-114,274,108,-382,14,-180,-184,274,-274,-1224,-28,1210,-14,14,
-1186,-14,-1238,1498,-28,14] ] :
#
# Sew Cfrontspace[6] to phi2backspace[6] to get EE_symb[6] (246 x 85 = 20910):
#
phi2M[6,6,6] := [
[-372224,-372224,0,61931520,0,0,4776,4776,-5134080,6720,6720,-5154240,-1296,-1296,
-5147520,-5760,-5760,-219888,-29472,68240,100176,0,0,-25104,119040,21040,15048,
48288,119040,-473280,-135072,0,-10560,-29472,74960,27760,140808,290208,-141792,9600,
-3840,0,-3840,0,-6720,-241920,-318816,-224528,189216,155216,416368,480960,-119040,0,
-396464,14736,14736,-5154816,-40240,-40240,-797664,5136,152952,277728,-128016,-131544,
-130896,0,133776,130896,241920,-122880,119040,0,-122880,0,-40240,119040,125760,648,
0,-6720,0,6720,0],[-372224,0,-372224,0,0,61931520,-5134080,19512,4776,-5154240,
-648,6720,-5147520,13440,-1296,-219888,-5760,-5760,0,116160,25552,-25104,-155088,0,
-480000,45984,271856,195456,-272800,125760,416368,-101648,480960,29472,-74960,-253440,
90632,-119040,-141792,-228480,7680,-201440,0,-29472,68240,-3840,262960,0,-103992,
167328,-135072,-10560,-273584,-40240,3840,-5154816,44208,14736,-797664,-111360,-40240,
-18184,-375696,146832,-648,133776,0,-8016,2880,-130896,-122880,0,-122880,119040,
241920,-122880,119040,-40240,125760,-6720,0,648,0,6720,0],
[0,-372224,-372224,0,61931520,0,19512,-5134080,19512,-648,-5154240,-648,13440,
-5147520,13440,-5760,-219888,-5760,29472,-156952,89360,-155088,-25104,-155088,-272800,
-133752,-35128,-238080,-480000,-273448,-135072,-201440,648,0,0,-106576,230968,72576,
417016,6384,-241920,-101648,487680,29472,-74312,7680,-10872,-118800,-71528,-119040,
-135072,648,0,-154544,-40240,44208,-5154816,44208,-111360,-797664,-111360,-197584,
-185728,246144,133776,2880,130896,8016,-131544,0,119040,82640,241920,159280,119040,
82640,119040,119040,-40888,-6720,0,-6720,0,-648,0],
[0,0,1935360,0,-29952,-29952,48912,48912,0,27056,27056,0,29888,29888,0,77152,
77152,0,-11840,25264,-20832,194720,194720,0,74336,130592,-165824,17248,74336,8624,
351792,-65520,-33680,-11840,19888,138912,-165824,17248,343168,15968,-9904,-65520,
-25056,0,0,0,304,0,-8928,8320,8320,-8624,-31552,-48800,0,-17888,-17888,0,-12336,
-12336,0,38080,35104,36320,-38080,-26480,-38080,0,38080,38080,-8624,-8624,5376,304,
-8320,-14000,304,-8624,0,-5600,0,-8624,8624,8624,8624],
[0,1935360,0,-29952,-29952,0,0,54704,48912,0,24288,27056,0,35680,29888,0,55104,
77152,0,8624,8624,0,0,194720,0,0,-8624,-608,304,74336,-304,0,0,11840,-49072,
160224,-169936,-358976,351792,0,42032,0,-7392,-11840,11264,-9904,135664,-79520,
-171200,8624,343168,-25056,0,0,-50928,0,-6048,-17888,0,-17248,-12336,-11296,-20832,
-19008,20224,38080,8624,-34832,-8624,-29456,304,-14000,304,10752,0,0,-8624,304,
-8624,-8624,8624,-5600,0,0,-8624],[1935360,0,0,-29952,0,-29952,54704,0,54704,
24288,0,24288,35680,0,35680,55104,0,55104,11840,-63296,-10768,0,0,0,-8320,165376,
-152688,-364352,-8624,-2720,351792,0,-12992,0,0,0,5904,-8928,-5904,44608,0,0,0,
11840,-54672,42032,160000,0,-144064,-381600,351792,-12992,-304,0,5072,-6048,0,
-6048,-17248,0,-17248,-24064,5392,-41616,29456,0,29456,34832,-17856,-8624,5376,
8624,-8624,0,5376,0,-8624,-8624,5904,0,-8624,0,-8624,5600,0],
[0,8000,0,-34304/3,-63616/3,0,0,2600/3,2256,0,3048,280,0,2464/3,6896/3,0,544,368,
0,208/3,208/3,0,0,2080/3,88,0,-208/3,-64/3,32/3,920,-32/3,0,0,-1888,-4192/3,
2768/3,-4984/3,-7880/3,2648,0,184/3,0,-1360,5824/3,-40,816,1040,1744/3,-1024/3,
472/3,4808/3,-256/3,0,0,-320/3,0,-272,5536/3,0,-416/3,768,0,128/3,-56/3,-8,256/3,
-56/3,-688/3,56/3,-80/3,32/3,112/3,32/3,-208/3,-88,0,-208/3,32/3,56/3,-208/3,208/3,
200/3,0,0,56/3],[-430080,0,0,11136,0,36992,-18624,0,-7936,-12224,0,-15808,-15616,
0,-4736,-24960,0,-7040,-6400,28768,4384,0,0,0,2304,-62208,64704,138496,1472,128,
-137344,0,14400,0,0,0,-1344,1472,1344,-10912,0,0,0,11008,15200,-8992,-25056,0,
25920,64640,-55360,8704,0,0,-1760,1920,0,256,4608,0,2944,5184,-2624,8960,-6336,
0,-6336,-9568,3840,1472,-1056,-1472,1472,0,-1760,0,2304,1472,-1344,0,2304,0,
1472,-1344,0],[-322560,0,0,15232,0,15232,-13104,0,-13104,-7648,0,-7648,-10848,0,
-10848,-12416,0,-12416,-6720,20512,3088,0,0,0,2016,-37888,38032,82944,1968,1024,
-78064,0,8992,0,0,0,-944,1920,944,-9856,0,0,0,-6720,18544,-9840,-36384,0,36064,
86880,-78064,8992,-48,0,-1552,1952,0,1952,3936,0,3936,6816,-1584,10704,-8400,0,
-8400,-9904,5920,1968,-1504,-1968,1968,0,-1504,0,1968,1968,-944,0,1968,0,1968,
-992,0],[0,0,0,38528,0,38528,-5344,0,-5344,-22272,0,-22272,-5184,0,-5184,-7680,
0,-7680,11648,22336,1248,0,0,0,608,-19520,34592,47872,544,352,-45920,0,22912,0,
0,0,-192,480,192,-2656,0,0,0,11648,21792,-2688,-18944,0,34048,48960,-45920,
22912,-64,0,-640,576,0,576,1088,0,1088,2400,-672,3424,-3072,0,-3072,-3648,2272,
544,-576,-544,544,0,-576,0,544,544,-192,0,544,0,544,-256,0],
[252928,-430080,0,77568,0,0,-11232,-7952,-10064,5616,-1760,3984,-11232,-4384,-14912,
-3520,-2016,3616,-44928,3824,10048,0,0,-71680,4544,-6384,5312,-1536,-2176,-37488,
2176,0,-1008,-1728,3904,-13696,20128,30048,-40720,13664,-11296,0,-5504,-24768,
-32016,-28640,-21168,5952,-528,-116576,8064,-22448,2304,0,10528,22464,864,2272,
8320,1472,-24000,10944,688,12960,-12576,-14256,-8736,-12416,15440,8288,2304,7872,
-2176,-4608,-4544,0,4896,-2176,6736,2192,3424,1760,-3520,5616,3424],
[252928,0,-430080,0,0,77568,-10064,-7088,-11232,3984,-2192,5616,-14912,-3520,-11232,
3616,-9248,-3520,-24768,-39888,-6688,-71680,-22528,0,-43104,-15184,16,-128320,-4640,
6736,4640,1600,-19024,1728,-3904,-7680,20000,2304,-37296,-20832,10208,19584,6592,
-44928,400,5952,-496,0,7488,-10656,-1248,2416,7040,10048,3264,2272,2592,22464,
-24000,10048,8320,5424,-4000,1248,-7152,11392,-8128,-4352,7152,-8384,-1120,-3424,
3168,1344,5728,4352,-2176,4896,3312,1760,-3520,2192,3424,2192,-3424],
[-430080,0,252928,0,0,77568,13840,11232,-7952,-19488,-5616,-1760,8992,11232,-4384,
-2848,3520,-2016,24768,44672,18912,52608,3456,0,37728,9248,8784,144448,-13152,
-3840,4640,22912,22816,44928,-6016,-2944,-7616,-1248,416,21056,-5952,-4480,-4608,
-1728,5664,-11296,-25536,0,15696,44864,-31584,-7264,4160,5888,-2272,27040,67392,
864,36544,-6912,1472,-8272,-14864,7168,1328,8496,8032,-12736,-4192,-8736,3168,3424,
-1120,-2304,-6752,-4480,1120,4896,-416,-5616,3424,5616,-3424,1760,3520],
[0,0,32000,0,-254464/3,-137216/3,9024,36320/3,0,1120,3008,0,27584/3,35776/3,0,1472,
6592/3,0,23296/3,-928/3,-1472/3,8320/3,10304/3,0,3680,13216/3,-1792,1664/3,6336,
832/3,6336,2176,-800/3,7552,1792/3,6400,-3072,608/3,32000/3,3392,4832,9280/3,-64,0,
0,0,1184/3,0,-320,-352/3,-352/3,224/3,-1280/3,-2368/3,0,22144/3,6464,0,3072,4992,
0,2080/3,800/3,160,-384,32/3,-2080/3,0,384,384,-832/3,-832/3,448/3,128/3,352/3,
448/3,128/3,-832/3,0,800/3,0,-832/3,832/3,-224/3,-224/3],
[0,-107520,0,48640/3,-18176/3,0,0,-12752/3,-26800/3,0,3808,-4080,0,-3680,-8000,0,
-6656/3,-8736,0,-1808/3,-1808/3,0,0,-54752/3,320/3,0,1808/3,-32,16,-11296,-16,0,
0,-24512/3,7696/3,-24160/3,20528/3,18048,-50128/3,0,-10640/3,0,-1568,-11072/3,
-2752/3,-4688,-18480,1952,50176/3,-496,-34624,2528/3,0,0,8528/3,0,544,-8800/3,0,
3616/3,-13232/3,2720/3,6944/3,5696/3,-1600,-10496/3,-2128/3,3152,2128/3,8752/3,16,
3728/3,16,-3328/3,-320/3,0,1808/3,16,2128/3,1808/3,-1808/3,992/3,0,0,2128/3],
[0,0,0,19264/3,19264/3,0,0,-2672/3,-2928,0,-3712,-4880/3,0,-864,-8704/3,0,-1280,
-2208,0,-272/3,-272/3,0,0,-10400/3,0,0,272/3,-64/3,32/3,-11648/3,-32/3,0,0,
5824/3,10768/3,-3104,17840/3,23648/3,-22960/3,0,-448,0,3776,-5824/3,-320/3,-8848/3,
-16592/3,-4960/3,9728/3,-272/3,-22688/3,-1120/3,0,0,-304/3,0,96,-5536/3,0,544/3,
-8576/3,144,1264/3,928/3,-224,-1808/3,-272/3,608,272/3,512,32/3,560/3,32/3,-192,0,
0,272/3,32/3,272/3,272/3,-272/3,128/3,0,0,272/3],
[0,-143360,0,-5248,68480/3,0,0,-18688/3,-4736/3,0,-24064/3,-1152,0,-5120,-2176/3,0,
-9536,-7616/3,0,-2432/3,-2432/3,0,0,-23552/3,-1280/3,0,2432/3,0,0,-9056/3,0,0,0,
5248/3,31648/3,-22656,79936/3,153376/3,-154816/3,0,-8032/3,0,21184/3,640,-544,6976/3,
-5216/3,7040,5344,-3712/3,-29632/3,6784/3,0,0,11392/3,0,2048/3,1408/3,0,4864/3,
8512/3,2176/3,960,2624/3,-3328/3,-7616/3,-384,9760/3,384,5312/3,0,608,0,-1408/3,
1280/3,0,2432/3,0,384,2432/3,-2432/3,1408/3,0,0,384],
[80640,0,0,3200,0,87680,-2432,0,1408,3680,0,864,-5440,0,-320,8864,0,1312,-14080,
-7856,496,0,0,0,272,14752,-30272,-43296,-32,1392,48992,0,-13152,0,0,0,1424,-80,
-1424,320,0,0,0,-5632,-1040,-1248,720,0,-1056,-3168,8288,-1504,-48,0,288,3200,
0,2688,448,0,-64,2256,-832,2400,-2704,0,-2704,-2752,3728,-32,-432,32,-32,0,336,
0,224,-32,1424,0,224,0,-32,1376,0],[53760,0,0,-6272,0,-59776,-560,0,464,35040,
0,992,-1248,0,544,6304,0,416,-33344,-16048,-384,0,0,0,-80,12672,-30672,-33632,
-80,-240,32912,0,-21696,0,0,0,-160,-80,160,-1664,0,0,0,192,96,464,1360,0,0,
-3072,1808,1088,0,0,112,-480,0,-480,-160,0,-160,-592,272,-752,736,0,736,976,
-752,-80,48,80,-80,0,112,0,-80,-80,-160,0,-80,0,-80,-160,0],
[-80640,126720,0,-97280,0,0,1632,1008,42016,-1296,96,-2608,1952,480,42848,992,832,
4544,9088,-784,-2608,0,0,24768,-960,2288,-1616,-1664,192,24016,-256,0,336,576,
-976,3616,-4704,-8544,8880,-3168,2368,0,1344,49024,9056,23392,22000,14400,-1248,
39072,7168,10928,-512,0,2784,-4544,-288,39744,-1856,-384,22864,-2144,-176,-4352,
2560,3072,1856,2016,-3424,-2112,-640,-1248,192,960,960,0,-1120,192,-1520,-240,
-736,-96,688,-1296,-736],[-35840,53760,0,-55040,0,0,512,728,32632,-256,24,-2944,
512,256,31696,48,288,7264,2048,-448,-848,0,0,12640,-224,704,-80,-448,128,16640,
-128,0,128,416,-336,1024,-968,-2976,2560,-512,448,0,352,37280,3696,17344,22816,
17568,-3080,16416,14144,9120,-32,0,6048,-1024,-208,32496,-608,-352,17424,-1016,
336,-1520,888,512,640,1008,-976,-496,-96,-320,128,128,224,0,-480,128,-352,-128,
-128,-24,48,-256,-128],[-51200,0,99840,0,0,-12800,9000,1624,2272,-5008,400,-1136,
9040,688,2272,2368,1792,688,14560,10944,1040,16608,5344,0,6944,8256,760,29312,
1840,-1520,-928,4912,10032,-224,1168,1792,-4600,-352,8112,3680,-2080,-4752,-1440,
9088,-528,-1264,128,0,-1264,912,480,-560,2752,-2464,-656,7888,-336,-4544,4624,
-1872,-2016,-880,1256,-1472,1456,-2536,1760,976,-1456,1920,384,736,-496,-432,
-1472,-720,256,-1280,-784,-344,688,-400,-736,-400,736],
[-35840,0,53760,0,0,-55040,32632,520,512,-2944,128,-256,31696,48,512,7264,224,48,
37280,4016,208,12640,1632,0,16896,22736,-3288,17152,400,-352,14272,17840,8992,
-416,336,96,-1272,-32,2432,16960,-384,-1680,-416,2048,-320,-48,560,0,-208,-144,
0,0,6080,-1056,-208,32496,-624,-1024,17424,-464,-608,-288,-88,-896,480,-424,640,
336,-480,416,96,128,-272,80,-224,-272,128,-480,-224,-24,48,-128,-128,-128,128],
[153600,0,-135680,0,0,85760,-11448,-3200,1736,3576,880,1592,-13856,-2720,96,2144,
-2480,544,-21536,-14008,-4672,-25024,-4800,0,-14336,-5528,-11992,-63712,2336,2200,
8864,-5344,-12120,-8960,864,-2336,6456,224,-9240,-9328,1664,1888,1344,-6176,-2040,
2016,4776,0,-2424,-11200,10112,296,608,-256,928,-10992,-13440,3088,-12064,1888,
192,3776,3120,-144,-2816,-1648,-4208,944,4040,1632,-1024,-832,608,416,1952,1248,
-416,-640,1368,1360,-832,-880,832,760,-832],[99840,0,-51200,0,0,-12800,-5448,
-2272,1736,9384,1136,344,-5408,-2272,800,1472,-688,512,-14560,-6680,-4400,-12064,
-32,0,-9984,-3368,-7752,-34816,3712,648,-928,-6336,-6536,-9088,1664,768,984,480,
88,-8560,1264,160,960,224,-1512,2272,5288,0,-2904,-10768,7024,1592,-464,-1440,
416,-6672,-13632,-112,-9824,1568,-544,2208,3728,-2400,-400,-2000,-1808,2640,952,
2016,-496,-736,384,352,1024,992,-384,-1280,-88,1136,-736,-1136,736,-344,-688],
[53760,0,-35840,0,0,-55040,-4440,-512,728,34024,256,24,-5376,-512,256,2720,-48,
288,-37280,-16952,-1456,-7456,224,0,-3744,2392,-22392,-33152,1248,232,14272,-2176,
-21960,-2048,576,96,-40,0,-104,-4208,48,-864,128,416,-360,448,1480,0,-648,-3472,
2256,376,240,-608,64,-4784,-3072,-208,-3680,224,-352,976,1312,-576,-384,-800,
-720,688,472,640,-272,-128,96,32,224,224,-96,-480,104,256,-128,-256,128,-24,
-48],[0,0,-430080,0,36992,11136,-19200,-14144,0,-4416,-15744,0,-16000,-11136,0,
-14336,-28032,0,-11008,-4416,5504,-32832,-67648,0,-18272,-22272,25984,-4608,-32032,
-2304,-55360,11104,5120,6400,-5152,-62464,62080,-3776,-135872,-7168,-10816,8544,
7488,0,0,0,-832,0,2304,-1472,-1472,1472,4416,13248,0,-10752,8320,0,-576,-10304,
0,-9280,-7616,-8064,8640,5312,9280,0,-8640,-8640,2304,2304,-1760,0,1472,2528,0,
2304,0,1344,0,2304,-2304,-1472,-1472],[0,0,-107520,0,15232/3,15232/3,-8336/3,
-8336/3,0,-11440/3,-11440/3,0,-6080/3,-6080/3,0,-18208/3,-18208/3,0,2240,-2000,2144,
-43744/3,-43744/3,0,-23552/3,-32032/3,12288,-1312,-23552/3,-656,-78064/3,4208,7568/3,
2240,-4496/3,-34048/3,12288,-1312,-76096/3,-9632/3,-3728/3,4208,5600/3,0,0,0,16,0,
640,-672,-672,656,2176,3488,0,8672/3,8672/3,0,-912,-912,0,-3456,-9856/3,-8960/3,
3456,7888/3,3456,0,-3456,-3456,656,656,-1504/3,16,672,3472/3,16,656,0,992/3,0,
656,-656,-656,-656],[0,0,0,0,38528/3,38528/3,-5856,-5856,0,-9760/3,-9760/3,0,
-17408/3,-17408/3,0,-4416,-4416,0,-11648/3,-1760/3,2528/3,-20800/3,-20800/3,0,
-23296/3,-10848,18880/3,-1088/3,-23296/3,-544/3,-45920/3,-3680,-1696/3,-11648/3,
-1184/3,-33152/3,18880/3,-1088/3,-45376/3,-19328/3,-17696/3,-3680,-2240/3,0,0,0,64/3,
0,160,-608/3,-608/3,544/3,-768,-1216/3,0,-11072/3,-11072/3,0,-17152/3,-17152/3,0,
-3616/3,-1120,-2848/3,3616/3,2816/3,3616/3,0,-3616/3,-3616/3,544/3,544/3,-192,64/3,
608/3,1120/3,64/3,544/3,0,256/3,0,544/3,-544/3,-544/3,-544/3],
[0,-4800,0,-800,-39584,0,0,624,-960,0,9368,168,0,912,-560,0,-232,-72,0,88,88,
0,0,-56,112,0,-88,24,-12,4,12,0,0,-6912,-3060,-472,-1168,676,-1704,0,-88,0,
-3296,-1152,-116,-320,-452,-280,580,200,-1440,-176,0,0,-184,0,-768,-1696,0,-176,
-372,212,-460,-496,-248,604,-24,-688,24,-548,-12,-68,-12,-72,-112,0,-88,-12,24,
-88,88,296,0,0,24],[0,13440,0,-1568,-14944,0,0,-140,188,0,8760,116,0,-312,
208,0,1576,-16,0,20,20,0,0,384,0,0,-20,0,0,76,0,0,0,-8336,-4032,3088,-7708,
-8396,8228,0,-316,0,-5464,-48,28,-140,-88,-528,-244,20,432,-232,0,0,-324,0,
-120,-168,0,-40,-160,4,-164,-144,16,236,20,-244,-20,-184,0,-32,0,40,0,0,-20,
0,-20,-20,20,40,0,0,-20],[-215040,0,0,34240,0,-7872,-3584,0,-9344,-384,0,
-12032,-2304,0,-7680,-992,0,-14304,-960,4080,80,0,0,0,576,-8256,5344,18144,1216,
512,-15392,0,-992,0,0,0,-704,1216,704,-5328,0,0,0,2624,16528,-4016,-32976,0,
37600,78176,-77408,11296,0,0,-336,-256,0,1024,1152,0,2432,2912,256,4704,-3872,0,
-3872,-2992,2208,1216,-1008,-1216,1216,0,-336,0,576,1216,-704,0,576,0,1216,-704,
0],[-215040,0,0,-7872,0,34240,-9344,0,-3584,-12032,0,-384,-7680,0,-2304,-14304,
0,-992,2624,17744,2608,0,0,0,1216,-33984,38176,77024,576,-128,-77408,0,11296,0,
0,0,-704,576,704,-4848,0,0,0,-960,3504,-5136,-7920,0,4128,20576,-15392,-992,0,
0,-1008,1024,0,-256,2432,0,1152,2272,-1600,4064,-2656,0,-2656,-4880,1568,576,
-336,-576,576,0,-1008,0,1216,576,-704,0,1216,0,576,-704,0],
[0,-222720/7,0,-690688/21,534272/21,0,0,-6496/3,36944/7,0,-6576,47168/21,0,-39968/21,
113696/21,0,-69088/21,7456/21,0,-1584/7,-1584/7,0,0,15136/21,-6736/21,0,1584/7,0,0,
101632/21,0,0,0,27008/7,137152/21,-22400/3,62368/7,350048/21,-370304/21,0,-17984/21,
0,105856/21,70976/21,-320/21,13616/3,75392/21,50368/21,-35024/21,-11488/21,29392/7,
-320/21,0,0,-48/7,0,3904/21,61408/21,0,3168/7,14272/3,752/21,-8432/21,-2096/7,176/3,
-464/21,1984/21,5360/7,-1984/21,-3680/21,0,-896/3,0,1376/7,6736/21,0,1584/7,0,
-1984/21,1584/7,-1584/7,400/3,0,0,-1984/21],[0,0,-19200,0,-3200,-158336,33216,
-3840,0,5216,672,0,34368,-2240,0,-160,-288,0,27648,1152,-2288,-2144,-224,0,
13392,2192,3520,-192,16,-96,-6816,5168,480,-4608,-560,-1248,2240,256,-6208,12448,
-1280,-848,-704,0,0,0,-496,0,144,400,400,-352,608,-480,0,24576,-6784,0,12080,
-1488,0,2544,3792,816,-2864,-3888,-2544,0,2864,2864,96,96,368,-48,-400,-144,-48,
96,0,1184,0,96,-96,352,352],[0,0,99840,0,34048,39168,5488,-4144,0,-432,176,0,
3648,-5312,0,9664,1216,0,4416,1392,-304,16512,5248,0,5136,21552,-16000,608,1776,
304,37296,4512,2128,-4672,480,1152,-4416,768,8832,4288,-1904,-5152,-1824,0,0,0,
-160,0,-304,464,464,-464,2464,-2560,0,5216,-3552,0,2880,-2240,0,1072,752,1872,
-1232,-448,-1072,0,1232,1232,-304,-304,432,0,-464,-672,0,-304,0,-864,0,-304,
304,464,464],[53760,0,0,-28672,0,-28672,-256,0,-256,16000,0,16000,-512,0,-512,
3520,0,3520,-15744,-7520,-128,0,0,0,0,6784,-14112,-17664,0,0,17664,0,-9376,0,
0,0,0,0,0,-544,0,0,0,-15744,-7520,-544,6752,0,-14112,-17664,17664,-9376,0,0,
32,0,0,0,0,0,0,0,96,0,96,0,96,128,0,0,32,0,0,0,32,0,0,0,0,0,0,0,0,0,
0],[-2560,2560,0,0,0,0,-784,-416,-616,-472,-32,-448,-208,-256,-112,208,608,240,
1472,784,-192,0,0,-80,80,680,-528,-272,-8,24,-1048,0,552,-384,32,1104,-1624,
-1824,1936,-832,72,0,16,1568,928,328,1056,176,-976,-440,-640,680,-128,0,-24,
-736,192,-592,80,128,464,-176,72,-256,272,-192,312,552,-680,56,-88,-104,-8,48,
48,0,104,-8,-368,128,-24,32,24,-472,-24],[2560,-2560,0,0,0,0,-416,-784,-1400,
-32,-472,-56,-256,-208,-896,608,208,288,-384,88,112,0,0,224,16,1184,-1280,
-2032,104,-816,1464,0,48,1472,336,288,-592,-384,-1016,-16,88,0,80,-1568,-424,
-424,408,480,16,168,-592,-80,32,0,104,192,-736,-2160,128,80,-336,328,-448,-384,
-424,184,-56,-552,16,-312,184,104,104,-80,-80,0,104,104,-40,104,24,472,-24,
-32,24],[10240,0,-10240,0,0,168960,-65416,1520,416,-6088,104,32,-66688,944,256,
-4000,-160,-608,-66016,5072,1104,-6880,288,0,-33392,-19880,7384,-2960,-312,-280,
-17304,-16464,3384,1472,16,-960,-360,288,1312,-32896,216,-720,-48,384,-384,-72,
-1392,0,1064,2808,-1760,-72,-1296,-96,-88,-62864,2208,-192,-32752,-32,-128,-952,
-1184,-96,1192,952,1112,-24,-968,-632,376,24,-344,192,-208,-400,216,-104,-256,
-472,24,-104,-24,56,24],[0,26880,0,-14336,-14336,0,0,-128,7744,0,8000,128,0,
-256,7616,0,1760,2400,0,0,0,0,0,3360,0,0,0,0,0,3760,0,0,0,-7872,-3760,3360,
-7056,-8816,8832,0,-272,0,-4688,7872,-16,4032,7040,3616,-3376,0,8832,896,0,0,
896,0,0,7872,0,0,4000,-48,-48,-16,48,48,0,-64,0,-48,0,-16,0,32,0,0,0,0,0,
0,0,0,0,0,0],[49920,0,0,19584,0,17024,824,0,936,-3088,0,1392,240,0,16,336,
0,3440,2336,-1016,-96,0,0,0,-152,1664,-584,-4176,-232,200,4648,0,608,0,0,0,
432,-232,-432,1712,0,0,0,-2208,-2304,-120,7352,0,-11008,-18464,18648,-3072,0,0,
216,560,0,400,-304,0,-464,-424,-120,-808,464,0,464,520,8,-232,104,232,-232,0,
216,0,-152,-232,432,0,-152,0,-232,432,0],[49920,0,0,17024,0,19584,936,0,824,
1392,0,-3088,16,0,240,3440,0,336,-2208,-2536,-224,0,0,0,-232,7456,-11160,
-18160,-152,280,18648,0,-3072,0,0,0,432,-152,-432,592,0,0,0,2336,-864,1080,
1448,0,-352,-4640,4648,608,0,0,104,400,0,560,-464,0,-304,-344,120,-728,304,0,
304,568,88,-152,216,152,-152,0,104,0,-232,-152,432,0,-232,0,-152,432,0],
[-24768,-17280,0,8960,0,0,-2488,-1420,21284,824,164,-5384,-2208,-1056,18888,-1400,
-208,4288,-7712,1160,1824,0,0,320,768,-2856,2744,3760,-152,6584,-3880,0,-88,
-2768,1168,-2304,3348,4560,-4744,1840,-2040,0,-920,25008,-3752,7888,11232,13920,
-4652,1920,17360,-568,384,0,4672,3856,1384,24648,1664,512,10440,1164,840,3392,
-1732,-3656,-1552,-632,2536,2552,488,992,-152,-608,-640,0,1088,-152,1016,528,576,
-164,-576,824,576],[-17280,-24768,0,8960,0,0,-1420,-2488,-2740,164,824,18148,
-1056,-2208,-5136,-208,-1400,1728,-2768,428,-760,0,0,-2656,-728,-3076,2908,5360,
192,4428,-3920,0,-1084,-7712,1408,-3184,3332,4824,-4044,-1136,768,0,736,-25008,
-7604,2216,6012,5632,-13804,-10832,16208,-10076,-424,0,1496,1384,3856,-360,512,
1664,6016,1912,248,3224,-1568,-1536,-2552,632,2372,1552,-224,-1216,192,1152,960,
0,1088,192,12,1104,-576,-824,576,164,-576],[-24768,0,-17280,0,0,8960,21284,-36,
-2488,-5384,-528,824,18888,328,-2208,4288,-1360,-1400,25008,-4744,248,320,-3648,0,
5760,12488,-3980,-320,-1952,1016,16784,13504,8,2768,-1168,-1384,2628,384,-4168,
8960,1808,3488,1152,-7712,584,768,-1792,0,2896,2456,-4456,488,4128,2208,448,
24648,4152,3856,10440,1416,1664,-440,-2788,264,-136,3524,-184,-912,-16,-2552,-64,
-576,384,424,1064,416,-152,1088,440,-164,-576,528,576,248,-576],
[36480,6848,0,0,0,0,1420,2488,-1484,-164,-824,-740,1056,2208,-496,208,1400,-512,
2768,-332,760,0,0,-704,920,3172,-2908,-5808,-160,-3884,3888,0,1084,7712,-1472,
3280,-3140,-4600,3852,1136,-768,0,-736,1968,-1772,-1704,-3228,-3360,3660,-3792,
-6000,-676,232,0,-952,-1384,-3856,-2584,-608,-1760,-4832,-1624,-24,-3160,1376,
1504,2360,-952,-2180,-1520,448,1184,-160,-1152,-1152,0,-1184,-160,180,-1104,576,
824,-576,-164,576],[6848,36480,0,0,0,0,2488,1420,-2468,-824,-164,-248,2208,1056,
-1480,1400,208,-1664,7712,-1224,-1856,0,0,3808,-736,2952,-2744,-3760,344,2344,
3688,0,88,2768,-1072,2400,-3316,-4784,4712,-1840,2040,0,920,-1968,2760,1520,-960,
-4480,1516,2720,-7152,1848,-416,0,-2144,-3856,-1384,-4552,-1760,-608,-456,-1452,
-584,-3456,1700,3464,1520,952,-2504,-2360,-264,-1184,344,608,608,0,-1184,344,
-984,-528,-576,164,576,-824,-576],[6848,0,36480,0,0,0,-2468,36,2488,-248,528,
-824,-1480,-328,2208,-1664,1360,1400,-1968,3944,-56,3808,3808,0,3168,-1800,940,
5056,1568,-984,-6576,-3872,1272,-2768,1072,1000,-2692,-416,4136,448,-1808,-3872,
-1152,7712,-648,-768,2112,0,-3088,-2264,4264,-488,-1568,-2304,-448,-4552,-4152,
-3856,-456,-1608,-1760,248,2084,-520,296,-3332,344,912,-144,2360,32,576,-576,
-232,-840,-608,344,-1184,-408,164,576,-528,-576,-248,576],
[0,0,53760,0,-28672,-28672,15488,15488,0,256,256,0,15232,15232,0,4800,4800,0,
15744,0,-96,6720,6720,0,7520,14048,-6720,0,7520,0,17664,7264,1792,15744,-32,
14048,-6720,0,17664,8064,8064,7264,1792,0,0,0,0,0,0,0,0,0,1856,1856,0,15744,
15744,0,8000,8000,0,96,0,64,-96,0,-96,0,96,96,0,0,32,0,0,-32,0,0,0,0,0,
0,0,0,0],[0,0,-668160/19,0,534272/19,-36352,110832/19,-130400/19,0,47168/19,
-51216/19,0,5984,-124896/19,0,7456/19,-63200/19,0,70976/19,5952/19,4432/19,15136/19,
-149472/19,0,101632/19,75552/19,-24000/19,-9504/19,-151408/19,-4752/19,90160/19,
56640/19,-2304/19,-81024/19,-7360/19,-197696/19,152864/19,-2768/19,-372288/19,94528/19,
-109664/19,-36672/19,18976/19,0,0,0,-6736/19,0,4752/19,1984/19,1984/19,-1984/19,
-768/19,29248/19,0,3232,-77120/19,0,99904/19,-111808/19,0,-7200/19,1664/19,-3392/19,
1072/19,-6416/19,7200/19,0,-1072/19,-1072/19,4752/19,4752/19,-6896/19,0,-1984/19,
-6272/19,0,4752/19,0,2800/19,0,4752/19,-4752/19,1984/19,1984/19],
[0,12800/7,0,-1536,26624/21,0,0,-24,20024/21,0,-944/7,152/7,0,-688/21,19424/21,0,
832/21,784/3,0,-88/21,-88/21,0,0,2672/7,-160/21,0,88/21,16/7,-8/7,3440/7,8/7,0,0,
416/7,-968/21,2096/21,-232/3,-4352/21,1816/7,0,808/21,0,-16/7,6880/7,320/21,10840/21,
808,2864/7,-8608/21,-248/21,21856/21,2096/21,0,0,680/7,0,304/7,21232/21,0,176/21,
10840/21,-16,80/7,64/3,128/7,-416/21,24/7,424/21,-24/7,328/21,-8/7,8/3,-8/7,256/21,
160/21,0,88/21,-8/7,-24/7,88/21,-88/21,-368/21,0,0,-24/7],
[0,3840/7,0,7424/21,32512/7,0,0,-296/3,-680/21,0,-18992/21,8/21,0,-2992/21,-1760/21,
0,-288/7,656/21,0,-152/21,-152/21,0,0,2096/21,-416/21,0,152/21,-16/7,8/7,64/3,
-8/7,0,0,4128/7,6824/21,-48,472/7,1328/21,88/7,0,136/21,0,2032/7,-1504/21,464/21,
-328/21,88,-1360/21,-1104/7,-568/21,928/3,-80/21,0,0,-584/21,0,1744/21,-592/21,0,
304/21,-72/7,-640/21,256/21,512/21,928/21,-144/7,88/7,1000/21,-88/7,136/7,8/7,-40/3,
8/7,544/21,416/21,0,152/21,8/7,-88/7,152/21,-152/21,-240/7,0,0,-88/7],
[21760,-17920,0,153600,0,0,32,608,-37024,-16,-112,-4592,32,480,-36896,-224,416,
-2016,128,272,512,0,0,-4832,480,400,-352,-448,224,-15536,-224,0,432,1408,-32,
768,-368,-288,848,448,-544,0,-384,-32896,-2064,-14144,-9424,-7968,2432,-6688,
-6528,-1104,-32,0,-1504,-64,-704,-36672,0,-448,-16064,-528,592,288,208,-464,480,
320,-304,384,608,160,224,-416,-480,0,-224,224,240,-240,224,112,-224,-16,224],
[5120,10240,0,-220160,0,0,-252,960,5928,-768,0,30828,344,640,5928,-280,952,280,
3760,956,-624,0,0,920,-88,680,-412,-376,-548,-5416,-892,0,1448,1280,-720,1848,
-2912,-4368,5340,-744,-284,0,-248,-23392,4484,-5692,-2588,-2856,2292,3796,-10064,
1864,384,0,1428,-1880,-640,5904,40,-256,-3864,-1216,-108,-2024,1984,640,2084,
1308,-2320,-580,-1132,780,-548,-296,472,0,-108,-548,-1004,-320,148,0,-148,-768,
148],[21760,0,-17920,0,0,153600,-37024,-96,32,-4592,240,-16,-36896,-224,32,-2016,
-32,-224,-32896,-2224,-512,-4832,-96,0,-15520,-8112,2272,-6912,-192,240,-6752,
-7904,-880,-1408,32,-96,-176,-32,1072,-14400,576,64,352,128,48,704,1328,0,-576,
-672,-448,656,-1664,-160,128,-36672,-2112,-64,-16064,320,0,-336,-656,-320,688,
560,320,864,-688,-384,-256,-224,-256,448,832,-64,224,-224,16,112,-224,-240,224,
-240,-224],[-17920,0,21760,0,0,153600,-3424,-32,608,-38544,16,-112,-3296,-32,480,
-1696,224,416,32896,14704,224,4000,160,0,1728,-2160,9120,14528,-320,112,-6752,
-1184,14736,-128,-32,-448,112,-448,-336,1312,-704,-1216,-416,1408,80,-544,528,0,
-640,320,1056,-496,-1248,-480,-160,-3776,-192,-704,-224,-864,-448,336,-80,800,
-496,-752,-320,-320,592,480,-256,224,-256,32,96,-384,256,-224,336,16,224,-16,
-224,112,224],[-67840/21,25600/7,0,42880/21,0,0,640/21,124/3,1252/7,-680/21,796/21,
-7048/21,880/21,16/7,2552/21,-136/7,272/21,208/3,640/3,-8,-1312/21,0,0,640,-208/7,
-152/3,432/7,544/3,304/21,264,-4240/21,0,104/21,-3088/21,-32/3,1376/21,-1892/21,
-512/3,6152/21,-624/7,48,0,176/7,10768/21,2120/7,1696/7,8648/21,832/3,-4/21,26176/21,
4016/21,7400/21,-208/21,0,576/7,-320/3,1544/21,5272/21,-736/21,32/7,5648/21,-1564/21,
304/7,-376/21,1724/21,80/7,272/7,2920/21,-552/7,296/21,-320/21,-1184/21,304/21,32,
240/7,0,-320/21,304/21,-296/7,-8/7,-416/21,-796/21,416/21,-680/21,-416/21],
[0,12800/7,-2560/7,0,-28800/7,0,-640/21,116/7,-292/7,680/21,6604/7,88/7,-880/21,
496/7,-760/21,136/7,592/21,272/7,-640/3,584/7,-160/21,480/7,-3296/21,832/7,400/3,
552/7,-1616/21,-416/21,-3040/21,152/3,3728/21,272/21,-104/21,-4944/7,-2768/7,-1024/21,
-4684/21,-4336/7,-2200/21,624/7,-2224/21,-2704/21,-8144/21,-368/3,72/7,-1600/21,
-872/21,-1024/7,-292/7,368/7,96,-72,320/21,64/21,-224/3,-320,-216/7,-184,400/7,
-1200/7,-1552/21,340/7,32/3,-232/7,-564/7,-64/7,-112/3,-2440/21,232/3,-344/21,208/21,
-160/21,-128/7,208/21,-688/21,-304/7,-272/21,208/21,-8/3,8/7,416/21,796/21,-416/21,
680/21,416/21],[10240,-2560,0,-110080,0,0,110,244,-14396,-40,-344,32542,36,456,
-14396,-12,348,-204,232,-226,-176,0,0,-1660,-236,484,-538,-828,54,-10284,650,0,
396,2288,136,596,-1244,-1896,1230,284,-222,0,-140,-47344,-5558,-10054,-4614,-4428,
-1454,-3182,-4920,-6644,632,0,906,-116,-1144,-14872,156,-264,-9076,-672,-74,-940,
792,212,1090,646,-960,-242,-326,414,54,-308,236,0,-54,54,-486,-228,210,344,
-186,-40,186],[-6400,-6400,0,0,0,0,252,-960,472,768,0,916,-344,-640,-296,280,
-952,232,-3760,-1500,-80,0,0,-248,-680,-904,412,568,100,1128,1340,0,-1448,-1280,
496,-2072,2144,2896,-4572,744,284,0,248,-4256,-1220,-68,220,840,-692,140,2416,
-968,384,0,716,1880,640,1136,184,480,1176,1088,-404,872,-1216,-192,-1316,-668,
1552,132,-84,-332,100,296,296,0,332,100,236,320,-148,0,148,768,-148],
[5120,0,2560,0,0,-110080,15724,-1066,480,2122,86,0,15724,-768,320,-8,8,476,
11696,2916,-440,-568,456,0,-884,-2174,2076,292,270,-274,-5106,-1180,2154,-1880,
-20,320,332,200,-520,-1072,-662,52,-148,640,-360,-142,268,0,-762,-1646,2360,
-198,484,-184,-42,14648,-2820,-320,-372,-488,-128,626,1502,-112,-574,-1308,-586,
-26,702,1042,242,74,310,-192,-508,292,-118,-54,-200,384,74,-86,-74,74,74],
[0,10240,-2560,0,-471040,0,-754,25444,140,86,71542,-124,-560,24692,48,-88,2080,
104,-1464,948,-188,1568,-1632,1196,1580,1034,302,2444,-4458,2810,1382,1804,190,
-47344,-8216,-1188,-6010,-5072,-4132,88,-6078,-1036,-12196,592,972,-534,88,236,34,
1142,1052,-466,268,1808,-30,-2196,25128,888,712,-1004,784,1446,792,-2240,-1002,
210,-718,-394,918,-306,-1222,-718,-2194,-1176,-932,-588,-722,-1222,396,70,210,
138,-162,86,210],[0,2560,5120,0,-471040,0,306,42804,-920,18,54414,-56,128,42052,
-640,168,2424,-152,184,1512,-348,1640,488,1124,2572,1558,-438,1788,3350,1750,
2478,1652,50,-11696,-648,1540,-3454,256,-4064,176,1130,1876,-4964,-1056,408,-646,
-756,500,1214,1222,-180,-190,12,2104,138,276,42952,-1584,1216,6140,280,1374,960,
-2448,-946,634,-742,-434,778,-562,-894,-718,-1954,-1416,-1124,-700,-1050,-894,328,
-162,98,370,-50,18,74],[0,0,-71680/19,0,-2624/19,34240/57,-12992/57,-2368/57,0,
-2624/19,-576/19,0,-3776/19,-1088/57,0,-5280/19,-3808/57,0,-2624/57,-64,2080/57,
-36352/57,-11776/57,0,-19472/57,-36416/57,1792/3,-384/19,-4528/57,-192/19,-77408/57,
656/57,3968/57,320/19,-464/19,-2816/57,8320/57,-1792/57,-14176/57,-4128/19,3488/57,
3216/19,3392/57,0,0,0,640/57,0,192/19,-64/3,-64/3,64/3,1088/19,4928/57,0,-1600/57,
704/57,0,-9248/57,224/3,0,-3872/57,-4000/57,-4352/57,4448/57,3424/57,3872/57,0,
-4448/57,-4448/57,192/19,192/19,-112/19,0,64/3,2224/57,0,192/19,0,704/57,0,192/19,
-192/19,-64/3,-64/3],[0,0,-71680/19,0,34240/57,-2624/19,-2368/57,-12992/57,0,-576/19,
-2624/19,0,-1088/57,-3776/19,0,-3808/57,-5280/19,0,320/19,-576/19,2656/57,-11776/57,
-36352/57,0,-4528/57,-2240/57,8320/57,-128/3,-19472/57,-64/3,-15392/57,3216/19,3968/57,
-2624/57,-880/19,-12544/19,1792/3,-1792/57,-76832/57,1120/57,-9376/57,656/57,2752/57,0,
0,0,-640/57,0,64/3,-192/19,-192/19,192/19,3776/57,5696/57,0,704/57,-1600/57,0,
224/3,-9248/57,0,-4448/57,-1120/19,-3712/57,3872/57,2144/57,4448/57,0,-3872/57,
-3872/57,64/3,64/3,-336/19,0,192/19,16,0,64/3,0,704/57,0,64/3,-64/3,-192/19,
-192/19],[-7680/19,0,38400/19,0,0,-86400/19,16724/19,-876/19,1600/19,2664/19,264/19,
-440/19,17864/19,-40,1360/19,336/19,816/19,1240/19,14832/19,3816/19,-328/19,6272/19,
2496/19,0,9168/19,3256/19,-28/19,8960/19,800/19,-712/19,-80,1408/19,2040/19,-2576/19,
480/19,592/19,-1284/19,-144/19,1624/19,7344/19,-1600/19,-2496/19,-832/19,4480/19,
-664/19,-832/19,1544/19,0,-2336/19,-2320/19,4144/19,-648/19,48/19,-1408/19,-320/19,
14184/19,-3864/19,-2240/19,7216/19,-1552/19,-1152/19,816/19,1988/19,-256/19,-496/19,
-2868/19,-344/19,192/19,640/19,2120/19,176/19,416/19,-160/19,-208/19,-800/19,-320/19,
208/19,-736/19,-296/19,20,416/19,-264/19,-416/19,-24/19,416/19],
[-16640,0,-2560,0,0,783360,-120184,-352,32,-22456,-40,32,-118016,-80,0,-4096,128,
224,-92960,-16768,1648,1856,-1728,0,-3984,6552,-5896,-1264,-7672,1336,19064,576,
-12088,0,-2432,-5696,1080,-1344,-2112,-928,-216,-3712,-48,-128,800,-328,4640,0,
-3096,5144,-2304,-280,-5936,-320,-24,-122224,0,64,-9632,-3152,-480,-1272,-7680,
3168,1096,2536,1144,-376,-1096,-2616,-1336,40,-2808,2800,4080,-2944,2888,-440,
1376,40,88,40,-40,72,40],[2560,0,16640,0,0,-783360,27624,-96,352,114816,0,40,
25456,-64,80,3056,-48,144,-92960,3016,704,1072,3952,0,-11152,-9808,-1224,3792,
3000,-2800,-19064,-6624,-4944,-128,832,2272,-2096,2848,2216,-16464,-360,1776,-176,
0,-2472,-184,-4712,0,1496,-1448,2128,-208,5488,272,-104,29264,-192,0,-5488,928,
400,-288,4968,-3216,1008,-1696,1096,-328,-960,1656,2808,40,1336,-1344,-4336,1232,
-1304,440,-2760,32,40,0,-40,128,88],[0,-67840/19,76800/19,0,42880/19,0,2412/19,
3756/19,-1600/19,24/19,-7048/19,440/19,1592/19,2552/19,-1360/19,1104/19,1456/19,
-1240/19,3088/19,-408/19,24/19,2624/19,13440/19,-2400/19,-480/19,520/19,-2148/19,
416/19,5808/19,1608/19,288,-2240/19,-40,10768/19,6096/19,7024/19,564/19,28048/19,232,
-336/19,5088/19,6592/19,6720/19,-4480/19,-8/19,832/19,-680/19,320/19,1200/19,-1136/19,
-4656/19,648/19,-800/19,1472/19,192/19,4632/19,5272/19,-6720/19,-944/19,5648/19,944/19,
176/19,-2996/19,-1088/19,448/19,2852/19,296/19,-192/19,-592/19,-2104/19,-208/19,
-1040/19,560/19,720/19,720/19,192/19,16,-208/19,-296/19,-20,-416/19,264/19,416/19,
24/19,-416/19],[0,-2560,-16640,0,783360,0,96,-27624,-352,0,-114816,-40,64,-25456,
-80,48,-3056,128,128,-1688,1168,-3952,-1072,-1728,-2960,-928,-704,-5776,11192,
-7760,-2344,-1776,176,92960,-4336,7840,744,-6688,19064,272,16680,6624,4816,0,
-2392,-216,-1576,-1344,856,-1224,-2000,-48,208,-2512,-456,192,-29264,0,-928,5488,
-3152,-3168,-976,5168,1520,-1176,1656,-328,-1568,1096,2888,2456,4120,1840,1264,
896,1304,2888,-440,-72,40,128,-88,0,40],[44544,0,0,0,0,0,-5616,840,-6528,
-7272,552,-6816,1104,192,192,0,5760,-1104,31296,12144,-2976,-7296,7296,0,1296,
6168,-1008,-15120,2088,-2520,-15192,-720,10392,-1824,912,14208,-16560,-3840,34656,
-11424,1176,720,720,27648,14496,5400,7440,0,-984,-840,-16128,12024,-4368,-384,
-3576,-12000,-2736,-13824,-2256,1536,0,-5928,1800,-3648,8376,1104,7560,9000,-11256,
-456,-456,-456,264,96,816,720,-360,-456,-2976,-96,-456,-552,456,-7272,-456],
[42880,0,17920,0,0,0,95344,-25128,5464,-119984,-264,1168,102592,-16832,3120,-816,
-1344,11232,193600,28336,-8240,3312,-2704,0,23488,5568,25584,12640,-14768,1008,
-18656,9456,33264,-32608,-7504,-10144,15544,-1760,-34000,32192,-13360,-7808,-2960,
1568,-2848,-4512,19584,0,-23496,-29760,48384,-6256,688,-2448,-256,67040,-48912,
-784,22816,-16192,-2560,14632,11872,8256,-16408,-20704,-14912,-4928,18352,14208,
-624,1824,240,2176,1856,-320,3904,-736,2832,8416,1728,264,-1824,2896,1728],
[0,-2560,63360,0,1443840,0,3432,-163216,-25048,1560,-164944,872,1504,-152960,-17024,
8544,-9360,-448,-3232,-1096,3952,8816,2384,-3600,-1072,16072,-20840,-15392,-19280,
-21688,39344,-3488,-680,42560,16512,-16064,13736,10512,-24456,4672,-12336,-16816,
25376,-37536,-10328,-10528,-11336,-9168,9624,-1072,-24640,-2632,496,-7376,-3056,
-4848,-168480,-56304,-128,-34688,-17536,-2416,-15600,336,-2032,11072,3216,-12944,
-1560,-11344,7696,2144,10096,3952,1664,784,2352,7696,-632,-1344,592,9296,-784,
1560,688],[-320,-4800,0,-101760,0,0,-782,-184,3286,-290,140,25642,-296,-216,3688,
-256,492,1168,568,654,4,0,0,-904,40,-254,218,1136,-80,558,-1992,0,442,-992,96,
664,-942,-1120,1890,-436,-228,0,-144,-18648,-9854,1144,3086,1480,-7026,-6164,5548,
-10358,52,0,832,-284,496,3340,264,184,1768,-280,276,264,396,-628,348,828,-526,
472,-148,96,-80,-64,72,0,224,-80,-290,108,40,-140,-40,-290,52],
[4480,16384,0,0,0,0,-584,5696,8416,-1136,2624,-1976,368,2048,6928,-4016,2960,
-112,5280,2344,1152,0,0,1040,1712,-3968,4760,8752,-1832,608,-13848,0,2848,-6400,
-4288,5600,-4432,-8096,17192,-304,-3256,0,-2672,21760,2520,1352,-408,-2576,-920,
824,464,416,-32,0,-920,-2640,3200,17216,-32,-1712,-624,-3872,4152,-384,4352,
-3344,3560,4152,-3824,2936,-1080,1592,-1832,-1344,-1344,0,-872,-1832,-264,-1024,
840,-2624,-840,-1136,840],[0,-37760,-1792,0,0,0,7032,6360,-908,-1056,420,-500,
5136,4216,-272,96,536,-3520,14496,-140,2352,-328,-72,-6608,-248,-432,-1920,504,
5212,-1736,3596,-1048,392,6752,3152,3072,-3568,1984,10284,-968,2964,3008,984,1456,
-404,1604,-4740,2864,6896,-452,-13400,2184,-200,712,2076,21744,12144,2184,1040,
5368,1312,-3716,-3752,-1104,4380,5148,3532,2180,-4696,-3172,-252,-292,332,-856,-8,
848,-564,-252,-220,-2108,-460,-420,556,-1056,-556],
[-3840/7,0,0,-7040/3,0,-26240/21,-40/7,0,-488/21,1488/7,0,4304/7,464/21,0,176/21,
-208/21,0,-304/21,-736/7,264/7,-160/21,0,0,0,-8/21,-416/21,-72/7,1616/21,24/7,
-520/21,-3464/21,0,-128/21,0,0,0,-592/21,24/7,592/21,-1648/21,0,0,0,-10336/21,
-4960/21,40/7,-568/21,0,-352/3,32/3,-88,-5440/21,0,0,-152/21,-400/7,0,-1040/21,
-16/21,0,48/7,-24,104/7,-440/21,688/21,0,688/21,664/21,-1096/21,24/7,8/3,-24/7,
24/7,0,-152/21,0,-8/21,24/7,-592/21,0,-8/21,0,24/7,-592/21,0],
[-1664,0,1664,0,0,0,-112000,12120,-6280,117440,840,-3760,-112000,7520,-1680,144,
3616,-6976,-202240,-28656,2320,-3152,6416,0,-32672,-5536,-20560,-13024,6224,-2336,
0,-13264,-28832,11680,3376,11456,-17048,256,36624,-40736,8016,4480,2432,11680,7136,
6064,-4192,0,9512,13264,-32864,9824,-2032,752,-1200,-101120,17520,-5840,-31936,
8512,1680,-11160,-6448,-7408,13960,12192,12368,8000,-16608,-7776,528,-1680,-528,
256,480,224,-1424,0,-4016,-3760,-1680,-840,1680,-5440,-1680],
[0,13824,21760,0,0,0,-756,-3000,-1096,852,-588,992,-1072,-1352,-1648,352,-1424,
224,-5552,656,-1416,1488,2928,1960,1144,-852,-468,-1128,748,1308,1708,-3048,-1452,
-352,1872,-3704,1748,3744,-6768,448,356,-4168,680,-7264,-688,-1308,120,-2968,
-2220,-692,4328,-1196,-1352,-2192,-2204,-8328,-6960,-10896,-1376,-2568,-1648,1988,
120,768,-2028,-324,-1980,-1428,2468,460,564,-1084,732,1328,552,-776,412,564,-384,
676,-140,588,236,852,-140],[0,-24960,0,80000/3,1408/3,0,0,-3400/3,-21848/3,0,
4864/3,-5080/3,0,-3568/3,-21824/3,0,976/3,-5920/3,0,-472/3,-472/3,0,0,-4512,64,0,
472/3,-32,16,-14120/3,-16,0,0,-11488/3,640/3,-352,-312,632,1576/3,0,-3784/3,0,
-3152/3,-15392/3,-1384/3,-8408/3,-13808/3,896/3,11240/3,-280/3,-22400/3,1264/3,0,0,
3064/3,0,1840/3,-13168/3,0,944/3,-2800,56,3208/3,2912/3,-784/3,-1384,-664/3,3976/3,
664/3,3680/3,16,704/3,16,-304,-64,0,472/3,16,664/3,472/3,-472/3,-448/3,0,0,
664/3],[-24960,0,0,-1722880,0,-41728,-67216/3,0,44128,-11440/3,0,341104,-20288/3,0,
150752/3,-78656/3,0,40864/3,33216,30832,9424/3,0,0,0,11680/3,-22960,100096/3,63072,
-18416/3,-19936,-115248,0,89360/3,0,0,0,-41392/3,-19952/3,41392/3,-36736/3,0,0,0,
-235648,-40336,-55328/3,27456,0,-183824/3,-35520,3040/3,-180304/3,-512,0,8224/3,
-21856,0,-40896,20288/3,0,-36832/3,-23376,-19184/3,-79936/3,101984/3,0,101984/3,
60704/3,-109984/3,-18416/3,-10640/3,18416/3,-18416/3,0,9760/3,0,10144/3,-18416/3,
-41392/3,0,10144/3,0,-18416/3,-42928/3,0],[0,-24960,0,-1722880,-41728,0,0,-67216/3,
320672,0,-11440/3,44112,0,-20288/3,980384/3,0,-78656/3,38240/3,0,-10144/3,-10144/3,
0,0,23744/3,-9520,0,10144/3,-1024,512,216112/3,-512,0,0,33216,39424/3,-46496,
30608,178576/3,-115248,0,22512,0,46432/3,235648,14800,183968/3,141280/3,108640/3,
-4672/3,-38704/3,-15376/3,50560/3,0,0,17792/3,0,-21856,194752,0,20288/3,201728/3,
9536/3,-37376,-34800,3472,32640,18416/3,-60704/3,-18416/3,-101984/3,512,-2592,512,
27680/3,9520,0,10144/3,512,-18416/3,10144/3,-10144/3,42928/3,0,0,-18416/3],
[0,0,65280,0,-132608/3,19456/3,1184/3,38560/3,0,608,2272,0,896/3,37760/3,0,7328/3,
11488/3,0,-1280/3,448,-2608/3,18496/3,8192,0,7280/3,13168/3,-5184,1856/3,22576/3,
928/3,10720,-5744/3,-1184,30592/3,912,27200/3,-7424,448,48512/3,672,15040/3,2128/3,
-1664/3,0,0,0,464/3,0,-880/3,464/3,464/3,-416/3,-3296/3,-4064/3,0,-1984/3,28864/3,
0,-272/3,5008,0,3952/3,3568/3,2800/3,-3632/3,-880,-3952/3,0,3632/3,3632/3,-928/3,
-928/3,48,-16,-464/3,-1264/3,-16,-928/3,0,-64/3,0,-928/3,928/3,416/3,416/3],
[39680,3840,0,0,0,0,1088,1336,-5232,-256,-2432,-1320,896,3024,-3120,848,2032,
-864,2816,712,2256,0,0,-1120,1616,5184,-5664,-9296,696,-9296,6824,0,1872,15776,
368,4224,-5224,-5248,3288,1520,-1016,0,-752,-960,-3640,-4728,-5816,-4000,5864,
-2792,-8976,-1520,512,0,-1672,-1408,-7888,-9312,0,-2128,-8592,-2320,-1424,-3408,
1232,2392,3352,-2440,-2864,-2200,1576,1944,696,-1712,-1712,0,-1064,696,296,-1512,
1064,2432,-872,-256,1064],[-13696/3,37760/3,0,0,0,0,1256/3,1300/3,-1592/3,-1144/3,
136/3,-764/3,448,776/3,-296/3,440/3,56,-1264/3,7264/3,1292/3,-1000/3,0,0,6608/3,88,
1432/3,-168,-1096/3,52,1760/3,212/3,0,1600/3,336,-712/3,1888/3,-636,-2528/3,1660,
-584,364,0,440/3,2464/3,3884/3,444,-92,-2864/3,364,3396,-4376/3,2048/3,-928/3,0,
-2612/3,-3632/3,-168,-4144/3,-1040/3,-472/3,-568/3,-1184/3,296/3,-1304/3,1664/3,596,
1468/3,988/3,-624,-908/3,-4,-548/3,52,280/3,280/3,0,-252,52,-596/3,-388/3,-284/3,
-136/3,284/3,-1144/3,-380/3],[-3200/7,0,0,-7040/7,0,-17792/7,248/21,0,-536/21,
13936/21,0,1488/7,752/21,0,16/21,48/7,0,-208/21,-11104/21,-5144/21,-96/7,0,0,0,
40/21,32/7,-3112/21,-944/21,88/21,-376/21,8,0,-1920/7,0,0,0,-464/21,88/21,464/21,
-48,0,0,0,-3232/21,608/21,-136/7,-88/7,0,-352/21,512/7,-136,-352/21,0,0,8/3,
-848/21,0,-752/21,80/21,0,176/21,-136/21,232/21,-8/21,272/21,0,272/21,424/21,-200/7,
88/21,-184/21,-88/21,88/21,0,8/3,0,40/21,88/21,-464/21,0,40/21,0,88/21,-464/21,0],
[-53120/7,91520/7,0,0,0,0,3344/7,136,-352,-1168/7,64,200/7,3264/7,48,-2032/7,
1872/7,-720/7,-2560/7,1600,-2088/7,-3600/7,0,0,14048/7,-1952/7,1936/7,-2192/7,-528/7,
632/7,6256/7,2120/7,0,-976/7,-160,-752/7,1472/7,-3160/7,-4720/7,6136/7,-3776/7,568,
0,2096/7,-4864/7,5336/7,3768/7,552/7,-4576/7,872/7,23112/7,-7488/7,3632/7,-880/7,0,
-392,-800,80,-4160/7,-368,352/7,2512/7,-192,-128,-3344/7,2080/7,4712/7,904/7,376,
-2752/7,-2712/7,-760/7,-2760/7,632/7,1856/7,1856/7,0,-1112/7,632/7,-1656/7,-24,
-1464/7,-64,1464/7,-1168/7,-1368/7],[-7680,0,0,-4736/7,0,-33408/7,-464/7,0,-4752/7,
12576/7,0,992,-800/7,0,-4384/7,4864/7,0,-704,-1856,-4416/7,-496/7,0,0,0,192/7,
4896/7,-2000,-2176,848/7,96,18160/7,0,-9152/7,0,0,0,-176/7,800/7,176/7,-3872/7,0,
0,0,-12352/7,1104/7,-2512/7,-12736/7,0,7072/7,3552,-24400/7,-3744/7,-48/7,0,-240/7,
-160/7,0,1248/7,288/7,0,1696/7,2304/7,688/7,464,-2928/7,0,-2928/7,-1808/7,2176/7,
848/7,-608/7,-848/7,848/7,0,-192/7,0,144/7,848/7,-176/7,0,144/7,0,848/7,-32,0],
[-7936,0,-21760,0,0,0,3096,1444,-3720,-1140,-308,-312,2824,1168,-2272,1648,-640,
-2040,10208,-1728,-672,-1488,-2928,0,-2328,2652,-1592,-1464,684,708,4588,3048,556,
3568,-8,1664,-328,-192,2392,-2080,3140,4168,1528,-3296,3144,2052,-1200,0,4004,
1732,-7776,2988,600,2192,-244,6000,5352,1648,40,3168,1696,-1244,-1868,-944,1524,
4192,1132,780,-2028,-2732,-76,-828,700,48,824,776,-780,868,-120,-584,-828,308,
828,-1140,-828],[71040,0,-73600,0,0,0,1632,-1760,-888,-600,880,864,1232,-1504,
-1168,1104,-1376,-1424,4864,-7696,-3584,-12656,-3152,0,-7856,-616,1200,-26096,1896,
1432,-200,-1376,-1784,-6528,608,832,2392,896,-736,-3584,3320,4912,2240,-5792,-432,
3528,3184,0,96,-5960,48,2632,-544,848,824,4032,-9792,2896,-4992,3216,1472,656,
456,-1568,416,2192,-1240,2344,-280,-760,-712,-1464,680,816,2208,1392,-552,8,-32,
752,-1368,-880,1464,-600,-1464],[-39680/3,0,-2560,0,0,0,1472/3,296,-1736/3,704/3,
-360,304/3,512/3,1312/3,-1360/3,304,-416/3,-128,-1792/3,1648/3,880,1424/3,-1904/3,0,
2368/3,1952/3,-1808/3,1760,-1072,0,2272,4016/3,-64,6944/3,-1616/3,-1952/3,472,-32,
-1552,2048/3,-656/3,640/3,-128,-1312,832/3,-1552/3,-4288/3,0,920,6640/3,-3616/3,
-1408/3,1648/3,592,-112/3,2944/3,3472,656,1408,-832/3,304,-568/3,-2416/3,2288/3,
-856/3,576,208/3,-2752/3,608/3,-576,144,400/3,16/3,-256/3,-224,-416/3,48,1312/3,
400/3,-656/3,400/3,360,-400/3,704/3,400/3],[-14080,-19200,0,686080,0,0,1208,-1504,
-13136,2336,-160,-133784,-752,-896,-13776,368,-2352,-1776,-10848,-2552,2784,0,0,
-176,848,-1744,920,-208,968,7440,3640,0,-3664,-1152,1184,-4688,8192,12032,-14296,
3120,-8,0,144,112320,16312,8056,-2504,2576,13624,8376,8352,23920,-992,0,-4072,
5424,576,-11808,-16,128,3152,3104,-104,4880,-5216,-1376,-5128,-5080,6208,1160,
3096,-1016,968,208,-1968,0,56,968,3256,448,-72,160,72,2336,-72],
[12800/57,-6400/19,0,0,0,0,-248/19,104/57,704/57,80/19,-112/57,-160/57,-656/57,48/19,
192/19,-512/57,320/57,592/57,-2272/57,592/57,1040/57,0,0,-3184/57,32/3,-96/19,344/57,
0,-80/19,-1840/57,-496/57,0,368/57,736/57,-16/19,-16/19,440/57,224/19,-800/57,
1024/57,-368/19,0,-640/57,1792/57,-1376/57,-944/57,-320/57,976/57,272/57,-1600/19,
432/19,-848/57,64/19,0,32/3,1136/57,-368/57,1408/57,592/57,-208/57,-928/57,64/57,
184/57,544/57,-320/57,-56/3,32/57,-208/19,416/57,192/19,176/57,272/19,-80/19,-192/19,
-192/19,0,64/19,-80/19,448/57,-24/19,400/57,112/57,-400/57,80/19,400/57],
[0,640/133,0,7808/399,-69376/399,0,0,48/19,-1384/399,0,19400/399,-160/399,0,1328/399,
-752/399,0,736/133,-32/21,0,88/399,88/399,0,0,-80/21,104/133,0,-88/399,16/133,
-8/133,-344/399,8/133,0,0,-832/21,-2568/133,3712/399,-2624/133,-8776/399,2752/133,0,
-112/57,0,-2880/133,-160/399,-488/399,248/399,-440/133,112/57,96/19,400/399,-1272/133,
-128/399,0,0,104/133,0,-800/399,-16/19,0,-176/399,40/133,352/399,160/399,8/133,
-200/133,-64/399,-32/57,-104/133,32/57,24/133,-8/133,136/399,-8/133,-128/133,-104/133,
0,-88/399,-8/133,32/57,-88/399,88/399,104/133,0,0,32/57],
[1280,0,6400,0,0,0,-1712/3,928/3,-1208/3,-2408/3,448/3,-2336/3,464/3,320/3,752/3,
-176,736,-368/3,3520,1520,-688/3,1136/3,3184/3,0,1040/3,392,-160,1264/3,1384/3,
-360,-1976,-1664/3,3544/3,-384,736/3,4672/3,-1976,-1184/3,4064,-3584/3,152/3,-560/3,
-16/3,3616,4208/3,1624/3,800,0,-848/3,-392/3,-1536,3736/3,-608,-272,-1208/3,-3808/3,
-576,-1808,-368,96,-144,-1936/3,824/3,-1360/3,976,-32/3,856,1000,-1256,88,-136/3,
-24,-88/3,0,16,16,-24,-168,-384,-160/3,-24,-448/3,24,-2408/3,-24],
[12800/57,0,-6400/19,0,0,0,704/57,-88/19,-248/19,-160/57,24/19,80/19,192/19,-224/57,
-656/57,592/57,-160/19,-512/57,1792/57,-2192/57,-784/57,-3184/57,-1136/57,0,-2080/57,
416/57,16/19,-5792/57,112/19,448/57,896/57,560/57,-448/57,-736/57,16/19,256/57,680/57,
64/19,-400/57,-288/19,368/19,1664/57,640/57,-2272/57,64/19,944/57,448/57,0,584/57,
-1040/57,-896/57,256/19,208/57,496/57,208/57,1408/57,-368/19,1136/57,-928/57,1120/57,
592/57,8/57,-80/19,-144/19,104/57,1024/57,-208/57,448/57,-160/57,-192/19,-176/57,
-400/57,80/19,160/57,192/19,416/57,-80/19,64/19,16/19,112/57,-400/57,-24/19,400/57,
-160/57,-400/57],[1280,12800,0,0,0,0,-312,1800,1568,-528,144,-1264,144,1616,1376,
-1184,1888,-400,2400,1344,1552,0,0,1712,1120,-96,-408,544,-352,-2800,-3520,0,
1648,2656,-1072,3664,-4072,-4544,7600,192,-1696,0,-1472,7808,112,-1408,-2160,
-2128,992,3600,-2480,-720,352,0,-1136,-1200,-1328,4672,368,-1104,-2336,-2176,840,
-768,1920,-616,2512,704,-2464,720,160,1248,-352,-1056,-1056,0,-368,-352,-144,
-808,736,-144,-544,-528,736],[0,-3200/19,0,-17792/19,-7040/19,0,0,-536/57,12200/57,
0,1488/19,520/19,0,16/57,12704/57,0,-208/57,160/57,0,-88/57,-88/57,0,0,-544/57,
-16/19,0,88/57,0,0,5528/57,0,0,0,-3232/57,48/19,-832/57,-184/57,504/19,-952/19,0,
-136/19,0,-272/19,11104/57,-136/57,5896/57,3008/57,1280/19,200/19,-136/57,208/57,
368/57,0,0,536/57,0,-752/57,10256/57,0,176/57,5984/57,280/57,-8,-496/57,-320/57,
280/57,-40/57,-88/57,40/57,-368/57,0,-16/57,0,-80/57,16/19,0,88/57,0,40/57,88/57,
-88/57,464/57,0,0,40/57],[-7680/7,0,-6016/7,0,0,1443840/7,-214496/7,5844/7,-2700/7,
-97064/7,708/7,-1920/7,-211920/7,3680/7,-264/7,-8856/7,288,-496,-101120/7,-1392/7,
1432/7,-296,-696/7,0,-5520,-12296/7,1032,3440/7,-536,1800/7,-1744/7,-20296/7,7768/7,
4528/7,-296/7,160/7,-6204/7,-2976/7,16272/7,-36544/7,4120/7,-2208/7,1488/7,7152/7,
5592/7,2808/7,728,0,844/7,10728/7,-2672,4888/7,-11512/7,-136/7,-536/7,-208832/7,
6792/7,-3576/7,-47840/7,1184/7,-296/7,-6220/7,-11904/7,56,7540/7,8600/7,6280/7,4560/7,
-8504/7,-6400/7,-376,-120,-3160/7,448,6416/7,-2864/7,2392/7,-1136/7,960/7,-1840/7,
-744/7,-708/7,120,-408,-936/7],[-1280,0,-16640,0,0,0,-5328,-6136,-336,648,-376,
576,-3984,-3840,-608,448,-928,1648,-10560,-2800,-928,-1408,-2176,0,-4400,328,2000,
-1072,-6056,440,-8,1776,-664,-6176,-3056,-3232,4576,64,-8640,-1056,-2424,656,-16,
-3520,-128,-440,3024,0,-3544,-2808,6400,-856,784,832,88,-11040,-9264,1760,-2032,
-3648,544,2168,152,2240,-2888,-2064,-2568,-1544,3128,1192,104,72,56,1120,1072,
-48,1192,616,512,1920,72,376,-72,648,72],[3200,-10880,0,-128000,0,0,128,-556,
18124,176,260,2928,-32,-672,17256,120,-800,256,-768,-608,-752,0,0,-2976,-768,
-960,880,1088,-352,-512,384,0,-672,-2384,32,-1648,1460,1344,-1952,-240,624,0,
496,11280,3296,-1968,-1104,-288,364,-4240,-2816,1600,128,0,1456,384,1192,18328,
16,656,432,828,-632,-104,-284,408,-720,-184,672,-328,-880,-144,-352,496,768,0,
336,-352,-272,336,-320,-260,272,176,-320],[2560/21,-37760/21,0,0,0,0,-200/7,
-1756/21,648/7,600/7,-136/21,524/7,-64,-360/7,-8/21,-24/7,-520/7,1040/21,-3296/7,
-100,856/21,0,0,-4432/21,-632/21,-696/7,1000/21,456/7,-4,-32/3,2500/21,0,-2624/21,
-1616/21,360/7,-4736/21,1572/7,992/3,-10412/21,824/7,-940/21,0,-72/7,-6304/21,
-4244/21,-324/7,-4/21,2608/21,-260/7,-5876/21,296,-2560/21,992/21,0,340/3,1648/7,
808/21,1616/7,368/7,40,360/7,112,-296/7,2392/21,-416/3,-1412/21,-2788/21,-652/7,
3632/21,692/21,-124/21,188/21,-4,88/21,88/21,0,324/7,-4,148/3,180/7,44/7,136/21,
-44/7,600/7,76/7],[0,-8640,0,43520/3,23552,0,0,-2936/3,-3368/3,0,-4448,-2312/3,0,
-3472/3,-3968/3,0,-784/3,0,0,-392/3,-392/3,0,0,-320,-64/3,0,392/3,0,0,-312,0,0,
0,5536/3,4928/3,-2432/3,1752,2424,-3272/3,0,-424,0,4016/3,1184/3,-584/3,696,2608/3,
3728/3,-1448/3,-152,4928/3,704/3,0,0,1736/3,0,880,1232,0,784/3,704,-344/3,888,
2704/3,16/3,-1144,-328/3,3448/3,328/3,3056/3,0,400/3,0,-96,64/3,0,392/3,0,328/3,
392/3,-392/3,-928/3,0,0,328/3],[-3840/7,0,0,-250624/21,0,173312/21,-7264/21,0,
2752/21,-32864/21,0,23776/7,-5888/21,0,832/7,-736/21,0,4448/21,25216/21,2384/7,624/7,
0,0,0,1168/21,-192/7,1376/7,1376/7,-416/21,-144/7,-2656/21,0,7136/21,0,0,0,-16/21,
-368/21,16/21,2656/21,0,0,0,-65792/21,-8112/7,-4960/21,2000/7,0,-7040/7,-12832/21,
832,-28768/21,16/7,0,736/21,832/7,0,-256/7,2432/21,0,-832/21,48,-2560/21,1856/21,
-80/3,0,-80/3,-960/7,944/21,-416/21,-1136/21,416/21,-416/21,0,688/21,0,1216/21,
-416/21,-16/21,0,1216/21,0,-416/21,32/21,0],[10880/57,0,-16000/19,0,0,-16640/57,
484/57,-16,-460/19,10636/57,-200/19,252/19,-16/19,-208/57,-1360/57,544/19,-1192/57,0,
-11920/57,-8980/57,136/19,-6448/57,-3440/57,0,256/57,1052/19,-4732/57,-14144/57,
-2336/57,796/57,9968/57,1440/19,-7708/57,1984/57,-64/3,-768/19,1148/19,16/57,-2436/19,
872/19,424/57,1904/57,320/57,-5744/57,92/19,-80/19,-316/19,0,748/57,968/57,584/57,
-700/57,1640/57,1552/57,80/19,344/19,992/19,2872/57,2992/57,176/57,1072/57,752/57,
-408/19,1808/57,-552/19,56/3,-424/19,-1864/57,1732/57,-1040/57,-40/57,-80/57,32/19,
48/19,448/57,16/57,64/57,992/57,716/57,104/57,-80/57,200/19,80/57,652/57,-104/57],
[-512,0,23296/57,0,0,46080/19,49360/57,-676/57,1012/19,-67496/57,-76/3,352/19,
48464/57,256/57,440/19,-1000/57,-128/57,4016/57,34240/19,6864/19,984/19,4312/57,
-104/57,0,9408/19,6520/57,5432/57,10736/57,-104/3,-24/19,2064/19,10856/57,14600/57,
2096/19,-232/19,-5024/57,4172/57,-976/57,-15616/57,26960/57,-1608/19,-6208/57,-1056/19,
-528/19,-2968/57,-2088/19,-2728/57,0,-916/19,40/19,12416/57,-7288/57,1544/57,-296/19,
56/57,46112/57,3144/19,264/19,24592/57,-4240/57,-1864/57,3868/57,2000/57,4328/57,
-6484/57,-6136/57,-3976/57,-6160/57,2392/19,3056/57,104/57,2104/57,-584/57,-528/19,
-2656/57,-528/19,424/57,80/19,2032/57,-128/57,2008/57,76/3,-2104/57,3160/57,2104/57],
[14080/399,-16000/399,0,25600/399,0,0,-36/133,-96/133,-204/133,116/133,-88/133,
-2708/133,-368/399,-16/399,-272/133,128/399,-88/133,64/399,-16/3,-60/133,104/133,0,0,
-976/133,16/57,92/133,-172/399,-1376/399,-16/133,-220/57,256/57,0,-20/57,1024/399,
32/133,-256/133,932/399,64/19,-916/133,824/399,-120/133,0,-176/399,304/21,180/19,
-1808/399,-1604/399,-400/399,948/133,-472/57,-2152/399,3796/399,72/133,0,352/399,8/3,
-512/399,-216/133,256/399,-32/133,-1376/399,544/399,-232/399,64/399,-216/133,-8/21,
-120/133,-920/399,740/399,-32/133,8/133,320/399,-16/133,-208/399,-160/399,0,80/399,
-16/133,284/399,8/399,176/399,88/133,-176/399,116/133,8/21],
[0,29440/7,0,173312/21,-43264/3,0,0,10688/21,-12192/7,0,74464/21,-448/3,0,3264/7,
-35008/21,0,11744/21,-160/3,0,1504/21,1504/21,0,0,1216/21,352/3,0,-1504/21,32/7,
-16/7,-8368/21,16/7,0,0,-58112/21,-25328/21,1088,-11616/7,-6800/3,47680/21,0,-544/3,
0,-3904/3,-29056/21,-2896/21,-3456/7,-9680/21,-8800/21,3632/21,3968/21,-7520/21,
-4096/21,0,0,-1056/7,0,-1280/7,-27968/21,0,-3008/21,-3888/7,48,1744/21,32,-96,
752/21,-320/7,-3488/21,320/7,80/7,-16/7,-16/3,-16/7,-2080/21,-352/3,0,-1504/21,-16/7,
320/7,-1504/21,1504/21,416/21,0,0,320/7],[1600/21,-320/7,0,8320/7,0,0,-40/7,82/21,
-4630/21,-12/7,46/21,-1468/21,-8/3,-8/21,-4700/21,-44/7,16/3,-416/21,32/21,36/7,4/3,
0,0,-136/7,24/7,-4,148/21,32/7,-64/21,-820/7,-160/7,0,116/21,-200/21,-4,64/7,-6/7,
-320/21,148/7,8/21,-104/21,0,-8/3,-3272/21,24/7,-2200/21,-1468/21,-1112/21,634/21,0,
-512/7,20/3,-8/7,0,-32/3,-16/21,100/21,-1476/7,8/21,-40/21,-2572/21,-10/3,152/21,
-100/21,34/7,-164/21,88/21,68/21,-80/21,116/21,8/21,16/3,-64/21,-64/21,-8/3,0,
-16/21,-64/21,4/7,4/21,8/7,-46/21,-12/7,-12/7,8/7],
[-5120/57,0,17920/57,0,0,-25600/57,3244/57,96/19,164/57,-6364/57,88/19,-196/57,
1104/19,16/57,176/57,-32/19,88/19,-96/19,3440/19,7076/57,-568/57,2512/57,1040/57,0,
-480/19,-572/19,4348/57,7808/57,1328/57,-236/57,-6208/57,-576/19,2308/19,-1024/57,
192/19,400/19,-412/19,80/19,2876/57,-2264/57,120/19,80/57,176/57,1136/57,-100/57,
560/57,308/57,0,196/57,-1048/57,-632/57,12,-136/57,-368/57,-16/57,1160/19,-512/19,
-568/57,-1568/57,544/57,-32/19,-80/19,680/57,-1072/57,232/19,8/19,136/19,920/57,
-788/57,224/57,56/57,-176/57,176/57,-64/57,-48/19,272/57,-80/19,-272/57,-412/57,-8/57,
-176/57,-88/19,176/57,-116/19,-8/3],[-8320/7,0,0,-61504/21,0,-1600/21,-704/21,0,
176/3,-128/7,0,2816/7,128/21,0,2272/21,-208/7,0,-816/7,2560/21,536/21,-232/21,0,0,
0,8/21,0,80/7,1264/21,-48/7,-808/21,-3536/21,0,256/7,0,0,0,-664/21,-40/7,664/21,
-704/21,0,0,0,-3392/21,-248/7,512/21,-3800/21,0,2144/7,3824/7,-13952/21,96/7,8/7,0,
32/3,-1216/21,0,-224/3,64/21,0,-96/7,-1192/21,32/21,-1280/21,72,0,72,1424/21,
-1880/21,-48/7,-136/21,48/7,-48/7,0,200/21,0,32/21,-48/7,-664/21,0,32/21,0,-48/7,
-640/21,0],[8320/7,0,0,1600/21,0,61504/21,-176/3,0,704/21,-2816/7,0,128/7,-2272/21,
0,-128/21,816/7,0,208/7,3392/21,296/7,120/7,0,0,0,8,1312/7,-6464/21,-11408/21,
-32/21,632/21,13952/21,0,-96/7,0,0,0,664/21,-8/3,-664/21,736/21,0,0,0,-2560/21,
-24,-240/7,200/21,0,-128/7,-976/21,3536/21,-256/7,-8/7,0,16/3,224/3,0,1216/21,96/7,
0,-64/21,1016/21,-496/21,368/7,-408/7,0,-408/7,-1376/21,568/7,-32/21,-200/21,32/21,
-32/21,0,136/21,0,48/7,-32/21,664/21,0,48/7,0,-32/21,640/21,0],
[1280,0,0,-3264/7,0,-448/3,-472/21,0,56/3,592/3,0,2064/7,-880/21,0,-176/21,128/7,
0,3200/21,-5792/21,-464/7,120/7,0,0,0,48/7,-64/21,-392/3,-320/3,-40/21,160/21,
984/7,0,-400/3,0,0,0,200/21,-64/21,-200/21,-96/7,0,0,0,-2272/7,-1112/7,-536/21,
272,0,-9008/21,-13840/21,5112/7,-4112/21,-8/7,0,-104/21,592/21,0,272/21,80/7,0,
-80/21,176/7,-40/3,584/21,-520/21,0,-520/21,-296/7,752/21,-40/21,-16/21,40/21,-40/21,
0,-80/21,0,40/7,-40/21,200/21,0,40/7,0,-40/21,176/21,0],
[0,9280/21,-3840/7,0,0,0,-652/7,-500/7,1138/21,-4/7,122/7,-38/21,-432/7,-1244/21,
112/3,-488/21,12/7,632/21,-848/7,-118/3,-512/21,-44,-1900/21,656/21,-1516/21,-316/7,
568/7,284/21,-1586/21,304/21,-1054/7,76/7,64/21,-3952/21,-152/3,-32/3,316/7,-1184/7,
-262/21,-212/7,-290/7,8/21,-60/7,1720/21,202/21,86/7,1714/21,96/7,-1768/21,-274/21,
3172/21,0,92/21,4/3,134/21,-1272/7,-1032/7,860/7,-136/3,-1012/21,400/21,410/21,136/3,
88/3,-382/21,-1478/21,-198/7,166/7,608/21,1142/21,-142/21,118/21,-22/3,220/21,100/7,
80/21,326/21,-142/21,94/21,622/21,26/21,-122/7,-26/21,-4/7,26/21],
[-320,0,0,6144,0,17920/3,2824/3,0,88,-12640/3,0,-5984/3,2480/3,0,80,-304/3,0,
-2320/3,15200/3,6680/3,-560/3,0,0,0,-376/3,-16/3,4856/3,880,-56/3,-88/3,-3592/3,0,
8096/3,0,0,0,-32/3,-56/3,32/3,160/3,0,0,0,2144,1504/3,440,-1080,0,5456/3,5728/3,
-2584,912,0,0,8,-272,0,-176/3,-752/3,0,-112/3,-296,536/3,-440,896/3,0,896/3,
1448/3,-920/3,-56/3,232/3,56/3,-56/3,0,8,0,-376/3,-56/3,-32/3,0,-376/3,0,-56/3,
-32/3,0],[-1280/7,0,-960/7,0,0,0,-1084/21,-1192/21,178/21,206/21,-40/21,160/21,
-860/21,-256/7,4/7,92/21,-296/21,260/21,-848/7,-188/7,68/21,52/7,-596/21,0,-964/21,
-26/21,192/7,44,-498/7,130/21,82/7,80/7,-22/3,-1376/21,-712/21,-344/7,1238/21,-16/21,
-2104/21,-136/21,-254/7,20/21,-116/21,-88/3,-36/7,-6/7,136/7,0,-580/21,110/21,
1264/21,-94/7,128/21,-4/3,-2/7,-2264/21,-688/7,44/3,-20,-1000/21,100/21,388/21,
-146/21,820/21,-220/7,-376/21,-550/21,-150/7,254/7,218/21,-34/21,46/21,-10/3,272/21,
236/21,-12/7,106/7,146/21,176/21,128/7,46/21,40/21,-46/21,206/21,46/21],
[17920,0,0,8256,0,-7360,392,0,4088/3,4048,0,-6960,944/3,0,1488,640,0,-384,-2976,
-2416,-520/3,0,0,0,-368/3,7520/3,-3960,-5376,-168,-224,4552,0,-6736/3,0,0,0,-56,
-160,56,480,0,0,0,8544,7336/3,1000,688/3,0,11888/3,688,-1688,13712/3,8,0,328/3,
-976/3,0,-432,-688/3,0,-336,-720,72,-2984/3,2536/3,0,2536/3,2680/3,-784,-168,
304/3,168,-168,0,304/3,0,-344/3,-168,-56,0,-344/3,0,-168,-48,0],
[8960,0,0,-36544/3,0,7872,40/3,0,-40,-12880/3,0,23216/3,16/3,0,-1072/3,-2560/3,0,
2048,10976/3,6640/3,152,0,0,0,48,-5696/3,4184,13120/3,-40/3,160/3,-4200,0,2864,0,
0,0,200/3,-64/3,-200/3,192,0,0,0,-23584/3,-11368/3,-1400/3,11312/3,0,-24304/3,
-29200/3,10296,-5168,-8,0,-136/3,592/3,0,272/3,80,0,-80/3,176,-344/3,584/3,-152,
0,-152,-328,752/3,-40/3,16/3,40/3,-40/3,0,-112/3,0,40,-40/3,200/3,0,40,0,-40/3,
176/3,0],[35840,0,0,20096/3,0,11392/3,5104/3,0,4432/3,-9472/3,0,-3328,4640/3,0,
4192/3,704,0,256,5056,-736/3,-528,0,0,0,-320,10016/3,-1264/3,-16640/3,-688/3,-160,
14576/3,0,6464/3,0,0,0,208/3,-640/3,-208/3,4288/3,0,0,0,4928,368/3,5392/3,7552/3,
0,1408/3,-14176/3,3056,2304,16,0,752/3,-1312/3,0,-288,-608,0,-1376/3,-992,880/3,
-4528/3,1136,0,1136,1520,-2816/3,-688/3,160,688/3,-688/3,0,704/3,0,-304,-688/3,
208/3,0,-304,0,-688/3,256/3,0],[-3520/7,0,0,23488/21,0,15296/21,524/21,0,-484/7,
-5912/21,0,-2840/21,248/21,0,-1496/21,152/7,0,-584/21,5008/21,3044/21,-32/21,0,0,0,
-4/7,-32,468/7,1496/21,220/21,484/21,-124/21,0,2432/21,0,0,0,88/7,220/21,-88/7,
-120/7,0,0,0,16/3,304/21,-236/21,-1796/21,0,1424/21,2896/21,-268/3,-64/21,0,0,
-100/21,24,0,968/21,-8/7,0,440/21,796/21,44/7,1004/21,-1048/21,0,-1048/21,-764/21,
1060/21,220/21,4/21,-220/21,220/21,0,-100/21,0,-4/7,220/21,88/7,0,-4/7,0,220/21,
88/7,0],[-2560/7,0,0,214400/21,0,20864/21,1480/21,0,-5000/21,-4624/21,0,-52496/21,
-144/7,0,-880/3,304/3,0,-1264/7,-416/21,-1880/21,-176/21,0,0,0,-72/7,480/7,-648/7,
-5648/21,488/21,664/7,3784/7,0,-1472/21,0,0,0,1504/21,440/21,-1504/21,1648/21,0,0,
0,12640/7,18128/21,1336/21,-7016/21,0,17504/21,5568/7,-12856/21,6688/7,-16/7,0,-72/7,
2384/21,0,1296/7,-176/7,0,976/21,2456/21,344/21,376/3,-3424/21,0,-3424/21,-760/7,
1336/7,488/21,104/21,-488/21,488/21,0,-8,0,-88/7,488/21,1504/21,0,-88/7,0,488/21,
208/3,0],[-26880,0,0,-7872,0,-1600/3,-4280/3,0,-856/3,2800/3,0,2128,-1168,0,-208,
-5312/3,0,1664/3,-6560/3,3344/3,1576/3,0,0,0,752/3,-13280/3,3320,26816/3,184/3,-64,
-27352/3,0,-944/3,0,0,0,-376/3,160/3,376/3,-2528/3,0,0,0,-6176/3,-408,-3736/3,
-208,0,-5840/3,304/3,2824/3,-1680,-8,0,-184,656/3,0,-144,1456/3,0,368/3,1072/3,
-1048/3,1960/3,-1096/3,0,-1096/3,-2648/3,240,184/3,-176/3,-184/3,184/3,0,-176,0,
728/3,184/3,-376/3,0,728/3,0,184/3,-400/3,0],[7680/7,0,0,34560/7,0,-6400/7,
2656/21,0,640/7,-512/21,0,-1792,1856/21,0,1280/21,-992/21,0,-1312/21,2176/21,464/21,
-400/21,0,0,0,-144/7,-640/21,704/7,32/7,-320/21,-48/7,-1600/21,0,2048/21,0,0,0,
176/21,-368/21,-176/21,160/7,0,0,0,12288/7,2320/3,1664/21,-1424/21,0,11456/21,
4576/21,-6560/21,18752/21,-16/7,0,-64/21,-704/21,0,-128/7,-320/7,0,-640/21,-496/7,
416/21,-2336/21,528/7,0,528/7,1888/21,-1264/21,-320/21,464/21,320/21,-320/21,0,
-16/21,0,-160/7,-320/21,176/21,0,-160/7,0,-320/21,128/21,0],
[-8640/133,0,0,23552/133,0,43520/399,-680/133,0,-2936/399,-1632/133,0,-4448/133,
-880/133,0,-496/57,976/399,0,-112/57,-1184/399,-216/133,592/399,0,0,0,328/399,
-752/399,-88/57,16/133,56/57,440/133,4600/399,0,-32/7,0,0,0,928/399,56/57,-928/399,
288/133,0,0,0,5536/399,4000/399,-424/133,-3368/399,0,4208/399,8000/399,-3272/399,
3088/399,0,0,-24/133,2512/399,0,880/133,656/399,0,112/57,2536/399,-520/399,3256/399,
-1056/133,0,-1056/133,-3128/399,3464/399,56/57,-40/57,-56/57,56/57,0,-24/133,0,
328/399,56/57,928/399,0,328/399,0,56/57,928/399,0],
[0,0,0,-19776/133,-576/7,0,0,36/133,5900/133,0,2304/133,236/133,0,184/133,6112/133,
0,424/133,96/133,0,12/133,12/133,0,0,-16/133,64/133,0,-12/133,0,0,3228/133,0,0,
0,-1616/133,-120/133,96/19,-148/19,-1180/133,780/133,0,-36/19,0,-488/133,6096/133,
-148/133,3356/133,1840/133,2032/133,148/133,4/7,832/133,40/133,0,0,164/133,0,
-344/133,840/19,0,-24/133,176/7,116/133,-60/133,-16/19,-24/19,52/133,-52/133,-12/19,
52/133,-72/133,0,8/133,0,-104/133,-64/133,0,-12/133,0,52/133,-12/133,12/133,160/133,
0,0,52/133],[2560/19,0,0,6784/19,0,73088/57,-2104/57,0,856/57,-14608/57,0,-4112/57,
-2608/57,0,16/19,-656/57,0,1424/57,8800/57,4184/57,800/57,0,0,0,184/57,-1088/57,
3176/57,720/19,-40/19,568/57,-520/57,0,1472/19,0,0,0,688/57,-40/19,-688/57,1552/57,
0,0,0,2336/57,-352/19,-88/19,568/19,0,-544/19,-3968/57,7112/57,-128/19,0,0,-88/57,
1744/57,0,1136/57,368/57,0,-80/19,680/57,-712/57,248/19,-880/57,0,-880/57,-1480/57,
24,-40/19,40/19,40/19,-40/19,0,-88/57,0,184/57,-40/19,688/57,0,184/57,0,-40/19,
688/57,0],[0,640/19,0,-224/57,-1632/133,0,0,28/57,788/133,0,1032/133,-20/21,0,
-88/399,720/133,0,1600/399,136/133,0,20/399,20/399,0,0,88/399,80/399,0,-20/399,
-8/133,4/133,464/399,-4/133,0,0,-1136/133,-1580/399,3064/399,-1468/133,-2360/133,
2556/133,0,-268/399,0,-656/133,2896/399,-104/399,1100/399,68/19,1576/399,-24/133,
100/399,512/133,520/399,0,0,212/133,0,136/399,8,0,-40/399,1076/399,-40/399,424/399,
344/399,-8/399,-400/399,-20/133,268/399,20/133,404/399,4/133,100/399,4/133,-128/399,
-80/399,0,-20/399,4/133,20/133,-20/399,20/399,-88/399,0,0,20/133],
[-1120/19,0,0,1760/19,0,4320/19,-66/19,0,22/57,-3524/57,0,-364/19,-284/57,0,-28/19,
-124/19,0,12/19,2680/57,1606/57,128/57,0,0,0,22/57,-280/19,1682/57,2116/57,2/57,
110/57,-614/19,0,1600/57,0,0,0,36/19,2/57,-36/19,164/57,0,0,0,680/57,-88/57,
-6/19,-110/57,0,8/3,104/57,410/57,8/19,0,0,-2/3,260/57,0,220/57,44/57,0,4/57,
146/57,-30/19,170/57,-196/57,0,-196/57,-274/57,254/57,2/57,10/19,-2/57,2/57,0,-2/3,
0,22/57,2/57,36/19,0,22/57,0,2/57,36/19,0],[-160/133,0,0,-128/133,0,960/133,
-104/133,0,44/133,-28/57,0,20/133,-104/133,0,80/399,-104/133,0,320/399,-256/399,
-64/399,92/399,0,0,0,4/57,-508/399,524/399,1048/399,-8/133,4/399,-1016/399,0,
-52/399,0,0,0,4/57,-8/133,-4/57,128/399,0,0,0,-16/399,-44/133,-20/133,180/133,0,
-580/399,-1016/399,412/133,-36/133,0,0,-4/399,16/57,0,8/399,8/57,0,-16/133,16/399,
-88/399,20/399,-16/399,0,-16/399,-36/133,44/399,-8/133,0,8/133,-8/133,0,-4/399,0,
4/57,-8/133,4/57,0,4/57,0,-8/133,4/57,0],[0,0,0,-3296/19,0,-96,6/19,0,-206/57,
384/19,0,3328/57,92/57,0,-100/57,212/57,0,-4/19,-808/57,14/57,-28/57,0,0,0,-2/19,
364/57,-538/57,-204/19,26/57,-18/19,130/19,0,-164/57,0,0,0,-80/57,26/57,80/57,
-260/57,0,0,0,-1016/19,-1612/57,22/19,18/19,0,-964/57,-560/57,130/19,-1684/57,0,0,
-14/19,-172/57,0,-36/19,-4/19,0,52/57,-14/57,70/57,2/19,12/19,0,12/19,14/19,-94/57,
26/57,22/57,-26/57,26/57,0,-14/19,0,-2/19,26/57,-80/57,0,-2/19,0,26/57,-80/57,0],
[0,3200/133,0,18464/399,-544/57,0,0,940/399,-80/7,0,32/399,-8/7,0,232/133,-4688/399,
0,188/133,-260/399,0,20/57,20/57,0,0,260/399,116/399,0,-20/57,-4/133,2/133,
-506/133,-2/133,0,0,32/21,-10/21,492/133,-1168/399,-914/133,2840/399,0,176/399,0,
4/7,-4432/399,-2/19,-2224/399,-238/57,-2012/399,110/399,256/399,-116/57,-488/399,0,0,
-92/57,0,-40/133,-1440/133,0,-40/57,-2302/399,-62/399,-2/133,-8/57,92/399,254/399,
8/133,-52/57,-8/133,-146/399,2/133,-34/133,2/133,-20/399,-116/399,0,-20/57,2/133,
-8/133,-20/57,20/57,-80/399,0,0,-8/133],[0,0,0,0,38592/19,5184/19,808/19,-17656/19,
0,8/19,-792/19,0,256/19,-17664/19,0,3088/19,-4912/19,0,-416/19,552/19,-272/19,
4496/19,-6512/19,0,864/19,6512/19,-4272/19,80/19,-9472/19,40/19,536,1832/19,1032/19,
-18208/19,56/19,-15104/19,7120/19,240/19,-17952/19,560/19,-10216/19,-456,-1840/19,0,0,
0,-136/19,0,-64/19,176/19,176/19,-200/19,1152/19,-2064/19,0,-688/19,-18160/19,0,
168/19,-10328/19,0,512/19,656/19,544/19,-704/19,-616/19,-512/19,0,704/19,704/19,
-40/19,-40/19,16/19,24/19,-176/19,-312/19,24/19,-40/19,0,-64/19,0,-40/19,40/19,
200/19,200/19],[-3200/133,3200/133,0,0,0,0,234/133,-234/133,-320/133,12/133,-12/133,
160/133,148/133,-148/133,-320/133,272/133,-272/133,-148/133,248/133,-300/133,-356/133,
0,0,508/133,-264/133,104/133,-18/19,-96/133,116/133,724/133,612/133,0,-276/133,
-248/133,20/19,-356/133,170/133,312/133,-624/133,-240/133,412/133,0,264/133,-1280/133,
48/19,316/133,8/7,-28/19,-180/133,720/133,-148/133,204/133,-32/133,0,-88/133,-124/133,
124/133,-640/133,-148/133,148/133,464/133,176/133,-10/7,-32/133,-128/133,362/133,
-232/133,52/133,128/133,-232/133,-68/133,-332/133,116/133,240/133,240/133,0,0,116/133,
-104/133,74/133,-148/133,12/133,148/133,12/133,-148/133],
[0,320/19,0,-88/21,2008/399,0,0,85/57,431/133,0,-134/21,191/399,0,614/399,68/21,0,
8/133,530/399,0,13/57,13/57,0,0,866/399,4/21,0,-13/57,2/133,-1/133,908/399,1/133,
0,0,1084/133,125/57,118/133,1117/399,-26/57,43/399,0,37/57,0,1640/399,388/133,
26/399,143/133,333/133,118/399,-514/399,167/399,1016/399,-26/399,0,0,-127/399,0,
-218/399,366/133,0,-26/57,53/57,2/399,-50/133,-54/133,10/399,104/133,5/133,-439/399,
-5/133,-241/399,-1/133,-25/399,-1/133,0,-4/21,0,-13/57,-1/133,-5/133,-13/57,13/57,
6/133,0,0,-5/133],[0,0,17920/19,0,-1664/3,-13696/19,616/3,4792/57,0,1400/57,936/19,
0,11840/57,4672/57,0,512/19,1152/19,0,10016/57,184/19,-1592/57,4768/57,7840/57,0,
8120/57,4136/57,-160/3,880/57,1096/19,440/57,6392/57,-560/57,-1736/57,-32/19,1264/57,
2112/19,-2144/19,208/19,12608/57,5536/57,248/57,-1552/57,-464/57,0,0,0,256/57,0,
-440/57,184/57,184/57,-184/57,-1744/57,-576/19,0,9008/57,-1616/57,0,4576/57,352/57,0,
2216/57,40,1144/57,-2056/57,-1840/57,-2216/57,0,2056/57,2056/57,-440/57,-440/57,56/57,
0,-184/57,-464/57,0,-440/57,0,320/57,0,-440/57,440/57,184/57,184/57],
[0,-960/133,0,-7664/399,-3568/133,0,0,85/399,47/399,0,1832/399,109/133,0,214/399,
184/399,0,-122/399,-332/399,0,23/399,23/399,0,0,-752/399,8/399,0,-23/399,-4/133,
2/133,-239/399,-2/133,0,0,-20/7,92/399,-40/57,-143/399,295/399,-953/399,0,-127/399,
0,-170/399,-180/133,-47/399,-111/133,-1006/399,-244/399,137/57,31/399,-2080/399,2/21,
0,0,-1/21,0,-398/399,-922/399,0,-46/399,-46/57,5/21,-103/133,-340/399,-74/399,
359/399,5/133,-5/7,-5/133,-332/399,2/133,-80/399,2/133,-10/399,-8/399,0,-23/399,
2/133,-5/133,-23/399,23/399,176/399,0,0,-5/133],[0,0,-160/133,0,64/7,0,116/399,
-40/133,0,8/399,-108/133,0,24/133,-40/133,0,40/133,-104/399,0,16/57,8/133,116/399,
184/399,-184/399,0,8/57,344/399,-16/21,-24/133,36/133,-12/133,668/399,8/21,16/133,
128/133,-104/399,16/133,40/133,-4/57,-32/133,104/399,88/133,80/133,-16/399,0,0,0,
-44/399,0,12/133,8/399,8/399,-8/399,8/57,88/399,0,8/19,176/133,0,48/133,80/133,0,
-48/133,-136/399,-32/399,116/399,100/399,48/133,0,-116/399,-116/399,12/133,12/133,
-4/399,0,-8/399,0,0,12/133,0,-12/133,0,12/133,-12/133,8/399,8/399],
[0,0,-160/19,0,1760/133,4320/133,-1046/133,-878/399,0,-454/399,-82/399,0,-3224/399,
-328/133,0,-424/399,-8/57,0,-2680/399,-22/133,194/399,-752/399,-32/399,0,-586/133,
-230/57,88/57,-4/399,-26/399,-2/399,-614/133,-292/133,-2/133,-680/399,-12/133,32/399,
-48/133,-8/133,144/133,-1640/399,2/399,-20/399,-12/133,0,0,0,20/399,0,2/399,-22/399,
-22/399,22/399,-4/133,-16/399,0,-2420/399,-460/399,0,-536/133,8/399,0,-218/399,
-298/399,-18/133,34/57,296/399,218/399,0,-34/57,-34/57,2/399,2/399,10/133,0,22/399,
20/133,0,2/399,0,-36/133,0,2/399,-2/399,-22/399,-22/399],
[-3200/133,-3200/399,0,-1280/57,0,0,-356/399,-32/21,-100/133,4/399,184/399,2740/133,
-176/399,-176/133,-368/399,0,-40/57,32/57,-368/399,60/133,-8/399,0,0,16/19,-128/399,
-676/399,148/133,1504/399,128/399,732/133,-1040/399,0,-292/399,-256/57,64/57,-704/399,
716/399,208/57,-884/399,-328/399,248/399,0,64/133,-8272/399,-5732/399,2272/399,748/133,
1840/399,-1364/133,-56/19,5128/399,-5380/399,-200/399,0,-16/399,184/399,128/57,-8/21,
128/399,160/133,2416/399,144/133,-8/399,368/133,-440/399,-56/57,-664/399,232/399,
556/399,144/133,40/133,-128/133,128/399,272/399,160/399,0,16/21,128/399,52/399,88/133,
-176/399,-184/399,176/399,4/399,-8/21],[0,-960/19,0,-1480/399,-56/57,0,0,-229/133,
117/133,0,442/399,-137/133,0,-186/133,452/399,0,-584/399,-610/399,0,-17/57,-17/57,0,
0,-1990/399,-4/57,0,17/57,-2/133,1/133,-192/133,-1/133,0,0,-1076/399,107/133,
-606/133,457/133,1222/133,-3551/399,0,-29/21,0,-404/399,1028/399,-6/19,185/133,
-667/399,82/21,1630/399,-7/19,-928/133,566/399,0,0,289/133,0,130/399,58/21,0,34/57,
613/399,110/399,278/399,242/399,-66/133,-172/133,-13/57,181/133,13/57,397/399,1/133,
51/133,1/133,-124/399,4/57,0,17/57,1/133,13/57,17/57,-17/57,18/133,0,0,13/57],
[0,0,-320/19,0,-1600/133,10816/133,-9056/399,496/399,0,-1112/399,8/57,0,-9136/399,
272/399,0,-1304/399,-8/57,0,-2752/133,-64/133,4/57,-2024/399,-24/133,0,-4412/399,
-4372/399,704/133,176/399,-4/21,88/399,-5416/399,-828/133,-248/399,-64/399,292/399,
-8/21,-64/399,32/399,128/133,-1464/133,-160/399,-148/399,48/133,0,0,0,52/133,0,
-100/399,-68/399,-68/399,8/57,-296/399,-88/399,0,-2656/133,-64/399,0,-4444/399,
-92/399,0,4/399,-60/133,-4/57,36/133,268/399,-4/399,0,-36/133,-36/133,-88/399,
-88/399,-52/399,4/133,68/399,-4/399,4/133,-88/399,0,-88/399,0,-88/399,88/399,-8/57,
-8/57],[-6400/133,-7040/133,0,61440/19,0,0,-816/133,52/7,-71320/133,-144/133,1168/133,
-13108/133,-64/19,-120/133,-71576/133,-200/19,72/19,-2320/133,-320/133,996/133,584/133,
0,0,-944/133,888/133,-2032/133,2400/133,4856/133,492/133,-11656/133,-6556/133,0,24/7,
-4912/133,-232/133,48/7,540/133,48/7,148/7,-8/19,-1132/133,0,-888/133,-7840/19,
-6012/133,-10492/133,-804/19,-5904/133,-2652/133,-900/133,4504/133,-520/19,-80/19,0,
-3076/133,160/133,2456/133,-67824/133,32/133,-296/133,-13864/133,-744/133,2936/133,
440/19,104/133,-3044/133,-340/133,2556/133,344/133,2788/133,1252/133,-124/19,492/133,
-216/133,-792/133,0,-132/133,492/133,580/133,60/133,164/133,-1168/133,-164/133,
-144/133,164/133],[-480/7,0,0,0,0,0,146/21,-61/21,220/21,275/21,-43/21,34/3,-86/21,
-4/7,-4/7,0,-176/21,74/21,-424/7,-52/3,136/21,176/21,-176/21,0,10/7,-9,34/21,
394/21,-137/21,23/7,169/7,86/21,-123/7,148/21,-62/21,-160/7,524/21,44/7,-390/7,148/7,
-33/7,-86/21,-50/21,-976/21,-526/21,-85/7,-96/7,0,23/21,109/21,544/21,-481/21,26/3,
8/7,131/21,340/21,74/7,488/21,54/7,-16/3,-4/7,187/21,-67/21,136/21,-99/7,-80/21,
-241/21,-47/3,55/3,25/21,25/21,37/21,-13/21,-4/7,-50/21,-38/21,25/21,25/21,106/21,
2/7,37/21,43/21,-37/21,275/21,37/21],[0,0,-1280/19,0,36160/133,1984/19,-2092/57,
-15132/133,0,-540/133,-1684/399,0,-5024/133,-46432/399,0,-6008/399,-2600/399,0,
-14480/399,-44/133,-1328/399,-9200/399,-1200/133,0,-4120/399,-13616/399,3576/133,
1240/399,-27904/399,620/399,-6940/133,-1804/133,-4,-50672/399,2020/399,-19664/399,
1480/133,632/399,-16384/399,-5248/399,-9724/133,-780/19,320/399,0,0,0,692/399,0,
-704/399,-24/133,-24/133,-4/133,-552/133,-80/21,0,-14344/399,-51752/399,0,-6260/399,
-9644/133,0,280/57,488/133,856/399,-1616/399,-844/399,-280/57,0,1616/399,1616/399,
-620/399,-620/399,-328/399,4/19,24/133,-212/133,4/19,-620/399,0,-80/399,0,-620/399,
620/399,4/133,4/133],[2560/57,-5120/399,0,-25600/399,0,0,800/399,164/399,-2004/133,
8/399,-28/57,2360/399,176/133,176/399,-5944/399,568/399,-96/133,-544/399,1024/399,
-40/21,-712/399,0,0,-752/133,-416/399,136/57,-296/133,-1984/399,-64/399,-904/57,
2528/399,0,-248/399,1136/399,-296/399,-32/133,-100/399,-208/133,-488/399,-128/399,
80/57,0,16/19,-3440/133,576/133,-352/21,-248/21,-1584/133,636/133,-656/57,-16,
1144/399,64/399,0,16/57,-512/399,-568/399,-120/7,-64/57,-32/133,-6584/399,52/399,
-176/133,-1384/399,188/399,424/133,32/57,-104/133,-16/21,-1000/399,-16/19,-32/133,
-64/399,176/399,352/399,0,-272/399,-64/399,-232/399,-88/399,-176/399,28/57,8/21,8/399,
-176/399],[-2560/399,2560/399,0,-60160/133,0,0,52/399,-106/133,11660/133,52/399,4/133,
1430/133,0,-284/399,34604/399,188/399,-100/133,1240/399,-208/399,-46/57,-132/133,0,0,
80/57,-148/133,-164/399,100/399,-292/399,-158/133,7520/399,914/399,0,-272/399,-88/57,
-244/399,-656/399,334/399,-32/399,-258/133,-20/57,110/133,0,260/399,9840/133,3086/399,
6442/399,578/57,208/21,-34/133,74/57,388/399,1648/399,160/399,0,226/57,104/399,44/57,
34760/399,40/399,108/133,2796/133,160/133,-796/399,-844/399,-32/399,662/399,-54/133,
-650/399,16/57,-638/399,-814/399,286/399,-158/133,212/399,436/399,0,26/57,-158/133,
-250/399,142/399,-142/399,-4/133,118/399,52/399,-142/399],
[0,0,-19200/133,0,1088/19,-36928/133,480/7,-904/133,0,48/7,-920/133,0,9376/133,
-416/133,0,520/133,-168/19,0,8864/133,-120/133,412/133,-520/133,-3208/133,0,3036/133,
3124/133,-144/133,-80/19,-1196/133,-40/19,1576/133,3820/133,1024/133,64/7,-780/133,
-1808/133,2880/133,-328/133,-5632/133,4072/133,520/133,1660/133,384/133,0,0,0,
-244/133,0,292/133,-36/133,-36/133,48/133,1048/133,1144/133,0,8640/133,208/19,0,
4604/133,444/133,0,-740/133,-484/133,-556/133,572/133,204/133,740/133,0,-572/133,
-572/133,40/19,40/19,-36/133,-12/133,36/133,204/133,-12/133,40/19,0,160/133,0,40/19,
-40/19,-48/133,-48/133],[-22592/399,-1280/399,0,40960/19,0,0,-902/399,758/399,
-52736/399,40/399,1760/399,-117620/399,-500/399,-796/399,-53000/399,-1384/399,8/21,
-3676/399,-1160/399,1312/399,1532/399,0,0,628/399,584/133,-892/133,3202/399,5968/399,
500/399,880/133,-2692/133,0,-496/399,-8632/399,-652/399,452/399,2614/399,3944/399,
932/399,-424/399,-124/57,0,-104/57,67520/399,12356/399,1460/133,-284/57,-764/399,
6572/399,7376/399,2644/133,18352/399,-2000/399,0,-16,580/399,4316/399,-16000/133,
-404/399,-36/133,-2960/399,116/133,170/21,256/21,-564/133,-518/57,-2624/399,36/19,
2308/399,1104/133,2476/399,-244/57,500/399,88/133,-88/19,0,-256/399,500/399,1940/399,
398/399,-148/399,-1760/399,100/399,40/399,-100/399],
[0,0,-1280/19,0,1984/19,36160/133,-15132/133,-2092/57,0,-1684/399,-540/133,0,
-46432/399,-5024/133,0,-2600/399,-6008/399,0,-50672/399,564/133,-328/133,-1200/133,
-9200/399,0,-27904/399,-20200/399,1480/133,8/133,-4120/399,4/133,-16372/399,-780/19,
-100/133,-14480/399,-36/19,-13688/399,3576/133,632/399,-21440/399,-27920/399,-1964/133,
-1804/133,-528/133,0,0,0,-524/399,0,-32/133,536/399,536/399,-620/399,-40/57,-80/19,
0,-51752/399,-14344/399,0,-9644/133,-6260/399,0,1616/399,296/57,488/133,-280/57,
-2060/399,-1616/399,0,280/57,280/57,-4/133,-4/133,208/133,4/19,-536/399,-292/399,4/19,
-4/133,0,-80/399,0,-4/133,4/133,620/399,620/399],[0,8320/399,26240/399,0,-371200/57,
0,-8936/133,495080/399,6256/399,-576/133,62672/399,736/399,-5872/133,497296/399,
3680/399,-960/133,800/19,2608/133,-9440/133,-2000/399,-2768/57,-16/21,6224/399,
18416/399,-7040/399,-1136/133,19672/399,9472/399,94928/399,11104/399,-256/3,176/21,
-832/133,19040/19,36496/399,42752/399,2984/133,14144/399,-368/19,-800/19,4320/19,
52480/399,7712/133,1472/133,2480/399,7024/399,27152/399,4080/133,-20752/399,-48/7,
46336/399,736/57,-5024/399,14096/399,4576/399,-14160/133,463888/399,2208/133,-12784/399,
16240/57,10720/399,18736/399,25864/399,-1504/133,-13312/399,-6760/133,-6192/133,9440/399,
15088/399,832/19,-4736/399,-1360/133,-3376/133,-448/57,32/21,-192/19,-1856/399,
-4736/399,592/399,10936/399,-16/3,-4304/399,352/57,-576/133,-352/57],
[0,0,-960/133,0,3424/133,4384/399,-18/7,-3062/399,0,-18/133,-170/399,0,-360/133,
-3128/399,0,-104/133,-232/399,0,-296/133,-6/133,22/133,-520/399,-136/133,0,-166/399,
-198/133,464/399,4/133,-1762/399,2/133,-118/57,-52/133,-46/399,-1016/133,44/399,
-1328/399,344/399,0,-64/21,-176/399,-1702/399,-940/399,4/399,0,0,0,4/133,0,-2/133,
-2/133,-2/133,2/133,-12/133,-8/399,0,-36/19,-140/19,0,-184/399,-568/133,0,-22/133,
-106/399,2/399,10/57,16/57,22/133,0,-10/57,-10/57,-2/133,-2/133,-26/399,0,2/133,
-4/57,0,-2/133,0,-20/133,0,-2/133,2/133,-2/133,-2/133],
[0,0,1280/133,0,3392/133,36544/399,-2108/133,-436/133,0,-4,-12/133,0,-2192/133,
-1712/399,0,-16/21,144/133,0,-4400/399,-92/133,500/399,-176/399,1072/399,0,-2620/399,
-444/133,-128/399,40/133,52/57,20/133,-260/399,-1304/399,-20/57,-1168/399,40/133,
416/133,-528/133,-32/399,64/7,-128/21,28/57,-88/399,-8/57,0,0,0,8/21,0,-20/133,
-92/399,-92/399,92/399,-136/399,-176/399,0,-168/19,-200/133,0,-2416/399,80/133,0,
-4/3,-124/57,-36/133,212/133,928/399,4/3,0,-212/133,-212/133,-20/133,-20/133,20/133,
0,92/399,136/399,0,-20/133,0,-344/399,0,-20/133,20/133,-92/399,-92/399],
[-7040/399,-6400/399,0,20480/19,0,0,52/21,-272/133,-1880/57,1168/399,-48/133,
-72908/399,-40/133,-64/57,-4472/133,24/19,-200/57,-1880/399,-4912/399,-1564/399,368/133,
0,0,88/133,328/399,-472/399,124/399,-680/399,724/399,1560/133,2668/399,0,-2056/399,
-320/399,688/399,-824/133,1408/133,896/57,-7724/399,24/7,132/133,0,104/133,7840/57,
2516/133,4924/399,-188/57,904/399,2260/133,4316/399,1392/133,11768/399,-656/399,0,
-3188/399,2456/399,160/399,-12944/399,-296/399,32/399,1240/399,544/133,-68/399,2360/399,
-928/133,-96/133,-2788/399,-852/133,3232/399,340/399,1756/399,-44/19,724/399,296/399,
-920/399,0,-44/133,724/399,1660/399,32/57,-164/399,48/133,164/399,1168/399,-164/399],
[0,0,160,0,0,1152/19,132/19,164/57,0,-220/57,20/19,0,112/19,80/57,0,544/57,224/57,
0,656/57,4/19,4/19,464/19,176/19,0,244/19,1508/57,-1376/57,56/57,164/57,28/57,
3068/57,64/57,-220/57,16/19,80/57,136/19,-176/19,32/57,1120/57,496/57,-4/19,-160/57,
-40/57,0,0,0,8/19,0,-28/57,4/57,4/57,-4/57,-200/57,-112/57,0,40/3,104/57,0,
144/19,-16/57,0,20/57,-12/19,68/57,-4/19,64/57,-20/57,0,4/19,4/19,-28/57,-28/57,
4/57,0,-4/57,-32/57,0,-28/57,0,-56/57,0,-28/57,28/57,4/57,4/57],
[0,-1440/133,0,5136/133,2192/133,0,0,-3/133,-1531/133,0,-30/7,-85/133,0,-30/133,
-1564/133,0,-138/133,-116/133,0,-3/133,-3/133,0,0,-204/133,-6/133,0,3/133,0,0,
-881/133,0,0,0,444/133,74/133,-268/133,353/133,505/133,-59/19,0,17/133,0,18/19,
-1524/133,1/7,-851/133,-92/19,-460/133,179/133,-9/133,-614/133,2/133,0,0,-5/133,0,
66/133,-210/19,0,6/133,-852/133,-17/133,27/133,34/133,20/133,-29/133,3/133,3/19,
-3/133,30/133,0,10/133,0,10/133,6/133,0,3/133,0,-3/133,3/133,-3/133,-30/133,0,0,
-3/133],[0,0,0,2784/133,-2784/133,0,0,88/399,-4616/399,0,4768/399,-200/399,0,
-16/133,-640/57,0,480/133,-2000/399,0,40/399,40/399,0,0,-2752/399,80/399,0,-40/399,
0,0,-136/21,0,0,0,-4448/399,-352/57,976/133,-5360/399,-6824/399,2328/133,0,-200/399,
0,-3176/399,-4448/399,-8/57,-136/21,-5464/399,-2560/399,984/133,40/133,-992/57,
-256/133,0,0,-248/133,0,-80/399,-208/19,0,-80/399,-2624/399,16/133,128/399,88/399,
-88/399,-32/399,-40/399,-16/57,40/399,88/399,0,64/399,0,-80/399,-80/399,0,-40/399,0,
40/399,-40/399,40/399,0,0,0,40/399],[0,0,0,80/3,848/133,0,0,187/399,-1703/399,0,
-176/133,-463/399,0,58/399,-1768/399,0,326/399,-96/133,0,25/399,25/399,0,0,-132/133,
64/399,0,-25/399,0,0,-85/57,0,0,0,108/133,-26/133,100/57,-47/57,-331/133,1441/399,
0,1/133,0,82/399,-1076/399,-3/19,-487/399,-12/7,-72/133,129/133,89/399,-104/57,
-94/399,0,0,-1/19,0,158/399,-790/399,0,-50/399,-524/399,-11/133,93/133,12/19,-2/133,
-83/133,-13/133,1/3,13/133,254/399,0,18/133,0,-22/133,-64/399,0,-25/399,0,13/133,
-25/399,25/399,-104/399,0,0,13/133],[0,0,320/19,0,-816/133,-112/57,394/133,578/133,
0,-10/21,-18/133,0,360/133,1592/399,0,68/133,276/133,0,1448/399,-34/133,20/57,
44/399,1420/399,0,232/399,764/399,-32/133,20/399,808/399,10/399,246/133,246/133,
290/399,568/133,22/399,2336/399,-512/133,-20/399,184/19,500/399,130/57,922/399,28/57,
0,0,0,46/399,0,-16/399,-12/133,-12/133,10/133,88/133,164/399,0,4,1772/399,0,
538/399,134/57,0,-160/399,-248/399,-80/399,64/133,86/133,160/399,0,-64/133,-64/133,
-10/399,-10/399,-4/399,2/133,12/133,50/399,2/133,-10/399,0,-44/399,0,-10/399,10/399,
-10/133,-10/133],[0,1280/133,0,3392/133,36544/399,0,0,-1052/399,-436/133,0,-7304/399,
-12/133,0,-1304/399,-1712/399,0,-328/399,144/133,0,-92/399,-92/399,0,0,1072/399,
-8/21,0,92/399,0,0,52/57,0,0,0,4400/399,2344/399,-368/399,540/133,20/7,-260/399,0,
148/399,0,2552/399,-1168/399,20/133,28/57,432/133,-208/399,-1796/399,-244/399,184/21,
-8/57,0,0,-44/133,0,872/399,-200/133,0,184/399,80/133,-244/399,116/133,8/7,16/21,
-484/399,20/133,740/399,-20/133,440/399,0,-40/133,0,8/19,8/21,0,92/399,0,-20/133,
92/399,-92/399,-344/399,0,0,-20/133],[0,-1280/399,2880/133,0,0,0,1234/399,-268/399,
-4996/399,334/399,-2026/399,-16/399,200/133,1300/399,-3448/399,64/19,184/399,-176/133,
-136/399,40/19,1324/399,88/21,712/399,-340/399,1612/399,3442/399,-10,-2396/399,226/399,
-610/57,7778/399,548/399,2/21,3568/133,1208/399,-12/133,-1042/399,40/21,-3104/399,
1208/399,374/399,-524/399,460/399,-976/57,-104/21,-3074/399,-3964/399,-1732/399,166/19,
310/133,-5444/399,-50/19,124/399,232/399,-914/399,-68/133,-1208/399,-488/19,1040/399,
-940/399,-3992/399,-142/133,-2260/399,-240/133,-142/133,2378/399,790/399,-2558/399,
-386/399,-2222/399,1198/399,146/133,302/133,-376/399,-580/399,-68/133,-230/399,1198/399,
8/21,-650/399,50/57,2026/399,-302/399,334/399,50/57],
[0,0,26880/19,0,2848/19,5024/19,-2372/19,-2188/19,0,876/19,932/19,0,-128,-2304/19,0,
472/19,696/19,0,-3696/19,540/19,-736/19,2632/19,3016/19,0,384/19,-824/19,-1840/19,24,
600/19,12,2292/19,-3492/19,-1428/19,-3792/19,28,-32/19,-2336/19,400/19,3472/19,
-1288/19,-1692/19,-3380/19,-1080/19,0,0,0,44/19,0,-216/19,184/19,184/19,-172/19,
-1360/19,-1640/19,0,-3912/19,-4120/19,0,-1972/19,-92,0,1136/19,1104/19,880/19,
-1080/19,-876/19,-1136/19,0,1080/19,1080/19,-12,-12,176/19,-12/19,-184/19,-292/19,
-12/19,-12,0,-64/19,0,-12,12,172/19,172/19],[0,0,1920/19,0,2960/399,112/57,-74/57,
-234/133,0,878/399,274/133,0,-776/399,-904/399,0,76/21,1220/399,0,-2152/399,242/133,
-204/133,4364/399,3980/399,0,24/7,1756/399,-3688/399,52/57,384/133,26/57,7102/399,
-142/21,-398/133,-2056/399,62/57,464/133,-8,20/19,5512/399,-284/399,-370/133,-2810/399,
-1132/399,0,0,0,-62/399,0,-176/399,244/399,244/399,-34/57,-1072/399,-1612/399,0,
-804/133,-116/21,0,-334/133,-1226/399,0,344/133,352/133,968/399,-1088/399,-46/21,
-344/133,0,1088/399,1088/399,-26/57,-26/57,124/399,-2/133,-244/399,-22/21,-2/133,
-26/57,0,-36/133,0,-26/57,26/57,34/57,34/57],[0,0,0,0,-6016/57,6016/57,-6400/133,
6400/133,0,-1024/399,1024/399,0,-6144/133,6144/133,0,-8896/399,8896/399,0,-17408/399,
-384/133,-416/399,-1792/57,1792/57,0,-1600/57,-23840/399,704/21,256/133,1600/57,
128/133,-33344/399,-192/7,-3392/399,17408/399,832/399,24224/399,-704/21,0,33728/399,
-11392/399,11008/399,192/7,3776/399,0,0,0,256/133,0,-128/133,-128/133,-128/133,
128/133,-1280/133,1024/133,0,-16640/399,16640/399,0,-11392/399,11392/399,0,416/399,
-128/133,-128/133,416/399,256/133,-416/399,0,-416/399,-416/399,-128/133,-128/133,
320/399,0,128/133,704/399,0,-128/133,0,0,0,-128/133,128/133,-128/133,-128/133],
[0,0,0,0,5568/133,-5568/133,9232/399,-9232/399,0,400/399,-400/399,0,1280/57,-1280/57,
0,4000/399,-4000/399,0,8896/399,80/133,32/133,5504/399,-5504/399,0,272/21,10816/399,
-5696/399,-160/399,-272/21,-80/399,4656/133,5248/399,208/57,-8896/399,-64/133,-3632/133,
5696/399,0,-14048/399,5248/399,-272/21,-5248/399,-512/133,0,0,0,-160/399,0,80/399,
80/399,80/399,-80/399,224/57,-1408/399,0,416/19,-416/19,0,5248/399,-5248/399,0,
-32/133,80/399,80/399,-32/133,-160/399,32/133,0,32/133,32/133,80/399,80/399,-16/133,
0,-80/399,-128/399,0,80/399,0,0,0,80/399,-80/399,80/399,80/399],
[0,5120/19,0,-55424/399,12416/57,0,0,3728/399,9392/133,0,-48128/399,1776/133,0,
4576/399,26624/399,0,-512/19,18784/399,0,368/399,368/399,0,0,11360/133,-288/133,0,
-368/399,32/133,-16/133,3296/57,16/133,0,0,50368/399,20336/399,-16544/399,5968/57,
42944/399,-2224/19,0,368/21,0,32576/399,20416/399,1664/399,13904/399,43376/399,
5344/399,-11296/133,-496/399,3296/19,32/7,0,0,-880/399,0,-32/57,18464/399,0,-736/399,
2000/57,-416/133,-4192/399,-3328/399,128/21,1600/133,176/57,-2992/399,-176/57,-80/7,
-16/133,-16/3,-16/133,2048/399,288/133,0,-368/399,-16/133,-176/57,-368/399,368/399,
-256/399,0,0,-176/57],[0,0,0,864/133,6432/133,0,0,100/133,404/399,0,-9536/399,
4/399,0,296/399,128/399,0,-624/133,1544/399,0,20/399,20/399,0,0,2248/399,-80/399,0,
-20/399,-8/133,4/133,144/133,-4/133,0,0,9104/399,4772/399,-1224/133,1036/57,8600/399,
-1268/57,0,44/57,0,5744/399,-208/399,40/133,20/133,476/57,40/21,-2272/399,-20/133,
1664/133,88/57,0,0,412/399,0,8/133,-344/399,0,-40/399,4/19,-16/57,-104/133,-40/57,
32/57,16/19,100/399,-164/399,-100/399,-332/399,4/133,-52/133,4/133,48/133,80/399,0,
-20/399,4/133,-100/399,-20/399,20/399,-32/399,0,0,-100/399],
[0,320/133,0,9136/399,848/133,0,0,107/399,-527/133,0,-514/399,-1,0,2/133,-548/133,
0,178/399,-4/21,0,5/133,5/133,0,0,-44/399,2/21,0,-5/133,0,0,-655/399,0,0,0,
292/399,-46/399,116/133,-173/399,-79/57,127/57,0,-11/133,0,2/21,-1100/399,-5/57,
-577/399,-356/399,-292/399,17/399,53/399,-2/19,-58/399,0,0,-5/133,0,142/399,-42/19,
0,-10/133,-604/399,-5/57,9/19,178/399,4/133,-3/7,-23/399,5/21,23/399,58/133,0,
34/399,0,-34/399,-2/21,0,-5/133,0,23/399,-5/133,5/133,-86/399,0,0,23/399],
[-320/399,-320/133,0,0,0,0,650/399,-734/399,9832/133,620/399,-572/399,-10012/133,
20/399,-36/133,9816/133,632/399,-104/57,116/133,-2440/399,-1000/399,164/133,0,0,
428/399,-32/133,464/399,-2,-2216/399,32/399,2564/133,3608/399,0,-148/57,296/57,
388/399,-468/133,578/133,2392/399,-1500/133,808/399,464/399,0,416/399,18720/133,116/7,
7520/399,2132/399,3580/399,4664/399,852/133,60/133,7604/399,-32/399,0,12/133,1220/399,
-148/57,496/7,-12/133,92/399,2440/133,48/19,-22/7,-208/399,-1280/399,974/399,-1060/399,
-128/21,1328/399,-44/19,96/133,64/133,32/399,104/399,-72/133,0,4/57,32/399,28/19,
18/133,-64/399,572/399,64/399,620/399,-64/399],[0,-160/7,0,0,6336/7,0,0,-104/7,
376/21,0,-1572/7,4/3,0,-56/3,232/21,0,-80/7,40/21,0,-12/7,-12/7,0,0,64/21,-64/21,
0,12/7,0,0,28/3,0,0,0,3712/21,1616/21,-400/21,1312/21,1100/21,-788/21,0,124/21,0,
1808/21,352/21,4,68/7,32/3,32/21,-40/3,-100/21,80/3,8/3,0,0,20/21,0,304/21,176/7,
0,24/7,32/3,-88/21,4,128/21,116/21,-20/3,4/3,28/3,-4/3,40/7,0,0,0,24/7,64/21,0,
12/7,0,-4/3,12/7,-12/7,-116/21,0,0,-4/3],[0,-160/19,0,5408/133,-800/133,0,0,
40/57,-4528/399,0,-4/399,-556/399,0,8/19,-4568/399,0,52/399,-652/399,0,44/399,
44/399,0,0,-1012/399,24/133,0,-44/399,-4/133,2/133,-2206/399,-2/133,0,0,32/399,
158/399,20/133,24/133,10/399,164/399,0,-160/399,0,128/399,-1376/133,-14/57,-104/19,
-2290/399,-1244/399,366/133,116/399,-2680/399,-8/21,0,0,-124/399,0,0,-1328/133,0,
-88/399,-2222/399,-2/399,142/399,32/133,-20/399,-10/57,-4/57,-4/399,4/57,14/57,2/133,
-2/399,2/133,-68/399,-24/133,0,-44/399,2/133,4/57,-44/399,44/399,-44/399,0,0,4/57],
[0,-320/19,0,-1392/133,-592/399,0,0,-198/133,1586/399,0,124/57,-82/399,0,-548/399,
1544/399,0,-88/57,484/399,0,-106/399,-106/399,0,0,120/133,-88/399,0,106/399,-4/133,
2/133,4/3,-2/133,0,0,-1544/399,110/399,-1684/399,18/7,1016/133,-3050/399,0,-314/399,
0,-496/399,232/57,-8/133,1174/399,670/133,1696/399,-240/133,-194/399,2288/399,24/19,0,
0,634/399,0,52/133,1604/399,0,212/399,1250/399,8/133,32/133,32/133,-12/133,-296/399,
-6/133,442/399,6/133,202/399,2/133,2/19,2/133,-4/133,88/399,0,106/399,2/133,6/133,
106/399,-106/399,4/57,0,0,6/133],[0,320/19,0,-816/133,-112/57,0,0,-118/399,578/133,
0,148/57,-18/133,0,-220/399,1592/399,0,32/133,276/133,0,-10/133,-10/133,0,0,
1420/399,-40/399,0,10/133,-4/133,2/133,808/399,-2/133,0,0,-1448/399,-334/399,4/133,
-222/133,-188/133,246/133,0,-50/133,0,-656/399,568/133,4/133,130/57,782/133,916/399,
-524/133,-10/57,3824/399,28/57,0,0,66/133,0,148/399,1772/399,0,20/133,134/57,
-52/399,100/399,100/399,68/399,-8/21,10/399,74/133,-10/399,130/399,2/133,-2/133,2/133,
16/399,40/399,0,10/133,2/133,-10/399,10/133,-10/133,-44/399,0,0,-10/399],
[800/399,3680/399,0,-17600/399,0,0,3/133,332/399,517/133,-1/7,-10/399,-983/399,4/57,
4/7,1588/399,-8/21,254/399,16/133,284/399,83/399,26/133,0,0,404/399,100/399,97/399,
-9/133,-208/399,-40/133,-119/57,-28/57,0,79/133,496/399,-232/399,484/399,-23/19,
-128/57,339/133,86/399,-214/399,0,-8/21,1004/133,1969/399,-740/399,-605/399,-500/399,
489/133,230/57,-1870/399,583/133,94/399,0,136/399,-142/399,-248/399,1678/399,4/133,
-188/399,-100/57,-100/133,82/399,-136/133,338/399,2/133,58/57,18/133,-383/399,-52/399,
-94/399,256/399,-40/133,-160/399,-92/399,0,-88/399,-40/133,-1/7,-2/7,100/399,10/399,
-100/399,-1/7,94/399],[1760/133,-160/19,0,1600/133,0,0,68/399,73/399,-2027/399,2/57,
-41/399,-6/19,12/133,20/133,-290/57,10/133,8/399,-32/133,16/399,-58/399,-10/399,0,0,
-860/399,4/133,142/399,-118/399,-352/399,-32/399,-1718/399,16/21,0,6/133,284/399,
-74/399,40/399,1/57,-104/399,-58/399,4/21,-20/399,0,-4/133,-716/133,52/399,-540/133,
-58/21,-44/19,365/399,-1592/399,-376/133,62/399,4/133,0,8/133,-8/399,-142/399,-298/57,
-12/133,-20/133,-1702/399,-1/133,-4/57,-202/399,1/21,94/399,20/133,-34/133,-32/399,
-94/399,-4/133,24/133,-32/399,-40/399,-20/399,0,-16/133,-32/399,2/57,-10/133,4/133,
41/399,-6/133,2/57,4/133],[0,0,0,-752/57,752/57,0,0,-128/399,800/133,0,-816/133,
128/399,0,-32/399,768/133,0,-296/133,1112/399,0,-16/133,-16/133,0,0,224/57,-32/133,
0,16/133,0,0,200/57,0,0,0,2176/399,1256/399,-1768/399,2900/399,568/57,-4168/399,0,
72/133,0,548/133,2176/399,8/57,1376/399,1012/133,1280/399,-1808/399,-48/133,4120/399,
472/399,0,0,144/133,0,32/133,2080/399,0,32/133,1424/399,-52/399,-148/399,-100/399,
100/399,44/399,16/133,20/57,-16/133,-100/399,0,-88/399,0,32/133,32/133,0,16/133,0,
-16/133,16/133,-16/133,0,0,0,-16/133],[2720/399,2720/399,0,-10240/19,0,0,-85/399,
-85/399,7072/133,-232/399,-232/399,7176/133,14/57,14/57,21296/399,176/399,176/399,
154/57,1124/399,22/57,-22/21,0,0,134/399,-16/21,26/21,-163/133,-844/399,-16/21,
1768/399,44/21,0,376/399,1124/399,-26/133,274/399,-1025/399,-4,356/133,-296/399,8/19,
0,48/133,0,-136/133,464/133,1768/399,442/133,-1088/399,-842/399,-642/133,-2056/399,
16/21,0,534/133,-562/399,-562/399,2912/57,94/399,94/399,3212/399,-178/399,-683/399,
-1240/399,626/399,751/399,34/19,0,-802/399,-34/19,-752/399,64/57,-16/21,-4/133,
436/399,0,94/399,-16/21,-536/399,-7/57,0,232/399,0,-232/399,0],
[-1040/57,1360/19,0,-160/57,0,0,54/19,59/38,-633/38,-17/19,1/38,-37/57,142/57,50/57,
-305/19,25/19,0,-140/57,488/57,-107/57,-59/19,0,0,518/57,-26/19,149/57,-41/19,
-200/57,8/57,-457/57,200/57,0,-3/19,94/57,-73/57,128/57,-365/114,-120/19,111/19,
-46/19,142/57,0,26/19,-1042/57,544/57,-174/19,-19/3,-530/57,733/114,992/57,-908/57,
23/3,-14/57,0,-24/19,-244/57,-47/57,-1075/57,-122/57,-10/19,-197/19,-61/38,-32/57,
-91/19,271/114,79/19,34/19,85/57,-170/57,-163/57,-18/19,-24/19,8/57,56/57,74/57,0,
-4/3,8/57,-83/57,-25/57,-46/57,-1/38,43/57,-17/19,-46/57],
[8320/21,-3200/7,0,5440/7,0,0,88/21,113/21,-6403/21,106/21,23/21,-46/3,-4/7,76/21,
-6598/21,-82/21,-16/3,-56/3,-64/3,-26/7,94/21,0,0,-332/3,8/7,-166/21,134/21,152/21,
4/3,-158,28/3,0,-62/21,20/7,6/7,-40/3,331/21,580/21,-530/21,80/7,-136/21,0,-88/21,
-988/3,-20,-3296/21,-2230/21,-1724/21,107/7,-1280/7,-1024/21,-158/7,64/21,0,-116/21,
32/3,-10/7,-2034/7,52/21,-12/7,-3286/21,11/7,8/3,250/21,-27/7,-34/7,-20/7,-2/7,
172/21,30/7,32/21,8/21,4/3,-16/7,-4/3,0,8/21,4/3,86/21,-38/21,44/21,-23/21,-38/21,
106/21,44/21],[5440/399,-1280/133,0,8000/399,0,0,160/399,37/133,-4195/399,40/399,
-3/133,-40/133,80/399,80/399,-4274/399,26/399,-24/133,-96/133,0,-128/399,-8/57,0,0,
-1156/399,-32/399,64/399,-64/399,-72/133,8/399,-332/57,416/399,0,-44/399,28/57,
-16/133,-32/133,107/399,136/399,-220/399,4/19,4/399,0,-4/399,-668/57,16/57,-780/133,
-1576/399,-1364/399,485/399,-1912/399,-428/133,20/399,32/399,0,-80/399,0,-14/57,
-4150/399,-16/133,-16/133,-792/133,-1/57,-22/399,-86/399,5/133,130/399,4/57,-26/399,
8/399,-94/399,-20/399,-4/133,8/399,-4/399,8/133,0,-16/133,8/399,8/399,-40/399,0,
3/133,0,40/399,0],[-1840/21,80,0,-1760/7,0,0,-40/21,-13/6,4127/42,-10/21,-31/42,
50/7,-20/21,-20/21,2113/21,19/21,20/21,136/21,0,10/7,2/3,0,0,170/7,10/21,38/21,
-38/21,-8/3,-4/21,1138/21,0,0,10/21,22/21,4/7,10/7,-79/42,-38/21,2/21,-20/21,2/7,
0,2/7,718/7,-10/7,1136/21,752/21,638/21,-107/14,782/21,184/7,10/21,-10/21,0,38/21,
0,-11/21,1991/21,10/21,10/21,380/7,5/6,-23/21,-11/21,-13/14,-1/21,-10/21,-13/7,0,
-3/7,2/7,10/21,-4/21,0,-10/21,0,10/21,-4/21,0,10/21,0,31/42,0,-10/21,0],
[2560/399,-2560/399,0,0,0,0,-185/399,185/399,-5020/133,-20/399,20/399,5070/133,
-142/399,142/399,-5020/133,-244/399,244/399,-14/57,-68/133,104/399,74/399,0,0,-26/19,
8/57,-146/399,3/7,424/399,86/399,-4700/399,-818/399,0,260/399,68/133,58/399,122/133,
-419/399,-32/21,838/399,176/399,-346/399,0,-80/133,-9840/133,-4346/399,-4454/399,
-238/57,-590/133,-34/7,-1636/399,130/399,-4436/399,72/133,0,136/399,34/133,-34/133,
-4920/133,142/399,-142/399,-4352/399,-362/399,23/21,48/133,310/399,-165/133,400/399,
650/399,-310/399,400/399,18/133,14/57,86/399,-200/399,-40/399,0,0,86/399,-106/399,
-71/399,142/399,-20/399,-130/399,-20/399,130/399],[260/399,0,820/399,0,0,-11600/57,
61885/1596,-1117/532,253/798,3917/798,-18/133,115/798,31081/798,-367/266,46/399,25/19,
-30/133,755/798,595/19,904/399,-218/399,389/798,-1/42,0,1011/133,2207/798,41/84,
242/399,-307/798,-181/798,-197/266,1640/399,1177/798,-295/133,-176/399,-12/133,713/532,
71/399,-799/266,1009/133,-26/21,11/42,-44/133,-46/133,-158/399,-389/798,118/399,0,
-449/399,-1985/798,534/133,-533/798,1331/798,-5/266,-13/266,28993/798,-885/266,23/133,
1015/114,-799/798,-3/266,536/399,3331/1596,128/399,-655/399,-3215/1596,-26/19,-295/399,
203/114,387/266,41/133,11/57,397/798,-83/266,-292/399,337/798,-58/399,145/798,-9/266,
367/532,1/6,18/133,-11/57,269/798,11/57],[100/133,0,-340/133,0,0,-4000/133,4531/1064,
159/1064,4/133,183/266,-3/38,11/266,2157/532,65/532,-1/133,8/133,-11/133,15/532,
705/266,215/266,115/532,-93/133,-9/133,0,-43/266,-183/266,143/1064,-123/133,15/266,
-17/266,-78/133,-13/133,40/133,149/266,-1/133,-5/38,195/1064,4/133,-71/133,-81/266,
-39/266,-6/133,-31/266,-24/133,-9/133,-27/133,-21/38,0,11/38,83/266,22/133,-31/133,
47/133,5/133,-4/133,2291/532,447/532,12/133,27/266,-11/266,1/266,45/532,185/1064,
17/133,-15/76,-121/1064,-41/532,-81/266,125/532,5/76,2/19,10/133,1/14,-39/266,-75/266,
4/133,-11/133,3/38,3/266,-65/1064,17/266,3/38,-10/133,31/266,10/133],
[-120/19,0,-40/19,0,0,0,67/228,9/76,-157/456,53/456,-7/38,1/12,43/228,23/114,-27/76,
17/76,-7/57,-29/228,-5/57,8/57,85/228,13/228,-83/228,0,21/76,181/456,-55/114,131/228,
-271/456,23/456,11/8,79/114,-67/456,65/57,-17/57,-49/114,119/456,1/19,-65/76,5/19,
-13/456,11/76,-1/228,-119/114,5/38,-23/152,-157/228,0,25/38,491/456,-46/57,-59/456,
16/57,71/228,-7/456,43/114,65/38,119/228,145/228,-2/19,17/76,-13/228,-13/24,27/76,
-37/228,109/228,-1/152,-71/152,13/152,-187/456,23/456,1/152,1/456,1/38,-11/228,
-17/228,5/152,35/152,13/228,-23/228,1/152,7/38,-1/152,53/456,5/152],
[-200/399,0,-200/133,0,0,-80/57,101/84,-43/1596,-2/21,7/114,-11/798,23/798,317/266,
1/798,-11/133,2/19,-16/399,-5/114,517/399,-158/399,1/114,-37/399,-65/399,0,103/133,
250/399,-137/532,-44/133,-89/798,13/266,110/133,457/798,-215/798,23/399,-15/266,-1/19,
179/1596,1/133,-131/798,341/399,10/133,1/6,20/399,-16/57,11/266,31/798,-8/399,0,
55/798,31/266,-22/133,23/798,2/133,37/399,13/798,145/114,23/266,8/57,685/798,5/114,
10/133,-5/266,-205/1596,26/399,-1/114,221/1596,-1/57,-25/798,-1/798,-40/399,-1/57,
-11/399,1/798,25/798,9/133,1/798,1/133,1/21,17/798,-1/1596,-1/42,11/798,11/399,1/798,
-11/399],[220/133,0,-20/19,0,0,200/133,-2027/3192,-23/1064,17/798,-3/76,5/532,1/228,
-145/228,-41/1596,3/266,-4/133,-5/399,5/532,-179/266,-5/798,-71/1596,-215/798,5/798,0,
-433/798,-93/266,263/3192,-28/57,29/532,1/228,-5/14,-163/532,37/1596,-71/798,37/1596,
4/399,15/1064,1/266,-23/1596,-401/798,5/798,-3/532,1/266,2/399,-5/228,11/532,37/798,
0,-43/1596,-69/532,73/798,5/532,-1/399,-1/42,1/228,-149/228,-71/532,-1/399,-851/1596,
31/1596,-3/266,43/1596,59/1064,-5/133,-1/84,-5/152,-17/798,37/1596,31/1596,11/399,
-1/399,-1/266,13/1596,-1/228,0,9/532,-4/399,-2/133,1/1596,41/3192,-3/532,-5/532,
1/266,1/1596,-1/266],[-1600/19,1600/19,0,0,0,0,-3/19,3/19,24/19,-30/19,30/19,
-12/19,18/19,-18/19,24/19,-16/19,16/19,-18/19,156/19,14/19,-42/19,0,0,310/19,-20/19,
-48/19,41/19,128/19,2/19,86/19,-182/19,0,10/19,-156/19,-2/19,54/19,-55/19,-100/19,
212/19,-80/19,2,0,20/19,96/19,100/19,54/19,56/19,-10/19,-58/19,568/19,-18/19,58/19,
-16/19,0,-28/19,-78/19,78/19,48/19,-18/19,18/19,72/19,-28/19,29/19,0,52/19,1/19,
20/19,82/19,-52/19,20/19,-10/19,-30/19,2/19,24/19,24/19,0,0,2/19,-32/19,9/19,
-18/19,-30/19,18/19,-30/19,-18/19],[50/399,0,-10/133,0,0,260/133,-2315/6384,13/912,
-5/532,-367/3192,-1/3192,-3/1064,-1175/3192,23/3192,-1/228,-13/399,1/798,-11/1064,
-409/1596,-5/1596,-5/1064,-17/532,3/532,0,-101/532,-181/1596,271/6384,-1/399,17/1064,
1/1064,-65/532,-99/1064,41/3192,25/1596,1/152,13/798,-115/6384,-1/532,39/1064,-41/228,
5/532,1/456,5/1596,1/399,1/152,29/3192,-1/228,0,53/3192,-1/456,-3/76,5/456,-8/399,
-1/532,1/1064,-369/1064,25/1064,-1/798,-643/3192,47/3192,1/1596,-29/3192,-23/6384,
-5/266,37/3192,5/336,17/1596,37/3192,-7/456,-4/399,-1/399,-1/532,3/1064,-1/456,1/399,
1/168,-2/399,-1/798,-1/1064,-23/6384,-3/1064,1/3192,1/532,-5/1064,-1/532],
[-220/399,0,-200/399,0,0,640/19,-235/228,-41/798,13/168,-18227/3192,-1/57,73/798,
-559/532,-3/133,-5/532,-235/1596,-67/798,3/76,245/57,353/532,17/1596,11/532,-367/1596,
0,439/1596,185/3192,463/798,199/532,-167/1064,415/3192,155/456,52/399,967/1064,10/399,
-43/798,-40/133,1013/3192,-41/798,-493/798,232/399,-41/1064,-181/1596,-9/532,-307/798,
-25/228,-283/3192,3/38,0,-25/532,31/1064,59/266,-185/1064,-113/798,-13/1596,45/1064,
-809/798,5/133,307/1596,155/1596,-37/399,-37/1596,65/532,-185/1064,13/76,-99/532,1/798,
-25/152,-439/3192,241/1064,-85/3192,-271/3192,41/3192,-157/3192,5/114,199/1596,-5/84,
181/3192,-11/1064,1/7,3/266,41/3192,1/57,-41/3192,111/1064,41/3192],
[-10/133,0,50/399,0,0,260/133,-179/2128,-17/1596,41/6384,-123/304,-1/456,23/6384,
-143/1596,-3/532,-1/1596,-13/399,-5/1064,1/114,409/1596,1217/6384,3/1064,1/76,1/1596,
0,5/798,-337/6384,751/6384,16/133,-4/399,-1/2128,-65/532,-4/133,1091/6384,-1/399,
-1/266,-3/133,29/2128,5/1596,-281/6384,-5/1064,-11/1064,-9/532,-2/399,-25/1596,
-65/6384,-13/1596,17/6384,0,-9/2128,-37/3192,37/1064,-23/2128,-23/1064,-1/228,-1/532,
-289/3192,-1/266,25/3192,-13/532,-23/1596,-5/1596,11/798,1/456,1/228,-17/1064,-5/456,
-37/3192,-17/1064,115/6384,11/1596,3/1064,1/532,-1/399,1/532,-2/399,-3/532,1/266,
-1/798,3/2128,3/1064,1/532,1/456,-1/532,41/6384,3/1064],
[-680/399,0,160/133,0,0,-1000/399,4195/3192,-13/3192,-20/399,5/133,-5/399,-5/399,
2137/1596,3/532,-10/399,12/133,3/133,-13/1596,167/114,-31/798,25/1596,289/798,13/798,
0,197/266,395/798,-449/3192,233/399,-10/399,-1/399,107/266,169/399,-5/798,7/114,
-2/133,43/798,-51/1064,-4/399,55/798,565/798,-1/798,29/798,1/798,0,16/399,-1/798,
-2/133,0,3/133,26/399,-52/399,11/798,9/266,5/266,-1/798,2075/1596,7/76,0,99/133,0,
2/133,-15/532,-107/3192,-1/399,5/532,107/3192,11/532,0,-17/532,-47/1596,-1/133,0,
2/399,-1/399,5/798,1/266,-1/399,2/133,-1/399,-3/1064,0,5/399,0,-5/399,0],
[-30/133,0,40/399,0,0,0,61/3192,1/336,185/3192,299/6384,-29/6384,29/798,-9/1064,
2/399,1/228,-1/133,-11/532,1/152,-163/798,-47/1064,11/532,31/798,-1/133,0,67/3192,
-79/2128,-5/3192,81/1064,-127/6384,11/912,25/304,-1/168,-457/6384,15/532,-25/3192,
-11/133,103/1596,17/798,-22/133,107/1596,-197/6384,-51/1064,-5/456,-109/798,-12/133,
-79/2128,-61/1064,0,107/6384,61/2128,37/532,-473/6384,1/168,-4/399,51/2128,25/1596,
45/1064,109/1596,1/56,-43/1596,-13/1596,55/2128,-41/2128,5/228,-89/2128,-25/3192,
-235/6384,-37/912,111/2128,-25/6384,-25/6384,43/6384,-9/2128,0,-13/3192,-13/3192,
43/6384,-3/2128,5/266,-1/399,43/6384,29/6384,-43/6384,299/6384,67/6384],
[-1280/399,0,-2560/399,0,0,0,14/19,109/399,-274/399,-9/133,-47/399,32/399,82/133,
104/399,-236/399,176/399,-68/399,-194/399,200/133,-90/133,4/133,-4/7,-4/7,0,-230/399,
241/399,-74/133,-82/133,-85/399,25/133,11/7,46/57,-5/21,132/133,-22/133,20/399,8/133,
40/399,-4/399,-124/399,205/399,46/57,118/399,-200/133,136/399,137/399,-230/399,0,
421/399,111/133,-748/399,51/133,14/57,188/399,9/133,164/133,198/133,100/133,58/399,
200/399,176/399,-113/399,-277/399,-4/133,25/133,430/399,3/19,-5/399,-47/133,-101/133,
-23/399,-71/399,47/399,4/57,86/399,58/399,-43/399,5/19,4/399,-52/399,-71/399,47/399,
71/399,-9/133,-59/399],[470/399,0,-550/399,0,0,20/399,11/304,-83/1596,-5/336,
-493/2128,5/3192,151/6384,41/1596,-1/28,-15/532,5/133,-127/3192,1/798,313/1596,9/112,
-163/3192,-129/532,-17/228,0,-41/266,-115/2128,213/2128,-164/399,1/266,157/6384,
-31/532,-5/399,883/6384,-31/399,-1/266,-5/133,27/304,25/1596,-339/2128,-295/3192,
107/3192,31/532,1/42,-241/1596,-113/6384,17/532,265/6384,0,-5/912,-401/3192,299/3192,
25/2128,107/3192,29/1596,17/1596,127/3192,-31/266,241/3192,-1/12,17/532,37/1596,37/798,
25/1064,-1/532,-45/1064,1/152,-169/3192,-9/1064,15/304,1/1596,-11/3192,-25/1596,3/266,
13/1596,5/266,9/532,-1/133,1/133,1/112,1/56,-25/1596,-5/3192,25/1596,1/112,-47/3192],
[920/399,0,-40/19,0,0,880/133,-4127/1596,113/1596,20/399,-25/133,5/399,5/399,
-2113/798,31/798,10/399,-68/399,-10/399,-1/42,-359/133,20/399,25/798,-85/133,-1/57,0,
-82/57,-374/399,107/532,-386/399,1/57,0,-92/133,-314/399,-5/399,11/399,2/133,-9/133,
7/228,5/399,-1/399,-186/133,2/133,-5/133,0,0,-5/133,0,-22/399,0,17/399,10/133,0,
-5/399,-8/133,-5/399,0,-1991/798,11/266,0,-10/7,4/399,-5/399,-5/266,-41/1596,1/399,
29/798,37/1596,1/42,0,-3/266,-3/266,5/399,0,-5/399,2/399,-1/133,-5/399,2/399,-5/399,
0,-31/1596,0,-5/399,0,5/399,0],[50/57,0,-10/7,0,0,-100/133,1763/6384,-283/6384,
-41/1596,31/456,-5/3192,71/3192,289/1064,-83/3192,-17/532,31/798,-2/57,-11/3192,
337/1596,-143/798,-39/1064,-109/532,-7/76,0,169/1596,101/798,-383/6384,-185/399,
-25/1064,13/456,341/1596,135/1064,-117/1064,-73/1596,-7/456,-16/399,583/6384,13/1596,
-503/3192,275/1596,1/28,75/1064,41/1596,-61/399,-1/456,83/3192,4/133,0,-3/1064,
-75/1064,85/1596,31/3192,4/399,53/1596,37/3192,907/3192,-73/1064,61/798,165/1064,
31/1064,47/1596,103/3192,-29/6384,17/798,-37/1064,149/6384,-71/1596,-37/3192,127/3192,
-2/133,-1/133,-23/1596,23/3192,5/456,23/798,37/3192,-1/399,2/133,15/1064,83/6384,
-43/3192,5/3192,23/1596,25/3192,-23/1596],[-120/133,0,40/133,0,0,-200/133,5/152,1/21,
-23/1064,2047/3192,-23/1596,-13/1064,9/266,11/266,-1/798,5/399,5/228,-4/399,-425/798,
-1217/3192,101/1596,73/798,3/266,0,127/798,457/3192,-7/24,2/399,-1/21,-11/1064,5/14,
46/399,-1303/3192,8/57,-8/399,3/266,-127/3192,-1/57,197/3192,229/1596,-31/1596,-3/266,
-2/133,37/798,5/152,-2/57,-79/1064,0,37/1064,93/532,-11/84,-3/152,1/84,5/266,-2/399,
27/532,4/19,-37/1596,64/399,-8/399,1/798,-1/21,-13/228,13/399,41/1596,15/532,23/532,
-29/1596,-37/1064,-25/798,1/532,11/798,-1/133,-1/133,-1/114,-11/798,5/798,2/133,
11/3192,-11/532,11/798,23/1596,-11/798,-1/3192,1/84],
[30/19,0,-130/133,0,0,-1020/133,-335/2128,-25/532,-109/2128,7083/2128,-11/1064,
-103/2128,-5/76,-13/532,-5/532,10/133,71/1064,11/266,-231/76,-2713/2128,17/1064,
-177/532,13/76,0,12/133,629/2128,-297/304,-383/266,-6/133,-145/2128,267/532,1/133,
-3095/2128,-1/133,-3/266,1/14,-391/2128,9/532,389/2128,-41/1064,-29/1064,-29/532,
-5/266,93/532,11/304,1/532,167/2128,0,-193/2128,-3/56,-29/1064,97/2128,1/152,-13/532,
-13/532,-295/1064,-3/266,-93/1064,37/532,-23/532,-5/532,-17/532,15/1064,-8/133,47/1064,
-31/1064,69/1064,15/1064,-183/2128,5/532,33/1064,3/532,-3/133,1/76,-9/266,-15/532,
5/266,-1/266,-1/16,13/1064,3/532,11/1064,-3/532,-85/2128,9/1064],
[-310/133,0,-10/19,0,0,740/133,887/2128,23/532,-123/2128,-6639/2128,-5/152,9/112,
149/532,27/532,-45/532,15/266,-123/1064,-9/133,1593/532,2533/2128,47/1064,13/76,
-169/532,0,-1/14,-257/2128,1775/2128,317/266,-23/266,197/2128,-1/28,71/266,421/304,
31/133,-8/133,-3/19,643/2128,-3/532,-977/2128,129/1064,3/56,89/532,9/266,-261/532,
-9/2128,-13/532,-451/2128,0,449/2128,35/152,-107/1064,-165/2128,153/1064,67/532,17/532,
655/1064,93/266,261/1064,83/532,31/532,43/532,4/133,-121/1064,37/266,-15/152,141/1064,
-93/1064,-127/1064,275/2128,-51/532,-3/152,-5/532,9/266,-1/76,9/266,15/532,-3/133,
1/14,177/2128,-27/1064,-5/532,5/152,5/532,145/2128,-13/1064],
[-200/57,0,-220/57,0,0,4480/19,-8915/228,287/152,-17/38,-3277/456,-5/152,-3/38,
-8947/228,73/57,-14/57,-145/114,11/114,-175/228,-1715/57,-643/228,15/19,-59/114,
-35/114,0,-1439/228,-13/8,-73/76,-137/228,-155/456,145/456,1085/456,-203/76,-869/456,
307/114,29/228,-10/19,-65/76,-35/114,31/19,-6,431/456,-121/228,37/228,-10/57,26/57,
33/152,-73/228,0,159/152,1255/456,-70/19,155/456,-111/76,5/114,3/152,-1413/38,307/76,
5/57,-1733/228,35/57,1/57,-521/456,-1091/456,4/57,181/152,445/228,175/152,35/152,
-611/456,-697/456,-157/456,-41/456,-271/456,41/114,59/76,-43/76,41/152,-11/152,13/57,
-73/114,-41/456,5/152,41/456,-77/456,-41/456],[-106/399,0,40/57,0,0,0,-1861/798,
1003/6384,-419/6384,7439/3192,13/6384,-13/168,-1227/532,55/532,25/3192,-43/1064,
155/1596,-67/1596,-1720/399,-447/1064,13/168,3/152,85/456,0,-395/798,-445/3192,
-403/1064,-16/133,2/57,-35/456,-113/1064,-291/1064,-1763/3192,317/1596,33/1064,22/133,
-663/2128,-1/399,591/1064,-1135/1596,83/1596,-41/1596,-1/266,173/532,2/19,31/1596,
-27/532,0,5/112,80/399,-31/84,317/3192,-45/1064,-1/456,-17/532,-901/399,317/1064,
-173/1064,-125/228,20/399,-5/1064,-1039/6384,-25/399,-271/3192,415/2128,47/532,311/1596,
5/56,-761/3192,-211/3192,47/1596,1/532,-43/1596,-1/399,-9/266,-25/798,-1/1596,-3/1064,
-239/3192,-55/1064,1/532,-13/6384,-1/532,-241/3192,1/532],
[32/133,0,-250/133,0,0,8240/133,-10207/1596,-79/3192,-5/3192,-10219/1596,47/3192,
41/399,-134/21,-13/798,-37/532,-65/228,-13/114,-55/798,-25/399,10/399,-89/1596,-89/532,
-563/1596,0,-579/532,-235/798,983/1596,29/266,-14/57,85/399,617/1596,-613/1596,509/798,
-73/798,-115/1596,-143/399,1021/3192,-97/1596,-725/1596,-881/1596,52/399,-11/399,
131/1596,-439/798,-97/1596,55/798,31/114,0,-85/3192,61/798,-193/1596,-1/42,-142/399,
9/532,9/133,-1657/266,-73/532,439/1596,-2087/1596,-1/532,8/399,13/456,-101/228,103/798,
-125/3192,103/399,-23/266,-1/133,109/1596,-319/1596,-17/114,-79/1596,-27/266,241/1596,
25/76,-11/133,2/19,-47/1596,87/532,13/1596,-73/1596,-47/3192,79/1596,85/1596,-79/1596],
[-10/19,0,-10/57,0,0,0,-1221/76,935/912,-367/912,2507/152,5/912,-143/456,-1223/76,
155/228,-9/152,-73/456,21/76,-91/228,-585/19,-539/152,211/456,-125/456,251/456,0,
-221/57,-487/456,-1123/456,-28/19,11/57,-45/152,61/456,-793/456,-1897/456,305/228,
79/456,28/57,-387/304,1/57,1061/456,-1091/228,101/228,-7/228,13/228,259/228,10/19,
29/114,-29/57,0,557/912,307/228,-493/228,263/456,-29/152,7/152,-3/19,-581/38,305/152,
-259/456,-901/228,25/57,23/456,-261/304,-32/57,-169/456,953/912,91/114,58/57,167/456,
-29/24,-265/456,37/228,-2/57,-35/228,1/57,-7/57,-8/57,-1/57,7/456,-151/456,-155/456,
-2/57,-5/912,2/57,-53/152,-2/57],[55/399,0,-100/399,0,0,0,5/336,-155/12768,83/6384,
253/12768,-11/12768,5/228,-1/304,-1/133,-1/168,2/399,-65/3192,5/2128,-137/1596,
-121/2128,-3/1064,-13/399,-1/38,0,-23/912,-61/4256,17/2128,-383/6384,-41/12768,
143/12768,169/4256,43/6384,-443/12768,-37/3192,-5/2128,-1/28,83/1596,41/3192,-317/3192,
1/42,61/12768,23/2128,23/6384,-53/532,-67/1596,-5/672,-1/112,0,25/12768,-73/4256,
25/532,-121/4256,13/912,1/228,163/12768,107/3192,-37/2128,53/1064,-31/6384,1/266,
13/3192,235/12768,-37/12768,13/3192,-305/12768,1/6384,-313/12768,-79/4256,403/12768,
-1/4256,-1/1824,-9/4256,1/672,5/3192,23/6384,13/6384,-1/1824,25/12768,29/3192,1/266,
-9/4256,11/12768,9/4256,253/12768,-9/4256],[40/133,0,200/399,0,0,-3760/133,55/84,
11/266,-11/152,17123/3192,1/133,-23/266,1069/1596,3/133,5/532,199/1596,3/38,-5/228,
-585/133,-1123/1596,9/532,-17/1596,335/1596,0,-281/1596,79/3192,-73/114,-617/1596,
103/1064,-395/3192,-509/3192,-17/399,-3065/3192,2/133,25/798,191/798,-901/3192,16/399,
206/399,-125/266,5/456,113/1596,1/532,97/266,3/28,61/1064,-3/38,0,17/532,43/3192,
-149/798,149/1064,52/399,13/1596,-7/152,71/114,3/133,-97/532,-47/1596,20/399,25/1596,
-173/1596,443/3192,-211/1596,251/1596,-3/266,481/3192,307/3192,-619/3192,11/456,
263/3192,-3/1064,109/3192,-29/798,-191/1596,59/1596,-125/3192,41/3192,-101/798,-3/266,
-3/1064,-1/133,3/1064,-5/56,-3/1064],[-100/133,0,55/133,0,0,0,369/2128,401/2128,
-81/4256,-3/608,-1/112,-3/266,253/2128,5/38,-11/2128,5/2128,3/152,-103/2128,137/532,
13/112,157/2128,27/304,61/2128,0,377/2128,115/4256,-93/1064,363/2128,505/4256,-55/4256,
507/4256,27/1064,67/4256,159/532,8/133,31/532,-439/4256,-5/1064,81/532,1/14,239/4256,
-15/2128,-17/2128,37/1064,39/2128,-73/4256,-85/532,0,1/7,807/4256,-13/56,-13/4256,
3/532,15/2128,-1/224,381/1064,477/1064,-37/2128,297/2128,12/133,-1/2128,-37/532,
-173/4256,-43/2128,67/1064,11/133,313/4256,-29/4256,-45/608,-263/4256,1/224,27/4256,
-1/608,-41/1064,-5/112,-13/2128,-137/4256,25/4256,-1/152,-5/76,27/4256,1/112,-27/4256,
-3/608,27/4256],[85/399,0,85/399,0,0,-320/19,221/133,-647/12768,-85/12768,897/532,
7/1824,-29/1596,1331/798,-29/798,7/912,77/912,11/798,11/798,0,-107/1596,-3/112,
67/6384,379/6384,0,125/798,145/3192,-103/912,-39/532,37/798,-67/1596,-321/2128,
439/6384,-257/1596,-281/3192,13/2128,23/266,-529/12768,1/42,89/1064,29/399,-25/1064,
157/3192,-1/1064,281/3192,11/912,1/76,-41/2128,0,-185/12768,-41/456,11/168,47/1596,
577/6384,29/6384,-3/266,91/57,-281/2128,-281/6384,803/3192,1/798,47/6384,125/12768,
37/304,-263/6384,37/12768,-401/6384,0,1/48,-11/1596,17/304,109/3192,0,109/3192,-1/42,
-47/798,2/57,-1/42,47/6384,-67/1596,29/1596,0,-7/1824,0,-29/1596,0],
[-80/133,0,80/133,0,0,-5640/133,8745/1064,-5/2128,13/1064,2145/2128,-71/2128,13/1064,
8651/1064,3/532,0,155/532,-1/38,47/1064,1845/266,25/38,1/133,5/38,1/38,0,1867/1064,
1237/2128,-81/1064,155/1064,481/2128,-125/2128,265/2128,887/1064,753/2128,11/76,61/1064,
65/532,9/152,5/133,-229/1064,11/7,-177/2128,85/1064,-59/1064,-13/266,-45/1064,
-181/2128,-149/532,0,41/304,-253/2128,33/133,-207/2128,375/1064,2/133,-31/2128,
4345/532,33/152,13/532,2097/1064,3/76,5/532,13/112,37/112,-2/133,-353/2128,-24/133,
-235/2128,-263/2128,375/2128,307/2128,21/304,71/2128,237/2128,-37/266,-239/1064,
101/1064,-237/2128,13/304,-27/1064,-3/1064,59/2128,71/2128,-71/2128,97/2128,71/2128],
[160/133,0,80/133,0,0,0,3/1064,-13/1064,89/2128,-123/2128,59/1064,-13/532,27/1064,
-4/133,47/1064,-41/1064,25/532,-25/1064,75/266,-87/1064,-129/1064,9/1064,15/152,0,
-145/1064,-179/2128,27/532,-87/1064,359/2128,-9/2128,-33/112,-107/532,13/2128,-75/266,
3/38,23/133,-15/112,1/76,29/76,-41/266,157/2128,53/1064,53/1064,99/532,-1/152,11/112,
85/532,0,-11/133,-69/304,-5/266,237/2128,-55/532,-41/1064,27/2128,27/532,-225/532,
-99/1064,-205/1064,11/133,-17/1064,-17/532,23/304,-141/1064,3/28,-5/532,75/2128,
373/2128,-237/2128,75/2128,-47/2128,-71/2128,23/2128,1/76,7/152,5/152,-31/2128,-15/304,
-5/133,2/133,-59/2128,-59/1064,71/2128,-123/2128,-71/2128],
[-5/57,100/399,0,0,0,0,-5/336,7/608,-85/6384,-1/42,1/266,-299/12768,1/168,11/2128,
43/6384,-11/2128,145/6384,-1/228,3/28,185/4256,-41/6384,0,0,1/38,73/6384,2/133,
-1/304,73/6384,-1/1824,-41/6384,-107/1824,0,75/2128,-5/1064,-11/2128,157/3192,
-737/12768,-229/3192,83/672,-221/6384,23/12768,0,-1/6384,3/28,647/12768,187/12768,
29/1824,-3/266,-89/12768,545/12768,-317/6384,233/6384,-13/1064,0,-69/4256,-3/56,5/2128,
-97/3192,-11/3192,-17/6384,-5/2128,-149/6384,4/399,-67/6384,193/6384,1/672,115/4256,
373/12768,-83/2128,11/12768,-13/12768,-11/12768,-1/1824,-1/6384,-1/6384,0,-13/4256,
-1/1824,-51/4256,-11/4256,-5/12768,-1/266,5/12768,-1/42,-5/12768],
[-5/399,0,-5/133,0,0,0,1229/1064,-295/4256,325/12768,-2503/2128,-9/4256,155/6384,
1227/1064,-143/3192,5/6384,29/2128,-25/1064,79/3192,585/266,535/2128,-185/6384,107/6384,
-103/2128,0,221/798,499/6384,1109/6384,83/798,-5/266,7/304,61/6384,277/2128,1885/6384,
-37/456,-97/6384,-17/399,1255/12768,-1/798,-163/912,1103/3192,-33/1064,13/3192,-11/3192,
-305/3192,-39/1064,-31/1596,27/1064,0,-415/12768,-257/3192,153/1064,-275/6384,5/304,
5/6384,3/266,31/28,-37/304,305/6384,305/1064,-25/798,-3/2128,37/608,5/152,65/2128,
-967/12768,-53/1064,-29/399,-67/2128,563/6384,11/304,-5/456,1/399,37/3192,-1/798,1/114,
4/399,1/798,1/912,163/6384,143/6384,1/399,9/4256,-1/399,3/112,1/399],
[80/399,0,0,0,0,0,-13/3192,53/2128,55/3192,-13/3192,-1/1064,-97/6384,0,71/3192,
53/3192,-47/3192,25/1064,-1/532,13/798,5/304,25/1064,0,0,-4/399,55/3192,13/3192,
-25/3192,-23/3192,-5/912,-1/21,-185/6384,0,17/798,11/228,-47/3192,17/399,-93/2128,
-20/399,499/6384,5/456,-55/2128,0,-65/3192,25/266,-71/6384,-149/6384,-199/6384,-3/133,
131/6384,-13/912,-31/1064,-11/798,2/399,0,-3/304,-13/1596,-11/456,79/1596,3/532,
-53/3192,-43/1064,-10/399,31/3192,-37/3192,8/399,-59/6384,193/6384,5/6384,-1/38,
47/6384,23/6384,43/2128,-5/912,-53/3192,-53/3192,0,-5/912,-5/912,13/6384,-71/6384,
71/6384,1/1064,-59/6384,-13/3192,71/6384],[0,-80/399,80/399,0,1880/133,0,-13/1064,
-405/1064,5/6384,0,-5785/2128,71/6384,-13/1596,-59/168,-1/532,1/266,-87/1064,1/114,
-13/798,-191/6384,-23/798,-139/3192,1/24,-1/114,-173/3192,-31/798,1/84,-79/1064,
125/912,-211/3192,-457/6384,-73/1064,-53/3192,615/266,17/38,-53/1596,128/399,355/1596,
-265/6384,-3/152,411/2128,-3/532,601/1064,-11/228,-193/6384,59/2128,223/6384,-1/266,
-61/1596,-293/6384,145/3192,59/3192,-59/3192,-11/168,1/2128,-13/532,-655/1596,-11/152,
-25/532,79/3192,-1/76,-23/2128,25/3192,59/798,1/336,-233/6384,-27/2128,5/304,17/3192,
223/6384,79/2128,29/2128,407/6384,139/3192,37/1064,1/114,151/6384,79/2128,-13/912,
97/6384,-71/6384,-53/6384,59/6384,0,-71/6384],[0,10/57,590/399,0,0,0,67/1596,1/532,
-101/1064,79/1596,-9/152,5/152,2/399,7/228,-34/399,8/133,-23/532,-1/798,-25/133,
295/3192,2/133,73/532,307/1596,47/798,137/798,47/399,-13/84,-25/532,-33/1064,103/1596,
407/1064,-9/532,-53/1596,17/57,-1/266,-11/76,11/532,421/1596,-1025/3192,89/798,
-65/3192,-73/399,-2/133,-241/798,-1/168,-269/3192,-403/3192,-121/798,6/133,41/1064,
-13/228,-47/532,-5/798,-13/228,-319/3192,-75/266,9/266,-241/532,1/21,-69/532,-139/1596,
185/3192,-33/532,-23/798,-275/3192,69/1064,-13/456,-165/1064,31/399,-223/3192,25/1064,
-41/3192,17/3192,5/228,-41/1596,-1/21,-29/3192,25/1064,-1/456,-7/456,41/3192,9/152,
-53/3192,79/1596,53/3192],[0,-590/399,-10/57,0,0,0,101/1064,235/1596,-67/1596,-5/152,
-7/456,-79/1596,34/399,9/76,-2/399,1/798,7/114,-8/133,241/798,-11/1596,101/798,
-47/798,29/399,-73/532,-2/133,251/3192,-11/168,-29/1596,25/1064,-653/3192,235/3192,
65/532,229/3192,17/57,-1/266,23/133,-389/3192,115/532,81/266,3/532,-1/168,37/228,
-47/1596,25/133,-17/532,-31/1064,-22/133,103/1596,103/456,181/3192,-146/399,53/3192,
55/798,17/266,167/3192,241/532,211/798,75/266,139/1596,11/114,-1/21,-433/3192,
-115/1596,-11/532,347/3192,43/456,23/168,11/1064,-153/1064,-211/3192,29/3192,193/3192,
-17/3192,-37/532,-16/399,47/1596,-25/1064,29/3192,5/266,-9/152,53/3192,7/456,-41/3192,
-5/152,53/3192],[0,-220/133,-284/399,0,0,0,-233/3192,-257/3192,193/2128,-65/798,
599/6384,-3/112,-1/228,-113/1064,125/1596,-37/798,27/1064,-37/798,253/798,-447/2128,
-55/798,-53/456,-139/3192,-99/532,-59/152,-101/532,55/266,281/3192,219/2128,-85/3192,
-445/912,-111/1064,41/3192,-67/114,163/1596,37/266,-1/76,69/532,2921/6384,-877/3192,
403/6384,33/133,71/1064,421/1596,37/6384,1195/6384,1657/6384,461/1596,-65/798,-991/6384,
-7/456,569/3192,-43/1064,5/168,989/6384,253/532,-317/1596,421/1064,-331/1596,107/456,
149/798,-347/6384,5/3192,47/1596,275/2128,-115/6384,149/6384,541/2128,-379/3192,
433/6384,-281/6384,-191/6384,53/6384,29/1064,111/1064,41/532,317/6384,-281/6384,
-31/2128,113/2128,-325/6384,-599/6384,349/6384,-65/798,-349/6384],
[0,-2000/19,1060/57,0,80,0,3731/228,-243/76,-253/114,-269/114,-6/19,-115/114,1367/114,
-305/38,-46/57,7/19,24/19,-755/114,635/19,2/3,263/57,-59/114,841/114,-1301/114,43/19,
-41/38,-1067/228,50/57,453/38,-457/114,280/57,-253/114,55/114,-17/19,977/114,871/114,
-1849/228,1130/57,1244/57,-49/57,292/57,124/19,2,46/19,-53/57,389/114,-973/114,281/38,
793/57,-25/38,-1438/57,533/114,-82/57,3/2,77/19,1905/38,409/38,69/19,521/114,1373/114,
54/19,-863/114,-453/76,-97/38,520/57,761/76,137/19,295/57,-1151/114,-695/114,-25/57,
-11/38,43/38,-53/19,-29/57,145/57,-106/57,-25/57,-8/19,-367/76,-7/6,-18/19,77/57,
-269/114,-77/57],[0,440/399,-500/399,0,800/399,0,-25/399,-51/1064,239/3192,-1/1596,
-677/1064,-23/1596,-11/266,-17/266,29/532,-71/1596,2/399,4/133,-32/399,5/532,-1/1596,
-59/798,-61/266,17/266,1/133,-79/1596,125/1596,4/399,-107/798,-1/84,-25/133,11/266,
31/1596,19/42,71/228,-29/399,223/1064,-121/399,-41/228,4/399,-113/798,-17/399,37/114,
1/6,2/133,-8/399,11/532,-25/798,-67/1064,25/798,41/266,-31/1596,17/798,5/266,-5/798,
-16/133,-27/532,1/4,1/57,-43/399,-13/1596,-13/3192,32/399,41/1596,-5/1064,-137/1596,
-1/133,13/532,11/798,103/1596,-2/399,5/266,-13/798,-5/266,-1/57,-1/399,-1/266,-2/399,
3/532,11/1596,11/798,-7/456,-1/84,-1/1596,11/798],[0,-10/57,200/399,0,0,0,59/2128,
-85/3192,-23/168,11/2128,-299/6384,1/168,2/133,43/3192,-2/21,25/532,-1/114,-1/84,
5/532,9/1064,1/168,26/399,1/19,-43/3192,1/56,547/6384,-643/6384,-151/3192,31/912,
-481/6384,67/336,-43/3192,-17/2128,3/14,29/532,-65/3192,-41/2128,37/399,-331/3192,
17/1596,187/6384,-23/1064,27/1064,-3/14,-7/152,-305/6384,-27/532,-13/1064,137/2128,
-1/2128,-377/3192,-5/912,-1/168,-1/114,-53/6384,15/1064,-97/1596,-9/28,1/399,-5/1064,
-4/57,65/6384,-8/133,-7/228,-131/6384,407/6384,11/6384,-113/2128,3/2128,-367/6384,
151/6384,-37/6384,157/6384,1/266,-1/3192,-13/3192,-1/912,151/6384,-1/1064,-43/6384,
-5/6384,299/6384,5/6384,11/2128,-5/6384],[0,1180/21,-62/7,0,0,0,-7,-41/6,71/56,9/7,
-71/168,37/56,-116/21,-359/84,17/42,-19/42,-53/84,139/42,-340/21,3/56,-95/42,29/84,
-281/84,263/42,-1/4,-3/14,25/12,-17/28,-1207/168,205/84,-141/56,13/84,-61/84,-48/7,
-14/3,-25/6,163/42,-19/2,-89/8,11/12,-625/168,-30/7,-37/42,-11/6,13/24,-323/168,
641/168,-61/14,-151/21,71/168,365/28,-71/28,-11/84,-47/84,-409/168,-170/7,-293/21,
-11/4,-13/7,-659/84,-43/28,611/168,65/21,121/84,-727/168,-835/168,-613/168,-407/168,
409/84,499/168,17/56,11/168,-43/168,37/28,17/84,-47/42,139/168,17/56,17/168,359/168,
5/8,71/168,-5/8,9/7,5/8],[0,-10/57,10/57,0,-500/57,0,79/1596,2003/6384,-733/6384,
-1/456,12805/6384,-17/3192,55/1596,187/532,-75/1064,23/456,23/266,-8/399,31/399,
25/3192,121/3192,7/76,-3/532,-23/532,5/228,127/1064,-389/3192,0,13/228,-33/1064,
34/133,53/1596,9/1064,-113/84,-2461/3192,151/798,-497/912,-647/1596,1201/3192,23/1596,
37/532,53/798,-23/28,-191/1596,-5/399,-47/1596,-193/3192,9/532,213/2128,13/798,-3/14,
-1/456,5/798,25/532,5/798,31/266,345/1064,-191/1064,17/532,25/228,-13/456,-65/6384,
-73/798,-69/1064,25/6384,317/3192,55/1596,-59/1064,-55/1596,-97/1064,0,1/532,-11/1596,
-5/266,-1/76,2/399,-4/399,0,1/152,-65/3192,5/1596,251/6384,-13/3192,-1/456,5/1596],
[0,-10/133,50/399,0,260/133,0,-17/1596,-179/2128,13/912,-1/456,-123/304,-1/3192,
-3/532,-143/1596,23/3192,-5/1064,-13/399,1/798,-1/399,-5/1064,-37/3192,1/1596,1/76,
3/532,-1/84,-59/3192,15/1064,4/399,1/228,53/3192,-5/133,-9/532,-3/1064,409/1596,
605/3192,-20/399,13/112,67/532,-383/3192,-1/84,-25/1596,-4/133,283/1596,25/1596,
11/1596,5/532,67/3192,-1/532,-59/2128,-1/133,4/133,17/3192,-2/399,-47/1596,1/798,
-1/266,-289/3192,25/1064,-23/1596,-13/532,47/3192,43/6384,1/114,-1/1064,-1/2128,
-37/3192,-11/1596,17/1064,1/399,37/3192,-2/399,-11/1596,1/1596,1/266,3/532,1/798,
1/266,-2/399,-11/3192,5/1064,-1/532,-41/6384,3/1064,-1/456,-1/532],
[0,100/399,-20/133,0,520/133,0,13/456,-2315/3192,-17/798,-1/1596,-367/1596,-1/228,
23/1596,-1175/1596,-3/266,1/399,-26/399,-5/532,25/798,11/399,29/1596,3/266,-17/266,
1/798,5/133,23/798,-127/3192,-2/133,-199/532,-13/532,17/266,1/228,11/1596,-409/798,
1/532,-61/266,81/1064,-11/798,-389/1596,11/798,-275/798,-99/532,13/798,-2/399,-5/1596,
-11/532,-1/19,-25/798,65/1596,31/1596,-1/14,-5/532,1/399,-23/798,-1/76,25/532,
-369/532,-1/133,47/1596,-643/1596,-23/798,-29/1596,-37/3192,-17/798,17/1596,85/3192,
8/399,-37/1596,-29/1596,-17/798,1/133,5/798,-1/228,-11/1596,-11/798,-13/1596,-4/399,
1/133,-5/1596,-41/3192,3/532,5/532,-1/266,-1/1596,1/266],
[0,-10/19,110/133,0,100/133,0,5/532,71/6384,-23/2128,3/1064,-733/2128,5/1064,1/228,
17/1596,-41/3192,11/1064,-2/133,-5/798,-1/399,11/1064,-11/1064,1/28,71/532,5/1596,
23/1596,25/3192,-67/3192,4/399,11/1596,5/152,1/21,-13/532,-29/3192,179/532,295/1064,
-13/266,311/2128,611/1596,-193/1064,-1/1596,-11/532,-13/399,1/4,-71/1596,11/1596,
5/1596,-5/3192,-23/1596,-7/912,-1/266,-1/114,-1/1064,-1/114,-23/1596,-1/133,-1/266,
31/3192,-71/1064,-13/1596,-1/76,31/3192,107/6384,-4/399,-55/3192,-67/6384,43/3192,
-5/532,-17/3192,1/114,-31/3192,-2/399,-23/1596,-1/532,2/399,1/532,-5/798,0,-2/399,
-5/1064,-1/3192,-1/532,23/6384,3/1064,3/1064,-1/532],
[0,10/7,-50/57,0,100/133,0,-27/532,-107/2128,283/6384,17/1064,-641/2128,5/3192,
-71/1596,-73/1596,83/3192,-25/1064,-5/798,2/57,-61/399,131/3192,-37/3192,-41/1596,
-43/228,7/76,33/532,-53/3192,5/152,-2/399,-233/1596,83/3192,-9/133,11/532,3/1064,
337/1596,445/3192,-89/798,857/6384,-557/1596,-733/3192,23/532,-71/532,-83/798,257/1596,
73/1596,11/798,-1/28,5/3192,-125/1596,-139/2128,2/57,131/798,-1/24,11/798,-1/1596,
-5/133,-61/266,-233/3192,73/1064,43/1596,-253/1596,-31/1064,53/2128,107/1596,53/3192,
-85/2128,-73/1064,-47/1596,-85/3192,27/532,145/3192,1/399,3/532,-23/1596,-1/798,
-11/532,-3/133,-5/798,1/399,1/1064,25/3192,23/1596,1/2128,-43/3192,17/1064,23/1596],
[0,160/133,-680/399,0,-1000/399,0,-20/399,-383/3192,-13/3192,-5/399,4649/3192,-5/399,
-10/399,-2/21,3/532,-13/1596,6/133,3/133,0,-5/133,-1/798,-23/798,-13/42,13/798,
-25/399,-2/133,9/266,2/399,9/266,-5/133,-52/399,5/266,11/798,-167/114,-43/57,68/399,
-1471/3192,-755/798,331/798,-1/38,15/266,32/399,-607/798,7/114,-1/399,-1/798,29/399,
37/798,-145/3192,-4/399,15/266,11/798,1/266,11/798,1/57,0,-263/1596,7/76,-5/399,
26/399,0,-11/1064,29/1596,5/532,41/3192,-17/532,1/114,53/1596,-8/399,11/532,-1/399,
4/399,5/798,-1/266,4/399,3/133,4/399,-1/399,1/399,5/399,0,-3/1064,0,-5/399,0],
[0,-200/399,40/399,0,0,0,271/1064,135/532,-11/266,-5/1064,-15/1064,-1/133,23/133,
5/28,-3/133,13/798,3/266,-3/38,97/266,25/266,143/1596,17/798,17/798,-155/1596,97/532,
151/3192,-1/8,-13/1596,571/3192,-109/3192,233/1064,31/1596,11/1064,55/133,71/798,
113/1596,-367/3192,4/133,1/6,12/133,289/3192,31/1596,-1/1596,-2/133,-5/798,-5/456,
-115/532,5/1596,727/3192,3/56,-541/1596,3/1064,5/532,3/266,1/152,291/532,139/266,
-3/133,39/266,75/532,-2/133,-281/3192,-1/14,-1/21,263/3192,21/152,43/456,-41/3192,
-307/3192,-107/1064,13/3192,1/152,1/456,-1/19,-27/532,1/532,-51/1064,13/3192,0,-5/56,
3/1064,15/1064,-3/1064,-5/1064,3/1064],[0,-10/399,-10/133,0,0,0,-295/2128,1229/532,
935/6384,-9/2128,-2503/1064,5/6384,-143/1596,1227/532,155/1596,-25/532,29/1064,3/76,
-37/228,-65/6384,-251/3192,-103/1064,107/3192,251/3192,-17/399,-533/6384,961/6384,2/399,
73/133,181/6384,-485/1596,13/1596,-17/6384,585/133,4/7,659/3192,2237/6384,305/1596,
149/6384,-11/168,235/399,277/1064,257/399,305/1596,51/2128,101/1596,683/6384,3/152,
-251/2128,-5/399,443/1596,79/6384,-3/532,27/1064,9/1064,-37/152,31/14,305/1064,-25/399,
305/532,25/399,25/532,25/152,29/399,-11/266,-173/1064,-11/152,67/1064,141/2128,58/399,
-1/399,61/3192,-3/133,11/3192,1/133,-67/3192,1/399,-1/399,-13/6384,53/1064,-2/399,
-3/56,2/399,-9/2128,-2/399],[0,1000/399,-1640/399,0,-13280/399,0,-8/399,1051/1596,
-67/1596,-11/399,4405/532,-31/399,2/399,86/133,1/266,-5/266,40/133,-2/399,16/133,
5/399,67/399,10/399,-298/399,-4/399,4/133,1/7,-1/21,52/399,-37/133,-9/133,8/133,
37/133,2/19,-953/133,-989/399,191/399,-2657/1596,-139/57,407/399,5/133,-1/3,85/399,
-1079/399,127/399,17/399,-17/133,-43/399,20/399,233/1596,58/399,-33/133,-20/399,37/399,
4/19,3/133,24/133,185/266,127/266,20/133,20/399,-1/21,-45/532,-13/266,-39/266,37/532,
3/38,55/399,-17/798,-52/399,-73/798,-26/399,1/21,-7/57,-58/399,-2/21,13/399,-6/133,
-26/399,20/399,-1/19,20/399,65/1596,-17/399,-11/399,20/399],
[0,40/133,40/133,0,0,0,3/532,-4/399,3/532,1/76,-1/399,1/76,-2/399,-2/399,-2/399,0,
-17/798,0,-25/399,13/532,-13/798,5/266,1/42,5/266,2/57,-1/76,-3/532,-2/399,-1/133,
11/228,16/399,-5/133,-25/1596,0,0,-17/266,29/1596,1/399,-41/532,5/266,-1/399,-53/798,
1/399,-25/399,3/532,-1/133,-1/76,-15/266,-43/1596,-1/399,16/399,-25/1596,-1/133,-1/42,
-1/38,-25/266,-8/399,-25/266,-1/133,-20/399,-1/133,17/798,-1/399,1/399,-17/798,0,
-17/798,-17/798,17/532,0,1/399,-5/266,1/399,17/798,1/399,-5/266,1/399,1/399,-13/1596,
1/399,0,1/399,0,1/76,0],[0,200/399,-10/57,0,0,0,-23/168,-61/456,59/2128,1/168,
43/6384,11/2128,-2/21,-299/3192,2/133,-1/84,-23/3192,25/532,-3/14,-257/6384,-11/228,
-43/3192,-131/3192,26/399,-257/3192,-85/3192,109/1596,1/456,-649/6384,1/42,-107/912,
-23/3192,-5/798,-3/14,-29/532,-71/1596,69/1064,-139/1596,-667/6384,-39/1064,-331/6384,
-11/532,-3/1064,5/532,11/2128,-1/2128,701/6384,-1/57,-205/1596,-47/2128,213/1064,
-1/114,-11/3192,-1/152,-65/6384,-9/28,-439/1596,15/1064,-4/57,-93/1064,1/399,107/2128,
73/1596,11/399,-15/304,-173/2128,-115/2128,5/6384,47/798,367/6384,-1/912,-1/304,
-13/6384,89/3192,73/3192,-2/399,151/6384,-1/912,-1/6384,299/6384,5/6384,-43/6384,
-5/6384,1/168,5/6384],[0,-820/399,500/399,0,-6640/399,0,-67/3192,12785/3192,-4/399,
-31/798,111/266,-11/798,1/532,6383/1596,1/399,-1/399,4/21,-5/532,127/798,-1/399,
-109/1596,-2/399,54/133,5/399,-8/399,1/114,51/1064,6/133,544/399,-1/42,-17/114,3/133,
0,953/266,197/798,631/798,-431/3192,94/133,61/114,-31/266,1013/798,43/57,37/266,8/133,
-1/399,9/133,3/38,62/399,10/399,-11/798,2/399,31/399,-31/798,52/399,4/57,127/532,
2091/532,12/133,-1/42,389/266,10/133,17/532,347/3192,-1/19,11/1596,-107/3192,-53/1596,
27/266,-31/1596,79/1596,-3/133,-1/114,-6/133,-15/266,-1/133,1/399,-13/399,-3/133,0,
65/3192,-17/798,-1/38,10/399,-31/798,-10/399],[0,-60/133,0,0,0,0,-61/3192,73/1596,
59/266,-43/3192,275/3192,-1/532,-1/266,-43/1596,17/114,-22/399,0,0,37/798,-47/1596,
-43/1596,-22/399,22/399,-1/84,-29/532,-449/3192,65/456,169/1596,-1/456,85/456,
-895/3192,-43/1596,-1/456,-53/133,-41/798,31/1596,53/3192,1/7,275/1596,-37/798,
-23/1064,43/1596,-47/1596,122/399,7/76,1/8,47/399,97/1596,-49/456,-33/1064,235/1596,
5/152,-1/84,-1/133,25/1064,37/532,85/798,61/133,-2/57,27/532,68/399,-3/1064,37/532,
4/133,17/456,-223/3192,-25/3192,47/456,-31/3192,241/3192,-169/3192,-37/3192,-131/3192,
1/133,31/1596,1/84,25/3192,-169/3192,-3/532,43/3192,-37/3192,-275/3192,37/3192,
-43/3192,-37/3192],[0,200/399,-200/399,0,0,0,-27/1064,-1/133,27/1064,3/1064,1/266,
-3/1064,-5/266,-1/133,5/266,-13/798,3/532,13/798,-13/266,13/3192,-1/1596,-43/1596,
-155/1596,43/1596,5/798,-7/456,31/1064,-1/798,-7/228,-11/3192,-13/228,8/399,5/1064,
-4/133,-11/399,5/1596,37/3192,-157/798,-3/1064,17/1596,-9/532,-1/1596,-1/114,13/266,
11/3192,-17/1596,1/152,-29/1596,-85/3192,1/84,25/399,-11/1064,1/133,5/532,-1/266,
-39/532,-2/133,39/532,1/133,-3/133,-1/133,1/532,43/1596,11/798,-3/532,-9/266,-5/798,
1/399,5/456,5/228,1/1596,1/133,-5/1596,-1/228,-5/798,-1/532,-1/1596,1/1596,3/1064,
1/266,3/532,-1/266,-3/532,3/1064,3/532],[0,220/133,-20/19,0,200/133,0,-23/1064,
-2027/3192,5/266,5/532,-3/76,3/532,-41/1596,-145/228,1/114,-5/399,-4/133,11/532,
-71/798,17/399,-5/228,5/798,-215/798,1/14,8/133,-1/266,25/3192,0,-857/1596,61/1596,
-11/798,-3/532,-3/532,-179/266,9/532,-281/798,227/3192,-397/798,-195/532,17/798,
-135/266,-163/532,1/42,-2/399,1/84,-29/1596,1/399,-7/114,-71/1596,31/1596,79/798,
-5/228,-2/399,1/798,-7/228,-71/532,-149/228,-1/133,31/1596,-851/1596,-13/798,43/1596,
7/152,-3/266,-47/1596,-33/1064,-11/399,-37/1596,59/1596,17/798,0,-1/114,-9/532,5/1596,
-11/798,-37/1596,-4/399,0,-3/532,23/3192,3/532,-1/1596,-1/266,5/532,1/266],
[0,1360/399,-320/133,0,2000/399,0,13/1596,-4195/1596,40/399,10/399,-10/133,10/399,
-3/266,-2137/798,20/399,-6/133,-24/133,13/798,-7/57,10/399,-31/798,-13/399,-289/399,
23/399,20/399,-17/133,145/1596,16/399,-197/133,20/133,-15/133,-29/399,-11/399,-167/57,
2/21,-398/399,21/76,-460/399,-331/399,1/19,-195/133,-338/399,5/133,0,4/133,1/399,
5/133,-11/133,-47/399,-2/399,104/399,-11/399,-1/133,-5/57,-2/57,-7/38,-2075/798,0,0,
-198/133,10/399,5/114,3/76,3/133,-29/798,-79/1596,-47/798,0,65/798,11/266,-8/399,
-6/133,-5/399,13/399,2/399,-8/399,2/399,-8/399,-2/399,3/532,0,-10/399,0,10/399,0],
[0,260/399,-340/133,0,40/399,0,-83/3192,633/1064,41/798,-25/1596,37/1596,-71/1596,
-1/532,305/532,17/266,-20/399,5/57,11/1596,47/798,-31/798,61/532,-45/266,-37/114,
-13/266,-1/19,-1/399,215/3192,-16/399,449/1596,-17/84,-47/266,281/1596,37/532,521/798,
-77/228,293/798,-89/456,-617/798,887/1596,1/42,87/266,167/532,-193/798,122/399,
-41/1596,-83/1596,-23/266,13/266,3/28,97/1596,-11/114,-31/1596,29/399,61/798,53/1596,
47/532,1075/1596,61/133,109/1596,197/532,-53/798,-193/1596,65/3192,59/798,43/532,
-43/1064,40/399,37/1596,-145/1596,1/42,8/399,25/266,1/532,-31/532,-9/266,1/28,-2/399,
8/399,17/532,-83/3192,43/1596,-5/1596,-23/798,-25/1596,23/798],
[0,40/133,-120/133,0,-200/133,0,-143/3192,617/1064,1/21,-1/1596,139/1596,-23/1596,
-13/532,309/532,11/266,-4/133,1/21,5/228,-37/798,-17/798,43/1596,-71/798,-71/798,
3/266,-11/399,-4/133,29/456,-5/399,201/532,-33/532,-1/7,5/76,13/532,425/798,-37/228,
124/399,-275/3192,-229/798,571/1596,13/798,52/133,409/1596,-46/399,8/57,-3/532,
-31/1596,1/266,3/266,-17/1596,5/228,10/133,-23/1596,13/399,1/42,17/1596,-37/532,7/12,
4/19,9/532,91/228,-8/399,-47/1596,121/3192,41/798,17/1596,-193/3192,2/133,25/1596,
-3/532,11/266,5/798,29/798,5/1596,-9/532,-4/399,1/76,1/266,5/798,23/1596,1/3192,1/84,
-11/1596,-11/798,-1/1596,11/798],[0,1280/399,2560/399,0,0,0,-109/399,-14/19,-26/399,
47/399,9/133,118/399,-104/399,-82/133,-64/399,68/399,-176/399,100/399,-132/133,2/133,
-326/399,4/7,4/7,10/19,2/57,-5/21,17/133,62/399,53/133,155/133,31/399,-46/57,-55/133,
-200/133,8/19,-386/399,235/399,328/399,-674/399,-52/399,47/133,-46/57,122/399,-200/133,
50/399,157/399,424/399,-22/399,-145/133,-185/399,206/133,59/399,-22/57,-188/399,-5/57,
-198/133,-164/133,-300/133,-200/399,-58/399,176/399,15/19,80/399,-52/399,-75/133,-5/21,
-101/133,-5/399,97/133,3/19,-31/399,-187/399,9/133,172/399,2/7,-58/399,43/399,-31/399,
-58/399,41/133,-71/399,-9/133,59/399,47/399,-71/399],
[0,-460/399,20/19,0,-440/133,0,-113/3192,4127/3192,-10/399,-5/798,25/266,-5/798,
-31/1596,2113/1596,-5/399,5/399,34/399,1/84,-11/798,-1/798,-1/84,1/114,85/266,17/798,
-1/114,5/133,-7/456,-5/399,41/57,-5/133,-2/399,5/266,5/798,359/266,-10/399,188/399,
-107/1064,127/266,281/798,-8/399,284/399,157/399,0,0,-5/798,0,17/798,5/266,-1/399,
1/399,0,5/798,0,29/798,5/798,-11/532,1991/1596,0,-2/399,5/7,-5/798,13/1596,23/1064,
-2/399,-1/84,-1/56,-3/532,0,-1/1596,1/84,5/798,5/399,0,-1/114,-1/399,0,-1/399,
5/798,0,31/3192,0,5/798,0,-5/798,0],[0,640/399,-640/399,0,0,0,83/1596,-1255/133,
-83/1596,71/1596,2535/266,-71/1596,10/399,-1255/133,-10/399,8/399,-7/114,-8/399,
-17/133,-89/1596,265/798,37/266,-13/38,-37/266,-1/21,71/532,-15/76,43/399,-325/114,
7/76,409/798,67/399,51/532,-2460/133,-1124/399,-101/114,-655/532,-487/399,-71/1596,
187/798,-2227/798,-869/798,-1114/399,17/133,43/532,-181/798,-115/532,-179/798,139/1596,
31/266,-169/399,-295/1596,62/399,-55/798,-44/399,-51/266,-1230/133,51/266,18/133,
-1088/399,-18/133,-65/399,-8/19,-2/21,37/399,71/266,97/399,-92/399,-223/1596,-229/798,
-43/798,10/399,-9/266,1/114,-2/57,15/266,43/798,-43/798,71/1596,-25/266,65/798,25/266,
-65/798,71/1596,71/798],[0,110/399,-200/399,0,0,0,-155/6384,5/168,401/3192,-11/6384,
253/6384,-1/168,-2/133,-1/152,5/57,-65/1596,4/399,1/76,-37/1596,1/3192,1/1064,-1/19,
-26/399,61/3192,-1/456,-425/6384,521/6384,137/3192,-295/6384,467/6384,-145/912,23/1064,
1/112,-137/798,-5/76,55/3192,89/6384,-50/399,37/456,1/532,-229/6384,43/3192,-5/168,
53/266,7/152,239/6384,2/57,1/3192,-115/2128,61/6384,109/1064,-23/6384,29/3192,3/266,
11/6384,-37/1064,107/1596,159/532,1/133,-31/3192,8/133,-55/6384,43/798,41/1596,31/2128,
-123/2128,1/2128,79/2128,5/6384,313/6384,-137/6384,59/6384,-163/6384,-5/798,-17/3192,
1/1064,-1/912,-137/6384,1/456,1/304,9/2128,-253/6384,-9/2128,-11/6384,9/2128],
[0,170/399,170/399,0,-640/19,0,-647/6384,442/133,-647/6384,7/912,897/266,7/912,
-29/399,1331/399,-29/399,11/399,77/456,11/399,-281/1596,53/912,-87/1064,379/3192,
67/3192,379/3192,37/399,751/6384,1/912,2/21,125/399,641/6384,11/84,157/1596,-61/6384,
0,-40/399,379/3192,-433/2128,-125/1596,-1975/6384,-101/3192,29/133,439/3192,-143/399,
-281/1596,29/6384,-25/532,101/2128,143/3192,-31/6384,1/21,11/84,-61/6384,-3/532,
425/3192,5/456,-281/1064,182/57,-281/1064,1/399,803/1596,1/399,491/3192,143/1596,
-75/532,-401/3192,-11/798,-17/152,-1/24,751/6384,0,-1/21,-3/56,-47/399,-205/3192,
-1/21,-3/56,-1/21,-1/21,143/6384,29/798,0,29/798,0,7/912,0],
[0,80/399,0,0,-320/19,0,0,212/399,0,0,1160/399,0,0,200/399,0,0,10/133,0,0,
3/133,-3/266,7/114,-5/266,1/42,6/133,3/133,3/266,2/21,-18/133,16/133,1/21,6/133,0,
-320/133,-50/133,-23/798,-5/19,-58/399,-1/14,0,-82/399,-5/114,-208/399,0,29/798,0,
10/399,9/266,-1/399,3/133,3/133,0,0,15/266,3/266,0,218/399,0,3/133,-8/399,1/21,
1/21,4/399,-67/798,-3/133,10/399,-3/133,0,3/133,-10/399,-1/21,-29/798,-4/57,-9/266,
-3/133,-3/266,-3/133,-1/21,3/266,0,0,0,0,0,0],[0,-100/57,55/57,0,0,0,401/912,
123/304,-155/1824,-1/48,-7/608,-11/1824,35/114,253/912,-1/19,7/152,5/912,-65/456,
53/76,235/1824,53/456,61/912,63/304,-7/38,239/912,61/912,-4/19,7/912,727/1824,-13/456,
11/32,-5/304,1/456,137/228,35/152,59/456,-179/912,193/456,545/1824,5/48,373/1824,
9/152,23/912,-37/456,-1/96,61/1824,-527/1824,3/38,83/228,83/1824,-521/912,7/152,
-11/912,-5/912,21/608,159/152,127/152,-37/304,4/19,99/304,1/38,-239/1824,-1/8,-11/114,
87/608,457/1824,263/1824,29/1824,-77/456,-313/1824,-7/1824,-7/608,1/96,-71/912,-55/912,
1/57,-137/1824,-7/1824,-13/1824,-253/1824,-9/608,7/608,9/608,-1/48,-9/608] ] :
#


==> anc/phi3FFmultifinalentry.txt <==
#
# Ancillary file for arXiv:2402.nnnnn [hep-th],
# "The Three-Point Form Factor of Tr \phi^3 to Six Loops",
# by Benjamin Basso, Lance Dixon, and Alexander Tumanov.
#
# In this file, we present the multi-final entry relations for the 3 point
# form factor of the operator   Tr \phi^3   in planar N=4 SYM,
# BDS-like normalized.
#
# These linear relations are distinct from the constraints of dihedral
# invariance, which we do not impose in this file.
#
# NOTE:   This file uses the NEW letter definitions:
# a = sqrt(u/(v*w)),  b = sqrt(v/(w*u)),  c = sqrt(w/(u*v)),
# d = (1-u)/u,  e = (1-v)/v,  f = (1-w)/w.
#
#################################################################
# Some tables of dimensions to keep in mind:
#
# weight w                            1   2   3   4   5   6
# before final w entry conditions     6   7  15  30  66 120
# after final w entry conditions      2   6  13  29  57 112
# new final w entry conditions        4   1   2   1   9   8
#
# In this table, the line
# "before final w entry conditions" refers to the number
# of linearly independent weight w multi-final entries, if we impose only
# a) the (w-1) final entries
# b) the 15 relations on adjacent pairs, on all independent (w-2) final entries
# c) the 4 independent triple-adjacent relations,
#    on all independent (w-3) final entries.
#
# The line "after final w entry conditions" refers to the actual number
# of w final entries, which stabilizes when L = w.
# The difference between these two numbers gives the number of new
# final w entry relations, which are not consequences of pair or triple
# relations or (w-1) and lower final entry relations.
#
###################################################
# A second table of dimensions:
#
# weight w                            1   2   3   4   5    6
# naive number of w final entries     6  12  36  78 174  342
# number of relations                 3   6  23  49 117  230
# after final w entry conditions N    2   6  13  29  57  112
#
# The "naive number of w final entries" is just 6 times 
# "after final w entry conditions" for the previous column, weight (w-1),
# i.e. 6*N(w-1).
# This is the number of strings of the form
#
#           (a_i,[indep. weight (w-1) string]),
#
# where a_i belongs to {a,b,c,d,e,f}.
#
# The "number of relations" required to reduce this number to the
# number of independent functions "after final w entry conditions" N(w),
# is just the difference,
#                               6*N(w-1) - N(w).
# 
# So this is the number of relations we will provide below.
# (We could have also provided the N(w) solutions to these constraints,
# but we leave that to the reader, as it gets rather lengthy if not done
# in a nested format.)
#
#######################################################
# Singles #
###########
# The 4 relations on the single final entries are:
#
phi3singlerels4 := [ E(d) = 0, E(e) = 0, E(f) = 0, E(c) = - E(a) - E(b) ] :
#
# so we only need to specify 2 independent single final entries:
#
phi3single2indep := [ E(a), E(b) ] :
#
#######################################################
# Doubles #
###########
# Naively there are 6 * 2 = 12 double final entries,
# but we have the 12 relations,
#
phi3doublerels6 := [ E(d,a) = 0, E(e,b) = 0, E(f,b) = - E(f,a),
E(c,a) = - E(a,a) - E(b,a) , E(c,b) = - E(a,b) - E(b,b),
E(d,b) = E(a,b)-E(b,a) + E(e,a) - E(f,a) ] :
#
# so we only need to specify 6 independent double final entries:
#
phi3double6indep := [ E(a,a), E(b,a), E(a,b), E(b,b), E(e,a), E(f,a) ] :
#
#######################################################
# Triples #
###########
# Naively there are 6 * 6 = 36 triple final entries,
# but we have the 23 relations,
#
phi3triplerels23 := [ E(b,e,a) = 0, E(c,f,a) = 0,
E(d,a,a) = 0, E(d,a,b) = 0, E(d,e,a) = 0, E(d,f,a) = 0,
E(e,b,a) = 0, E(e,b,b) = 0, E(e,f,a) = 0, E(f,e,a) = 0,
E(a,e,a) = -E(c,e,a),
E(f,a,a) = -E(f,b,a),
E(f,a,b) = -E(f,b,b), 
E(e,e,a) = -E(e,a,b),
E(a,a,a) = -E(b,a,a)-E(c,a,a),
E(a,a,b) = -E(b,a,b)-E(c,a,b),
E(a,b,a) = -E(b,b,a)-E(c,b,a),
E(a,b,b) = -E(b,b,b)-E(c,b,b),
E(f,f,a) = -E(f,b,b)-E(f,b,a),
E(a,f,a) = -E(b,a,b)+E(b,b,a)-E(c,a,b)+E(c,b,a)-E(c,e,a),
E(b,f,a) = E(b,a,b)-E(b,b,a)+E(c,a,b)-E(c,b,a)+E(c,e,a),
E(d,b,a) = E(f,b,a)+E(e,a,a)-E(c,a,b)-E(b,a,b)-E(b,a,a),
E(d,b,b) = E(f,b,b)+E(e,a,b)-E(c,b,b)-E(b,b,b)-E(b,b,a) ] :
#
# so we only need to specify 13 independent triple final entries:
#
phi3triple13indep := [ E(b,a,a), E(b,a,b), E(b,b,a), E(b,b,b),
E(c,a,a), E(c,a,b), E(c,b,a), E(c,b,b), E(c,e,a),
E(e,a,a), E(e,a,b), E(f,b,a), E(f,b,b) ] :
#
#######################################################
# Quadruples #
##############
# Naively there are 6 * 13 = 78 quadruple final entries,
# but we have the 49 relations,
#
phi3quadrels49 := [
E(b,e,a,a) = 0, E(b,e,a,b) = 0, E(c,f,b,a) = 0, E(c,f,b,b) = 0,
E(d,c,e,a) = 0, E(d,e,a,a) = 0, E(d,e,a,b) = 0,
E(d,f,b,a) = 0, E(d,f,b,b) = 0,
E(e,b,a,a) = 0, E(e,b,a,b) = 0, E(e,b,b,a) = 0, E(e,b,b,b) = 0, 
E(e,f,b,a) = 0, E(e,f,b,b) = 0, 
E(f,c,a,a) = 0, E(f,c,a,b) = 0, E(f,c,b,a) = 0, E(f,c,b,b) = 0,
E(f,c,e,a) = 0, E(f,e,a,a) = 0, E(f,e,a,b) = 0,
E(d,b,a,a) = -E(d,c,a,a),
E(e,c,a,b) = E(e,e,a,a),
E(e,c,b,b) = E(e,e,a,b),
E(a,c,e,a) = -E(b,c,e,a)-E(c,c,e,a),
E(b,b,a,a) = -E(c,b,a,a)-E(a,b,a,a),
E(b,b,b,a) = -E(c,b,b,a)-E(a,b,b,a),
E(b,c,a,a) = -E(c,c,a,a)-E(a,c,a,a),
E(b,c,a,b) = -E(c,c,a,b)-E(a,c,a,b),
E(b,c,b,a) = -E(c,c,b,a)-E(a,c,b,a),
E(b,c,b,b) = -E(c,c,b,b)-E(a,c,b,b),
E(e,c,e,a) = E(e,c,b,a)-E(e,e,a,a),
E(c,e,a,b) = 2*E(b,c,e,a)-2*E(e,c,b,a)+2*E(e,e,a,a)+E(a,e,a,b),
E(a,b,a,b) = -E(a,b,a,a)-E(a,c,a,b)+E(a,e,a,a)+E(a,f,b,a),
E(a,b,b,b) = -E(a,b,b,a)-E(a,c,b,b)+E(a,e,a,b)+E(a,f,b,b),
E(b,b,a,b) = -E(c,b,a,b)+E(a,b,a,a)+E(a,c,a,b)-E(a,e,a,a)-E(a,f,b,a),
E(b,b,b,b) = -E(c,b,b,b)+E(a,b,b,a)+E(a,c,b,b)-E(a,e,a,b)-E(a,f,b,b),
E(c,e,a,a) = 2*E(b,c,e,a)-2*E(b,f,b,a)-E(b,f,b,b)-2*E(e,c,b,a)+2*E(e,e,a,a)
  -E(a,e,a,a)+2*E(a,e,a,b)-2*E(a,f,b,a)-E(a,f,b,b),
E(d,b,b,a) = E(d,c,a,a)+E(b,f,b,a)+1/2*E(b,f,b,b)-E(c,c,a,a)-E(c,c,e,a)
  -E(e,c,a,a)-E(e,c,b,a)+E(f,f,b,a)-E(a,c,a,a)-E(a,c,b,a)-1/2*E(a,f,b,b),
E(d,c,b,a) = -E(d,c,a,a)-E(b,f,b,a)-1/2*E(b,f,b,b)+E(c,c,a,a)+E(c,c,e,a)
  +E(e,c,a,a)+E(e,c,b,a)-E(f,f,b,a)+E(a,c,a,a)+E(a,c,b,a)+1/2*E(a,f,b,b),
E(f,b,a,a) = -E(d,c,a,a)-E(b,c,e,a)+1/2*E(b,f,b,a)+1/2*E(b,f,b,b)+E(c,b,a,a)
  +E(c,c,a,a)+E(e,c,a,a)+E(e,c,b,a)-E(e,e,a,a)+E(a,c,a,a)+E(a,e,a,a)
  -E(a,e,a,b)+3/2*E(a,f,b,a)+1/2*E(a,f,b,b),
E(f,b,a,b) = E(d,c,a,a)+E(b,c,e,a)-1/2*E(b,f,b,a)-1/2*E(b,f,b,b)-E(c,b,a,a)
  -E(c,c,a,a)-E(e,c,a,a)-E(e,c,b,a)+E(e,e,a,a)+E(f,f,b,a)-E(a,c,a,a)
  -E(a,e,a,a)+E(a,e,a,b)-3/2*E(a,f,b,a)-1/2*E(a,f,b,b),
E(d,b,a,b) = E(d,c,a,a)+2*E(b,c,e,a)-1/2*E(b,f,b,a)-E(c,b,a,a)-E(c,b,a,b)
  -E(c,c,a,a)-E(c,c,a,b)-E(e,c,a,a)-2*E(e,c,b,a)+E(e,e,a,a)+E(f,f,b,a)
  -E(a,c,a,a)-E(a,c,a,b)-E(a,e,a,a)+E(a,e,a,b)-3/2*E(a,f,b,a)-E(a,f,b,b),
E(d,c,a,b) = -E(d,c,a,a)-2*E(b,c,e,a)+1/2*E(b,f,b,a)+E(c,b,a,a)+E(c,b,a,b)
  +E(c,c,a,a)+E(c,c,a,b)+E(e,c,a,a)+2*E(e,c,b,a)-E(e,e,a,a)-E(f,f,b,a)
  +E(a,c,a,a)+E(a,c,a,b)+E(a,e,a,a)-E(a,e,a,b)+3/2*E(a,f,b,a)+E(a,f,b,b),
E(f,b,b,a) = E(d,c,a,a)+E(b,c,e,a)-E(c,b,a,a)-E(c,b,a,b)+E(c,b,b,a)
  -E(c,c,a,a)-E(c,c,a,b)+E(c,c,b,a)-E(c,c,e,a)-E(e,c,a,a)-E(e,c,b,a)
  +E(e,e,a,a)+E(f,f,b,a)-E(a,c,a,a)-E(a,e,a,a)+E(a,e,a,b)-2*E(a,f,b,a)
  -E(a,f,b,b),
E(f,b,b,b) = -E(d,c,a,a)+E(f,f,b,b)-E(b,c,e,a)+E(c,b,a,a)+E(c,b,a,b)
  -E(c,b,b,a)+E(c,c,a,a)+E(c,c,a,b)-E(c,c,b,a)+E(c,c,e,a)+E(e,c,a,a)
  +E(e,c,b,a)-E(e,e,a,a)-E(f,f,b,a)+E(a,c,a,a)+E(a,e,a,a)-E(a,e,a,b)
  +2*E(a,f,b,a)+E(a,f,b,b),
E(d,b,b,b) = -E(d,c,a,a)+E(f,f,b,b)-2*E(b,c,e,a)+E(c,b,a,a)+E(c,b,a,b)
  +E(c,c,a,a)+E(c,c,a,b)-E(c,c,b,a)+E(c,c,e,a)+E(e,c,a,a)+2*E(e,c,b,a)
  -2*E(e,e,a,a)-E(e,e,a,b)-E(f,f,b,a)+E(a,c,a,a)-E(a,c,b,b)+E(a,e,a,a)
  -E(a,e,a,b)+2*E(a,f,b,a)+2*E(a,f,b,b),
E(d,c,b,b) = E(d,c,a,a)-E(f,f,b,b)+2*E(b,c,e,a)-E(c,b,a,a)-E(c,b,a,b)
  -E(c,c,a,a)-E(c,c,a,b)+E(c,c,b,a)-E(c,c,e,a)-E(e,c,a,a)-2*E(e,c,b,a)
  +2*E(e,e,a,a)+E(e,e,a,b)+E(f,f,b,a)-E(a,c,a,a)+E(a,c,b,b)-E(a,e,a,a)
  +E(a,e,a,b)-2*E(a,f,b,a)-2*E(a,f,b,b) ] :
#
# so we only need to specify 29 independent quadruple final entries:
#
phi3quad29indep := [
E(a,b,a,a), E(a,b,b,a), E(a,c,a,a), E(a,c,a,b), E(a,c,b,a),
E(a,c,b,b), E(a,e,a,a), E(a,e,a,b), E(a,f,b,a), E(a,f,b,b), E(b,c,e,a),
E(b,f,b,a), E(b,f,b,b), E(c,b,a,a), E(c,b,a,b), E(c,b,b,a), E(c,b,b,b),
E(c,c,a,a), E(c,c,a,b), E(c,c,b,a), E(c,c,b,b), E(c,c,e,a), E(d,c,a,a),
E(e,c,a,a), E(e,c,b,a), E(e,e,a,a), E(e,e,a,b), E(f,f,b,a), E(f,f,b,b) ] :
#
#######################################################
# Quintuples #
##############
# Naively there are 6 * 29 = 174 quintuple final entries,
# but we have the following 117 relations:
#
phi3quintrels117 := [
E(a,a,b,a,a) = -E(b,a,b,a,a)+E(c,a,b,b,a)+E(c,a,c,b,a)-E(c,a,e,a,a)
  +E(c,b,c,e,a)+E(c,c,c,e,a),
E(a,a,b,b,a) = -E(b,a,b,b,a)-E(c,a,b,b,a),
E(a,a,c,a,b) = E(a,a,c,b,a)+E(a,c,b,b,a)+E(a,c,b,b,b)-E(a,c,c,a,b)
  +E(a,c,c,b,a)+E(a,c,c,b,b)-E(c,a,e,a,b)-E(c,b,c,e,a),
E(a,a,e,a,a) = E(a,b,c,e,a)+8*E(e,c,c,e,a)-8*E(f,b,c,e,a)+9*E(a,c,c,e,a)
  +4*E(c,a,c,a,a)+3*E(c,a,e,a,a)-8*E(c,a,e,a,b)+E(c,b,c,e,a)-4*E(c,b,f,b,a)
  +4*E(c,c,b,a,a)+4*E(c,c,c,a,a)+9*E(c,c,c,e,a)-4*E(c,d,c,a,a)+4*E(c,e,c,a,a)
  -8*E(d,c,c,e,a),
E(a,a,e,a,b) = -E(a,b,c,e,a)-4*E(e,c,c,e,a)+4*E(f,b,c,e,a)-4*E(a,c,c,e,a)
  -2*E(c,a,c,a,a)-2*E(c,a,e,a,a)+3*E(c,a,e,a,b)-E(c,b,c,e,a)+2*E(c,b,f,b,a)
  -2*E(c,c,b,a,a)-2*E(c,c,c,a,a)-4*E(c,c,c,e,a)+2*E(c,d,c,a,a)-2*E(c,e,c,a,a)
  +4*E(d,c,c,e,a),
E(a,a,f,b,a) = -3*E(c,a,e,a,a)-2*E(c,b,c,e,a)-6*E(c,c,c,e,a)+E(a,a,c,b,a)
  +E(a,c,b,b,a)+E(a,c,b,b,b)-E(a,c,c,a,b)+2*E(a,c,c,b,a)+E(a,c,c,b,b)
  +6*E(c,a,e,a,b)-8*E(e,c,c,e,a)+6*E(f,b,c,e,a)-7*E(a,c,c,e,a)-3*E(c,a,c,a,a)
  +3*E(c,b,f,b,a)-3*E(c,c,b,a,a)-3*E(c,c,c,a,a)+3*E(c,d,c,a,a)-3*E(c,e,c,a,a)
  +4*E(d,c,c,e,a)-E(a,f,f,b,b)+E(a,b,f,b,b)+E(a,a,c,b,b)+E(c,e,c,b,a)
  +E(c,e,e,a,b)+4*E(e,c,c,a,b)+2*E(e,a,e,a,b)-3*E(e,a,f,b,b)-4*E(e,e,c,b,a)
  -4*E(e,e,c,a,a)+2*E(e,a,e,a,a),
E(a,a,f,b,b) = 4*E(e,c,c,e,a)-4*E(f,b,c,e,a)-E(a,b,f,b,b)+4*E(a,c,c,e,a)
  +2*E(c,a,c,a,a)+2*E(c,a,e,a,a)-4*E(c,a,e,a,b)-2*E(c,b,f,b,a)+2*E(c,c,b,a,a)
  +2*E(c,c,c,a,a)+4*E(c,c,c,e,a)-2*E(c,d,c,a,a)+2*E(c,e,c,a,a)-4*E(d,c,c,e,a),
E(a,b,f,b,a) = -E(c,a,e,a,a)+2*E(c,b,c,e,a)-2*E(c,c,c,e,a)-E(a,a,c,b,a)
  -E(a,c,b,b,a)-E(a,c,b,b,b)+E(a,c,c,a,b)-2*E(a,c,c,b,a)-E(a,c,c,b,b)
  +2*E(c,a,e,a,b)+2*E(f,b,c,e,a)-E(a,c,c,e,a)-E(c,a,c,a,a)+E(c,b,f,b,a)
  -E(c,c,b,a,a)-E(c,c,c,a,a)+E(c,d,c,a,a)-E(c,e,c,a,a)+4*E(d,c,c,e,a)
  +E(a,f,f,b,b)-E(a,b,f,b,b)-E(a,a,c,b,b)-E(c,e,c,b,a)-E(c,e,e,a,b)
  -4*E(e,c,c,a,b)-2*E(e,a,e,a,b)+3*E(e,a,f,b,b)+4*E(e,e,c,b,a)+4*E(e,e,c,a,a)
  -2*E(e,a,e,a,a),
E(a,c,b,a,b) = -E(a,c,b,a,a)-E(a,c,b,b,a)-E(a,c,b,b,b)-E(a,c,c,b,a)
  -E(a,c,c,b,b)+E(c,a,e,a,a)+E(c,a,e,a,b)-E(c,c,c,e,a),
E(a,d,c,a,a) = 0,
E(a,e,c,a,a) = -2*E(e,a,e,a,a)-2*E(e,a,e,a,b)+3*E(e,a,f,b,b)-4*E(e,c,c,a,b)
  -4*E(e,c,c,e,a)+4*E(e,e,c,a,a)+4*E(e,e,c,b,a)+6*E(f,b,c,e,a)-6*E(a,c,c,e,a)
  -E(c,a,c,a,a)-E(c,a,e,a,a)+6*E(c,a,e,a,b)+2*E(c,b,c,e,a)+E(c,b,f,b,a)
  -E(c,c,b,a,a)-E(c,c,c,a,a)-6*E(c,c,c,e,a)+E(c,d,c,a,a)-2*E(c,e,c,a,a)
  -2*E(c,e,c,b,a)-2*E(c,e,e,a,b)+8*E(d,c,c,e,a),
E(a,e,c,b,a) = 2*E(a,b,c,e,a)+2*E(e,a,e,a,a)-3*E(e,a,f,b,b)+2*E(e,c,c,a,b)
  -2*E(e,c,c,e,a)-2*E(e,e,c,a,a)-2*E(e,e,c,b,a)-2*E(f,b,c,e,a)+E(c,e,c,b,a),
E(a,e,e,a,a) = 2*E(a,b,c,e,a)+2*E(e,a,e,a,a)-3*E(e,a,f,b,b)+2*E(e,c,c,a,b)
  -2*E(e,e,c,a,a)-2*E(e,e,c,b,a)-4*E(f,b,c,e,a)+2*E(a,c,c,e,a)+E(c,a,c,a,a)
  +E(c,a,e,a,a)-E(c,a,e,a,b)+E(c,b,c,e,a)-E(c,b,f,b,a)+E(c,c,b,a,a)
  +E(c,c,c,a,a)+2*E(c,c,c,e,a)-E(c,d,c,a,a)+E(c,e,c,a,a)+E(c,e,c,b,a)
  -2*E(d,c,c,e,a),
E(a,e,e,a,b) = -2*E(a,b,c,e,a)+2*E(e,a,e,a,b)+2*E(e,c,c,a,b)-2*E(e,e,c,a,a)
  -2*E(e,e,c,b,a)+2*E(f,b,c,e,a)-2*E(c,b,c,e,a)+E(c,e,e,a,b)-2*E(d,c,c,e,a),
E(a,f,f,b,a) = E(a,c,c,a,a)+E(a,a,c,a,a)+E(c,a,e,a,a)-2*E(c,c,c,e,a)
  +2*E(a,a,c,b,a)+E(a,c,b,b,a)+E(a,c,b,b,b)-E(a,c,c,a,b)+2*E(a,c,c,b,a)
  +E(a,c,c,b,b)+2*E(c,a,e,a,b)+2*E(a,b,c,e,a)-4*E(e,c,c,e,a)-2*E(a,c,c,e,a)
  +E(c,a,c,a,a)-E(c,b,f,b,a)+E(c,c,b,a,a)+E(c,c,c,a,a)-E(c,d,c,a,a)
  +2*E(d,c,c,e,a)-E(a,f,f,b,b)+E(a,a,c,b,b)-E(c,e,e,a,b)+2*E(e,c,c,a,b)
  -3*E(e,a,f,b,b)-2*E(e,e,c,b,a)-2*E(e,e,c,a,a)+2*E(e,a,e,a,a),
E(b,a,c,a,a) = -E(a,a,c,a,a)-E(c,a,c,a,a),
E(b,a,c,a,b) = -E(a,a,c,b,a)-E(a,c,b,b,a)-E(a,c,b,b,b)+E(a,c,c,a,b)
  -E(a,c,c,b,a)-E(a,c,c,b,b)-E(c,a,c,a,b)+E(c,a,e,a,b)+E(c,b,c,e,a),
E(b,a,c,b,a) = -E(a,a,c,b,a)-E(c,a,c,b,a),
E(b,a,c,b,b) = -E(a,a,c,b,b)-E(c,a,c,b,b),
E(b,a,e,a,a) = -E(a,b,c,e,a)-E(a,c,c,e,a)-E(c,b,c,e,a)-E(c,c,c,e,a),
E(b,a,e,a,b) = E(a,b,c,e,a)+E(c,b,c,e,a),
E(b,a,f,b,a) = -E(c,a,e,a,a)+2*E(c,b,c,e,a)-2*E(c,c,c,e,a)-E(a,a,c,b,a)
  -E(a,c,b,b,a)-E(a,c,b,b,b)+E(a,c,c,a,b)-2*E(a,c,c,b,a)-E(a,c,c,b,b)
  +2*E(c,a,e,a,b)+2*E(f,b,c,e,a)-E(a,c,c,e,a)-E(c,a,c,a,a)+2*E(c,b,f,b,a)
  -E(c,c,b,a,a)-E(c,c,c,a,a)+E(c,d,c,a,a)-E(c,e,c,a,a)+4*E(d,c,c,e,a)
  +E(a,f,f,b,b)-E(a,b,f,b,b)-E(a,a,c,b,b)-E(c,e,c,b,a)-E(c,e,e,a,b)
  -4*E(e,c,c,a,b)-2*E(e,a,e,a,b)+3*E(e,a,f,b,b)+4*E(e,e,c,b,a)
  +4*E(e,e,c,a,a)-2*E(e,a,e,a,a),
E(b,a,f,b,b) = E(a,b,f,b,b)+E(c,b,f,b,b),
E(b,b,c,e,a) = -E(a,b,c,e,a)-E(c,b,c,e,a),
E(b,b,f,b,b) = -2*E(b,b,f,b,a)-E(c,b,f,b,b)+2*E(c,a,e,a,a)-4*E(c,b,c,e,a)
  +4*E(c,c,c,e,a)+2*E(a,a,c,b,a)+2*E(a,c,b,b,a)+2*E(a,c,b,b,b)-2*E(a,c,c,a,b)
  +4*E(a,c,c,b,a)+2*E(a,c,c,b,b)-4*E(c,a,e,a,b)-4*E(f,b,c,e,a)+2*E(a,c,c,e,a)
  +2*E(c,a,c,a,a)-4*E(c,b,f,b,a)+2*E(c,c,b,a,a)+2*E(c,c,c,a,a)-2*E(c,d,c,a,a)
  +2*E(c,e,c,a,a)-8*E(d,c,c,e,a)-2*E(a,f,f,b,b)+E(a,b,f,b,b)+2*E(a,a,c,b,b)
  +2*E(c,e,c,b,a)+2*E(c,e,e,a,b)+8*E(e,c,c,a,b)+4*E(e,a,e,a,b)-6*E(e,a,f,b,b)
  -8*E(e,e,c,b,a)-8*E(e,e,c,a,a)+4*E(e,a,e,a,a),
E(b,c,b,a,a) = -E(a,c,b,a,a)-E(c,c,b,a,a),
E(b,c,b,a,b) = E(a,c,b,a,a)+E(a,c,b,b,a)+E(a,c,b,b,b)+E(a,c,c,b,a)
  +E(a,c,c,b,b)-E(c,a,e,a,a)-E(c,a,e,a,b)-E(c,c,b,a,b)+E(c,c,c,e,a),
E(b,c,b,b,a) = -E(a,c,b,b,a)-E(c,c,b,b,a),
E(b,c,b,b,b) = -E(a,c,b,b,b)-E(c,c,b,b,b),
E(b,c,c,a,a) = -E(a,c,c,a,a)-E(c,c,c,a,a),
E(b,c,c,a,b) = -E(a,c,c,a,b)-E(c,b,f,b,a)-E(c,b,f,b,b)+E(c,c,b,a,b)
  -E(c,c,b,b,a)-E(c,c,c,b,a)+E(c,c,c,e,a),
E(b,c,c,b,a) = -E(a,c,c,b,a)-E(c,c,c,b,a),
E(b,c,c,b,b) = -E(a,c,c,b,b)-E(c,c,c,b,b),
E(b,c,c,e,a) = -E(a,c,c,e,a)-E(c,c,c,e,a),
E(b,d,c,a,a) = -1/2*E(b,b,f,b,a)+2*E(d,c,c,b,a)-2*E(f,a,c,b,a)+2*E(c,b,f,b,b)
  +5/2*E(c,a,e,a,a)+E(c,b,c,e,a)-E(c,c,c,e,a)+1/2*E(a,a,c,b,a)
  +1/2*E(a,c,b,b,a)+1/2*E(a,c,b,b,b)-1/2*E(a,c,c,a,b)-E(a,c,c,b,a)
  +1/2*E(a,c,c,b,b)-E(c,a,e,a,b)-2*E(a,b,c,e,a)+2*E(e,c,c,e,a)+E(f,b,c,e,a)
  +1/2*E(a,c,c,e,a)+1/2*E(c,a,c,a,a)-E(c,b,f,b,a)+5/2*E(c,c,b,a,a)
  +1/2*E(c,c,c,a,a)-3/2*E(c,d,c,a,a)+1/2*E(c,e,c,a,a)-1/2*E(a,f,f,b,b)
  +1/2*E(a,b,f,b,b)+1/2*E(a,a,c,b,b)-7/2*E(c,e,c,b,a)-3/2*E(c,e,e,a,b)
  -4*E(e,c,c,a,b)-E(e,a,e,a,b)+7/2*E(e,a,f,b,b)+2*E(e,e,c,b,a)
  +2*E(e,e,c,a,a)-3*E(e,a,e,a,a),
E(b,e,c,a,a) = 0,
E(b,e,c,b,a) = 0,
E(b,e,e,a,a) = 0,
E(b,e,e,a,b) = 0,
E(b,f,f,b,a) = 1/2*E(b,b,f,b,a)-E(a,c,c,a,a)-E(a,a,c,a,a)-7/2*E(c,a,e,a,a)
  +E(c,b,c,e,a)-3*E(c,c,c,e,a)-5/2*E(a,a,c,b,a)-3/2*E(a,c,b,b,a)
  -3/2*E(a,c,b,b,b)+3/2*E(a,c,c,a,b)-3*E(a,c,c,b,a)-3/2*E(a,c,c,b,b)
  +3*E(c,a,e,a,b)-2*E(e,c,c,e,a)+3*E(f,b,c,e,a)-5/2*E(a,c,c,e,a)
  -7/2*E(c,a,c,a,a)+4*E(c,b,f,b,a)-7/2*E(c,c,b,a,a)-7/2*E(c,c,c,a,a)
  +7/2*E(c,d,c,a,a)-5/2*E(c,e,c,a,a)+4*E(d,c,c,e,a)+3/2*E(a,f,f,b,b)
  -1/2*E(a,b,f,b,b)-3/2*E(a,a,c,b,b)+3/2*E(c,e,c,b,a)+1/2*E(c,e,e,a,b)
  -2*E(e,c,c,a,b)-E(e,a,e,a,b)+3/2*E(e,a,f,b,b)+2*E(e,e,c,b,a)+2*E(e,e,c,a,a)
  -E(e,a,e,a,a),
E(b,f,f,b,b) = -3/2*E(b,b,f,b,a)+2*E(d,c,c,b,a)-2*E(f,a,c,b,a)+2*E(c,b,f,b,b)
  +7/2*E(c,a,e,a,a)-3*E(c,b,c,e,a)+3*E(c,c,c,e,a)+3/2*E(a,a,c,b,a)
  +3/2*E(a,c,b,b,a)+3/2*E(a,c,b,b,b)-3/2*E(a,c,c,a,b)+E(a,c,c,b,a)
  +3/2*E(a,c,c,b,b)-5*E(c,a,e,a,b)-2*E(a,b,c,e,a)+2*E(e,c,c,e,a)
  -3*E(f,b,c,e,a)+7/2*E(a,c,c,e,a)+3/2*E(c,a,c,a,a)-3*E(c,b,f,b,a)
  +7/2*E(c,c,b,a,a)+3/2*E(c,c,c,a,a)-3/2*E(c,d,c,a,a)+3/2*E(c,e,c,a,a)
  -8*E(d,c,c,e,a)-5/2*E(a,f,f,b,b)+3/2*E(a,b,f,b,b)+3/2*E(a,a,c,b,b)
  -1/2*E(c,e,c,b,a)+3/2*E(c,e,e,a,b)+4*E(e,c,c,a,b)+3*E(e,a,e,a,b)
  -5/2*E(e,a,f,b,b)-6*E(e,e,c,b,a)-6*E(e,e,c,a,a)+E(e,a,e,a,a),
E(c,a,b,a,a) = -E(c,a,b,b,a)-E(c,a,c,b,a)+E(c,a,e,a,a)-E(c,b,c,e,a)
  -E(c,c,c,e,a),
E(c,a,f,b,a) = -E(c,b,f,b,a),
E(c,a,f,b,b) = -E(c,b,f,b,b),
E(c,c,c,a,b) = E(c,b,f,b,a)+E(c,b,f,b,b)-E(c,c,b,a,b)+E(c,c,b,b,a)
  +E(c,c,c,b,a)-E(c,c,c,e,a),
E(c,e,e,a,a) = E(c,a,c,a,a)+E(c,a,e,a,a)-E(c,a,e,a,b)-E(c,b,c,e,a)
  -E(c,b,f,b,a)+E(c,c,b,a,a)+E(c,c,c,a,a)-E(c,d,c,a,a)+E(c,e,c,a,a)
  +E(c,e,c,b,a),
E(c,f,f,b,a) = 0,
E(c,f,f,b,b) = 0,
E(d,a,b,a,a) = 0,
E(d,a,b,b,a) = 0,
E(d,a,c,a,a) = 0,
E(d,a,c,a,b) = 0,
E(d,a,c,b,a) = 0,
E(d,a,c,b,b) = 0,
E(d,a,e,a,a) = 0,
E(d,a,e,a,b) = 0,
E(d,a,f,b,a) = 0,
E(d,a,f,b,b) = 0,
E(d,b,c,e,a) = -E(d,c,c,e,a),
E(d,b,f,b,b) = -2*E(d,b,f,b,a),
E(d,c,b,a,b) = -1/2*E(d,b,f,b,a)-E(d,c,b,a,a)-2*E(f,a,c,a,b)-E(c,c,b,b,a)
  -E(c,c,c,b,a)+E(f,a,c,b,a)+1/2*E(c,a,e,a,a)+2*E(c,b,c,e,a)-E(a,c,b,b,a)
  -E(a,c,b,b,b)-E(a,c,c,b,a)-E(a,c,c,b,b)+E(c,a,e,a,b)+E(e,c,c,e,a)
  +3*E(f,b,c,e,a)+1/2*E(c,a,c,a,a)-3/2*E(c,b,f,b,a)+1/2*E(c,c,b,a,a)
  +1/2*E(c,c,c,a,a)-3/2*E(c,d,c,a,a)+1/2*E(c,e,c,a,a)+E(d,c,c,e,a)
  -2*E(c,e,c,b,a)-E(c,e,e,a,b)-3*E(e,c,c,a,b)-E(e,a,e,a,b)+5/2*E(e,a,f,b,b)
  +2*E(e,e,c,b,a)+2*E(e,e,c,a,a)-2*E(e,a,e,a,a),
E(d,c,b,b,a) = -E(d,c,b,a,a)-E(f,a,c,a,b)-1/4*E(b,b,f,b,a)+E(c,b,f,b,b)
  +5/4*E(c,a,e,a,a)+3/2*E(c,b,c,e,a)-1/2*E(c,c,c,e,a)+1/4*E(a,a,c,b,a)
  -3/4*E(a,c,b,b,a)-3/4*E(a,c,b,b,b)+3/4*E(a,c,c,a,b)-3/2*E(a,c,c,b,a)
  -3/4*E(a,c,c,b,b)+1/2*E(c,a,e,a,b)+E(e,c,c,e,a)+3/2*E(f,b,c,e,a)
  +5/4*E(a,c,c,e,a)+1/4*E(c,a,c,a,a)-1/2*E(c,b,f,b,a)+5/4*E(c,c,b,a,a)
  +1/4*E(c,c,c,a,a)-5/4*E(c,d,c,a,a)+1/4*E(c,e,c,a,a)-1/4*E(a,f,f,b,b)
  +1/4*E(a,b,f,b,b)+1/4*E(a,a,c,b,b)-7/4*E(c,e,c,b,a)-3/4*E(c,e,e,a,b)
  -E(e,c,c,a,b)-1/2*E(e,a,e,a,b)+5/4*E(e,a,f,b,b)-3/2*E(e,a,e,a,a),
E(d,c,c,a,a) = E(e,c,c,a,a)+E(f,a,c,a,a)+1/4*E(b,b,f,b,a)-E(d,c,c,b,a)
  +E(f,a,c,b,a)+E(a,c,c,a,a)-E(c,b,f,b,b)-7/4*E(c,a,e,a,a)+1/2*E(c,b,c,e,a)
  -5/2*E(c,c,c,e,a)-1/4*E(a,a,c,b,a)-1/4*E(a,c,b,b,a)-1/4*E(a,c,b,b,b)
  +1/4*E(a,c,c,a,b)+1/2*E(a,c,c,b,a)-1/4*E(a,c,c,b,b)+7/2*E(c,a,e,a,b)
  +E(a,b,c,e,a)-3*E(e,c,c,e,a)+5/2*E(f,b,c,e,a)-13/4*E(a,c,c,e,a)
  -7/4*E(c,a,c,a,a)+E(c,b,f,b,a)-7/4*E(c,c,b,a,a)-3/4*E(c,c,c,a,a)
  +7/4*E(c,d,c,a,a)-7/4*E(c,e,c,a,a)+4*E(d,c,c,e,a)+1/4*E(a,f,f,b,b)
  -1/4*E(a,b,f,b,b)-1/4*E(a,a,c,b,b)+3/4*E(c,e,c,b,a)-1/4*E(c,e,e,a,b)
  -1/2*E(e,a,e,a,b)-1/4*E(e,a,f,b,b)+E(e,e,c,b,a)+E(e,e,c,a,a)
  +1/2*E(e,a,e,a,a),
E(d,c,c,a,b) = E(f,a,c,a,b)-1/4*E(b,b,f,b,a)+E(c,c,b,b,a)+E(c,c,c,b,a)
  +E(d,c,c,b,a)-E(f,a,c,b,a)+E(c,b,f,b,b)+3/4*E(c,a,e,a,a)-1/2*E(c,b,c,e,a)
  -1/2*E(c,c,c,e,a)+1/4*E(a,a,c,b,a)+1/4*E(a,c,b,b,a)+1/4*E(a,c,b,b,b)
  +3/4*E(a,c,c,a,b)-1/2*E(a,c,c,b,a)+1/4*E(a,c,c,b,b)-1/2*E(c,a,e,a,b)
  -3/2*E(f,b,c,e,a)+5/4*E(a,c,c,e,a)-1/4*E(c,a,c,a,a)+E(c,b,f,b,a)
  +3/4*E(c,c,b,a,a)-1/4*E(c,c,c,a,a)+1/4*E(c,d,c,a,a)-1/4*E(c,e,c,a,a)
  -2*E(d,c,c,e,a)-1/4*E(a,f,f,b,b)+1/4*E(a,b,f,b,b)+1/4*E(a,a,c,b,b)
  +1/4*E(c,e,c,b,a)+1/4*E(c,e,e,a,b)+2*E(e,c,c,a,b)+1/2*E(e,a,e,a,b)
  -5/4*E(e,a,f,b,b)-2*E(e,e,c,b,a)-2*E(e,e,c,a,a)+1/2*E(e,a,e,a,a),
E(d,c,c,b,b) = -E(d,c,b,b,b)+E(d,b,f,b,a)+E(d,c,b,a,a)+3*E(f,a,c,a,b)
  +1/4*E(b,b,f,b,a)-E(d,c,c,b,a)-E(f,a,c,b,a)-E(c,b,f,b,b)-E(c,a,c,b,a)
  -5/4*E(c,a,e,a,a)-5/2*E(c,b,c,e,a)+1/2*E(c,c,c,e,a)-1/4*E(a,a,c,b,a)
  +7/4*E(a,c,b,b,a)+7/4*E(a,c,b,b,b)-3/4*E(a,c,c,a,b)+5/2*E(a,c,c,b,a)
  +7/4*E(a,c,c,b,b)-3/2*E(c,a,e,a,b)-E(e,c,c,e,a)-9/2*E(f,b,c,e,a)
  -5/4*E(a,c,c,e,a)-1/4*E(c,a,c,a,a)+1/2*E(c,b,f,b,a)-5/4*E(c,c,b,a,a)
  -1/4*E(c,c,c,a,a)+5/4*E(c,d,c,a,a)-1/4*E(c,e,c,a,a)-E(d,c,c,e,a)
  +1/4*E(a,f,f,b,b)-1/4*E(a,b,f,b,b)-1/4*E(a,a,c,b,b)+7/4*E(c,e,c,b,a)
  +3/4*E(c,e,e,a,b)+3*E(e,c,c,a,b)+1/2*E(e,a,e,a,b)-11/4*E(e,a,f,b,b)
  -E(e,e,c,b,a)-E(e,e,c,a,a)+5/2*E(e,a,e,a,a),
E(d,d,c,a,a) = -1/2*E(d,b,f,b,a)+E(d,c,b,a,a)+E(e,c,c,a,a)+E(f,a,c,a,a)
  +1/4*E(b,b,f,b,a)-E(d,c,c,b,a)+E(f,a,c,b,a)+E(a,c,c,a,a)-E(c,b,f,b,b)
  -7/4*E(c,a,e,a,a)+1/2*E(c,b,c,e,a)-5/2*E(c,c,c,e,a)-1/4*E(a,a,c,b,a)
  -1/4*E(a,c,b,b,a)-1/4*E(a,c,b,b,b)+1/4*E(a,c,c,a,b)+1/2*E(a,c,c,b,a)
  -1/4*E(a,c,c,b,b)+7/2*E(c,a,e,a,b)+E(a,b,c,e,a)-3*E(e,c,c,e,a)
  +5/2*E(f,b,c,e,a)-13/4*E(a,c,c,e,a)-7/4*E(c,a,c,a,a)+E(c,b,f,b,a)
  -7/4*E(c,c,b,a,a)-3/4*E(c,c,c,a,a)+7/4*E(c,d,c,a,a)-7/4*E(c,e,c,a,a)
  +5*E(d,c,c,e,a)+1/4*E(a,f,f,b,b)-1/4*E(a,b,f,b,b)-1/4*E(a,a,c,b,b)
  +3/4*E(c,e,c,b,a)-1/4*E(c,e,e,a,b)-1/2*E(e,a,e,a,b)-1/4*E(e,a,f,b,b)
  +E(e,e,c,b,a)+E(e,e,c,a,a)+1/2*E(e,a,e,a,a),
E(d,e,c,a,a) = 0,
E(d,e,c,b,a) = 0,
E(d,e,e,a,a) = 0,
E(d,e,e,a,b) = 0,
E(d,f,f,b,a) = 0,
E(d,f,f,b,b) = 0,
E(e,a,b,a,a) = E(e,a,e,a,a)-5/2*E(e,a,f,b,b)+E(e,c,c,a,b)-E(e,e,c,b,a),
E(e,a,b,b,a) = 3/2*E(e,a,f,b,b)-E(e,c,c,a,b)+E(e,e,c,a,a)+2*E(e,e,c,b,a),
E(e,a,c,a,a) = -E(e,c,c,a,a),
E(e,a,c,a,b) = -E(e,c,c,a,b),
E(e,a,c,b,a) = -1/2*E(e,a,f,b,b)-E(e,c,c,e,a)-E(e,e,c,a,a)-E(e,e,c,b,a),
E(e,a,c,b,b) = E(e,a,e,a,b)-1/2*E(e,a,f,b,b)+2*E(e,c,c,a,b)-2*E(e,e,c,a,a)
  -3*E(e,e,c,b,a)-E(e,e,e,a,b),
E(e,a,f,b,a) = -2*E(e,a,f,b,b),
E(e,b,c,e,a) = 0,
E(e,b,f,b,a) = 0,
E(e,b,f,b,b) = 0,
E(e,c,b,a,a) = -E(e,a,e,a,a)+5/2*E(e,a,f,b,b)-E(e,c,c,a,b)+E(e,e,c,b,a),
E(e,c,b,a,b) = -1/2*E(e,a,f,b,b)-E(e,e,c,b,a),
E(e,c,b,b,a) = -3/2*E(e,a,f,b,b)+E(e,c,c,a,b)-E(e,e,c,a,a)-2*E(e,e,c,b,a),
E(e,c,b,b,b) = E(e,c,c,a,b)-E(e,e,c,a,a)-E(e,e,c,b,a)-E(e,e,e,a,b),
E(e,c,c,b,a) = 1/2*E(e,a,f,b,b)+E(e,c,c,e,a)+E(e,e,c,a,a)+E(e,e,c,b,a),
E(e,c,c,b,b) = -E(e,a,e,a,b)+1/2*E(e,a,f,b,b)-2*E(e,c,c,a,b)+2*E(e,e,c,a,a)
  +3*E(e,e,c,b,a)+E(e,e,e,a,b),
E(e,d,c,a,a) = 0,
E(e,e,e,a,a) = -E(e,a,e,a,b)-E(e,c,c,a,b)+E(e,e,c,a,a)+2*E(e,e,c,b,a),
E(e,f,f,b,a) = 0,
E(e,f,f,b,b) = 0,
E(f,a,b,a,a) = E(d,c,b,a,a)+1/4*E(b,b,f,b,a)+E(a,c,c,a,a)+E(a,a,c,a,a)
  -E(c,a,c,b,a)-E(c,a,b,b,a)+3/4*E(c,a,e,a,a)-1/2*E(c,b,c,e,a)
  -3/2*E(c,c,c,e,a)+3/4*E(a,a,c,b,a)+3/4*E(a,c,b,b,a)+3/4*E(a,c,b,b,b)
  -3/4*E(a,c,c,a,b)+3/2*E(a,c,c,b,a)+3/4*E(a,c,c,b,b)+3/2*E(c,a,e,a,b)
  +E(a,b,c,e,a)-2*E(e,c,c,e,a)+3/2*E(f,b,c,e,a)-5/4*E(a,c,c,e,a)
  +3/4*E(c,a,c,a,a)-1/2*E(c,b,f,b,a)+3/4*E(c,c,b,a,a)+3/4*E(c,c,c,a,a)
  +1/4*E(c,d,c,a,a)-1/4*E(c,e,c,a,a)+E(d,c,c,e,a)-3/4*E(a,f,f,b,b)
  +3/4*E(a,b,f,b,b)+3/4*E(a,a,c,b,b)-1/4*E(c,e,c,b,a)-1/4*E(c,e,e,a,b)
  +2*E(e,c,c,a,b)+1/2*E(e,a,e,a,b)-13/4*E(e,a,f,b,b)-2*E(e,e,c,b,a)
  -E(e,e,c,a,a)+3/2*E(e,a,e,a,a),
E(f,a,b,b,a) = -E(d,c,b,a,a)-E(f,a,c,a,b)-1/4*E(b,b,f,b,a)+E(c,a,c,b,a)
  +E(c,a,b,b,a)+3/4*E(c,a,e,a,a)+5/2*E(c,b,c,e,a)+1/2*E(c,c,c,e,a)
  +1/4*E(a,a,c,b,a)-3/4*E(a,c,b,b,a)-3/4*E(a,c,b,b,b)+3/4*E(a,c,c,a,b)
  -3/2*E(a,c,c,b,a)-3/4*E(a,c,c,b,b)-1/2*E(c,a,e,a,b)+2*E(e,c,c,e,a)
  +1/2*E(f,b,c,e,a)+5/4*E(a,c,c,e,a)+3/4*E(c,a,c,a,a)-E(c,b,f,b,a)
  +3/4*E(c,c,b,a,a)+3/4*E(c,c,c,a,a)-7/4*E(c,d,c,a,a)+3/4*E(c,e,c,a,a)
  +2*E(d,c,c,e,a)+3/4*E(a,f,f,b,b)-3/4*E(a,b,f,b,b)-3/4*E(a,a,c,b,b)
  -7/4*E(c,e,c,b,a)-7/4*E(c,e,e,a,b)-5*E(e,c,c,a,b)-5/2*E(e,a,e,a,b)
  +17/4*E(e,a,f,b,b)+5*E(e,e,c,b,a)+4*E(e,e,c,a,a)-5/2*E(e,a,e,a,a),
E(f,a,c,b,b) = -E(e,e,e,a,b)-E(d,c,b,b,b)+E(d,b,f,b,a)+E(d,c,b,a,a)
  +3*E(f,a,c,a,b)+E(b,b,f,b,a)+E(c,c,b,b,a)-E(d,c,c,b,a)-E(f,a,c,b,a)
  -2*E(c,b,f,b,b)-E(c,a,c,b,a)-5/2*E(c,a,e,a,a)-E(c,b,c,e,a)-E(c,c,c,e,a)
  -E(a,a,c,b,a)+E(a,c,b,b,a)+E(a,c,b,b,b)+E(a,c,c,b,a)+E(c,a,e,a,b)
  +E(a,b,c,e,a)-2*E(e,c,c,e,a)-4*E(f,b,c,e,a)-2*E(a,c,c,e,a)
  -3/2*E(c,a,c,a,a)+5/2*E(c,b,f,b,a)-5/2*E(c,c,b,a,a)-3/2*E(c,c,c,a,a)
  +5/2*E(c,d,c,a,a)-3/2*E(c,e,c,a,a)+2*E(d,c,c,e,a)+E(a,f,f,b,b)
  -E(a,b,f,b,b)-E(a,a,c,b,b)+2*E(c,e,c,b,a)+3*E(e,c,c,a,b)-5/2*E(e,a,f,b,b)
  -2*E(e,e,c,b,a)-E(e,e,c,a,a)+2*E(e,a,e,a,a),
E(f,a,e,a,a) = 4*E(f,b,c,e,a),
E(f,a,e,a,b) = -2*E(f,b,c,e,a),
E(f,a,f,b,a) = -1/2*E(d,b,f,b,a)-E(f,a,c,a,b)-1/4*E(b,b,f,b,a)+E(f,a,c,b,a)
  +E(a,c,c,a,a)+E(a,a,c,a,a)+9/4*E(c,a,e,a,a)-1/2*E(c,b,c,e,a)
  +1/2*E(c,c,c,e,a)+9/4*E(a,a,c,b,a)+5/4*E(a,c,b,b,a)+5/4*E(a,c,b,b,b)
  -5/4*E(a,c,c,a,b)+5/2*E(a,c,c,b,a)+5/4*E(a,c,c,b,b)-1/2*E(c,a,e,a,b)
  +E(a,b,c,e,a)-E(e,c,c,e,a)-5/2*E(f,b,c,e,a)+1/4*E(a,c,c,e,a)
  +9/4*E(c,a,c,a,a)-7/2*E(c,b,f,b,a)+9/4*E(c,c,b,a,a)+9/4*E(c,c,c,a,a)
  -9/4*E(c,d,c,a,a)+5/4*E(c,e,c,a,a)-E(d,c,c,e,a)-5/4*E(a,f,f,b,b)
  +1/4*E(a,b,f,b,b)+5/4*E(a,a,c,b,b)-3/4*E(c,e,c,b,a)-3/4*E(c,e,e,a,b)
  +2*E(e,c,c,a,b)+1/2*E(e,a,e,a,b)-13/4*E(e,a,f,b,b)-2*E(e,e,c,b,a)
  -2*E(e,e,c,a,a)+3/2*E(e,a,e,a,a),
E(f,a,f,b,b) = E(d,b,f,b,a)+2*E(f,a,c,a,b)+3/4*E(b,b,f,b,a)-E(d,c,c,b,a)
  -E(f,a,c,b,a)-2*E(c,b,f,b,b)-7/4*E(c,a,e,a,a)+3/2*E(c,b,c,e,a)
  -3/2*E(c,c,c,e,a)-3/4*E(a,a,c,b,a)-3/4*E(a,c,b,b,a)-3/4*E(a,c,b,b,b)
  +3/4*E(a,c,c,a,b)-1/2*E(a,c,c,b,a)-3/4*E(a,c,c,b,b)+5/2*E(c,a,e,a,b)
  +E(a,b,c,e,a)-E(e,c,c,e,a)+1/2*E(f,b,c,e,a)-7/4*E(a,c,c,e,a)
  -3/4*E(c,a,c,a,a)+3/2*E(c,b,f,b,a)-7/4*E(c,c,b,a,a)-3/4*E(c,c,c,a,a)
  +3/4*E(c,d,c,a,a)-3/4*E(c,e,c,a,a)+4*E(d,c,c,e,a)+7/4*E(a,f,f,b,b)
  -3/4*E(a,b,f,b,b)-3/4*E(a,a,c,b,b)+1/4*E(c,e,c,b,a)-3/4*E(c,e,e,a,b)
  -2*E(e,c,c,a,b)-3/2*E(e,a,e,a,b)+7/4*E(e,a,f,b,b)+3*E(e,e,c,b,a)
  +3*E(e,e,c,a,a)-1/2*E(e,a,e,a,a),
E(f,b,f,b,a) = 1/2*E(d,b,f,b,a)-E(f,a,c,a,b)+1/4*E(b,b,f,b,a)+E(f,a,c,b,a)
  -E(a,c,c,a,a)-E(a,a,c,a,a)-9/4*E(c,a,e,a,a)+1/2*E(c,b,c,e,a)
  -1/2*E(c,c,c,e,a)-9/4*E(a,a,c,b,a)-5/4*E(a,c,b,b,a)-5/4*E(a,c,b,b,b)
  +5/4*E(a,c,c,a,b)-5/2*E(a,c,c,b,a)-5/4*E(a,c,c,b,b)+1/2*E(c,a,e,a,b)
  -E(a,b,c,e,a)+E(e,c,c,e,a)+1/2*E(f,b,c,e,a)-1/4*E(a,c,c,e,a)
  -9/4*E(c,a,c,a,a)+7/2*E(c,b,f,b,a)-9/4*E(c,c,b,a,a)-9/4*E(c,c,c,a,a)
  +9/4*E(c,d,c,a,a)-5/4*E(c,e,c,a,a)+E(d,c,c,e,a)+5/4*E(a,f,f,b,b)
  -1/4*E(a,b,f,b,b)-5/4*E(a,a,c,b,b)+3/4*E(c,e,c,b,a)+3/4*E(c,e,e,a,b)
  -2*E(e,c,c,a,b)-1/2*E(e,a,e,a,b)+13/4*E(e,a,f,b,b)+2*E(e,e,c,b,a)
  +2*E(e,e,c,a,a)-3/2*E(e,a,e,a,a),
E(f,b,f,b,b) = -E(d,b,f,b,a)+2*E(f,a,c,a,b)-3/4*E(b,b,f,b,a)+E(d,c,c,b,a)
  -3*E(f,a,c,b,a)+2*E(c,b,f,b,b)+7/4*E(c,a,e,a,a)-3/2*E(c,b,c,e,a)
  +3/2*E(c,c,c,e,a)+3/4*E(a,a,c,b,a)+3/4*E(a,c,b,b,a)+3/4*E(a,c,b,b,b)
  -3/4*E(a,c,c,a,b)+1/2*E(a,c,c,b,a)+3/4*E(a,c,c,b,b)-5/2*E(c,a,e,a,b)
  -E(a,b,c,e,a)+E(e,c,c,e,a)-5/2*E(f,b,c,e,a)+7/4*E(a,c,c,e,a)
  +3/4*E(c,a,c,a,a)-3/2*E(c,b,f,b,a)+7/4*E(c,c,b,a,a)+3/4*E(c,c,c,a,a)
  -3/4*E(c,d,c,a,a)+3/4*E(c,e,c,a,a)-4*E(d,c,c,e,a)-7/4*E(a,f,f,b,b)
  +3/4*E(a,b,f,b,b)+3/4*E(a,a,c,b,b)-1/4*E(c,e,c,b,a)+3/4*E(c,e,e,a,b)
  +2*E(e,c,c,a,b)+3/2*E(e,a,e,a,b)-7/4*E(e,a,f,b,b)-3*E(e,e,c,b,a)
  -3*E(e,e,c,a,a)+1/2*E(e,a,e,a,a),
E(f,c,b,a,a) = 0,
E(f,c,b,a,b) = 0,
E(f,c,b,b,a) = 0,
E(f,c,b,b,b) = 0,
E(f,c,c,a,a) = 0,
E(f,c,c,a,b) = 0,
E(f,c,c,b,a) = 0,
E(f,c,c,b,b) = 0,
E(f,c,c,e,a) = 0,
E(f,d,c,a,a) = 0,
E(f,e,c,a,a) = 0,
E(f,e,c,b,a) = 0,
E(f,e,e,a,a) = 0,
E(f,e,e,a,b) = 0,
E(f,f,f,b,a) = 1/2*E(d,b,f,b,a)+E(f,a,c,a,b)+E(f,a,c,a,a)+1/2*E(b,b,f,b,a)
  -E(d,c,c,b,a)+E(f,a,c,b,a)+E(a,c,c,a,a)+E(a,a,c,a,a)-2*E(c,b,f,b,b)
  +1/2*E(c,a,e,a,a)+E(c,b,c,e,a)-E(c,c,c,e,a)+3/2*E(a,a,c,b,a)
  +1/2*E(a,c,b,b,a)+1/2*E(a,c,b,b,b)-1/2*E(a,c,c,a,b)+2*E(a,c,c,b,a)
  +1/2*E(a,c,c,b,b)+2*E(c,a,e,a,b)+2*E(a,b,c,e,a)-2*E(e,c,c,e,a)
  +E(f,b,c,e,a)-3/2*E(a,c,c,e,a)+3/2*E(c,a,c,a,a)-2*E(c,b,f,b,a)
  +1/2*E(c,c,b,a,a)+3/2*E(c,c,c,a,a)-3/2*E(c,d,c,a,a)+1/2*E(c,e,c,a,a)
  +3*E(d,c,c,e,a)+1/2*E(a,f,f,b,b)-1/2*E(a,b,f,b,b)+1/2*E(a,a,c,b,b)
  -1/2*E(c,e,c,b,a)-3/2*E(c,e,e,a,b)-E(e,a,e,a,b)-3/2*E(e,a,f,b,b)
  +E(e,e,c,b,a)+E(e,e,c,a,a)+E(e,a,e,a,a),
E(f,f,f,b,b) = -E(e,e,e,a,b)-E(d,c,b,b,b)+1/2*E(d,b,f,b,a)+E(d,c,b,a,a)
  +2*E(f,a,c,a,b)+1/2*E(b,b,f,b,a)+E(c,c,b,b,a)-E(a,c,c,a,a)-E(a,a,c,a,a)
  -E(c,a,c,b,a)-3*E(c,a,e,a,a)-2*E(c,b,c,e,a)-5/2*E(a,a,c,b,a)
  +1/2*E(a,c,b,b,a)+1/2*E(a,c,b,b,b)+1/2*E(a,c,c,a,b)-E(a,c,c,b,a)
  -1/2*E(a,c,c,b,b)-E(c,a,e,a,b)-E(a,b,c,e,a)-3*E(f,b,c,e,a)-1/2*E(a,c,c,e,a)
  -3*E(c,a,c,a,a)+9/2*E(c,b,f,b,a)-3*E(c,c,b,a,a)-3*E(c,c,c,a,a)
  +4*E(c,d,c,a,a)-2*E(c,e,c,a,a)-E(d,c,c,e,a)+1/2*E(a,f,f,b,b)
  -1/2*E(a,b,f,b,b)-3/2*E(a,a,c,b,b)+5/2*E(c,e,c,b,a)+3/2*E(c,e,e,a,b)
  +3*E(e,c,c,a,b)+E(e,a,e,a,b)-E(e,a,f,b,b)-3*E(e,e,c,b,a)-2*E(e,e,c,a,a)
  +E(e,a,e,a,a) ] :
#
# so we only need to specify 57 independent quintuple final entries:
#
phi3quint57indep := [ E(a,a,c,a,a), E(a,a,c,b,a), E(a,a,c,b,b),
E(a,b,c,e,a), E(a,b,f,b,b), E(a,c,b,a,a), E(a,c,b,b,a), E(a,c,b,b,b),
E(a,c,c,a,a), E(a,c,c,a,b), E(a,c,c,b,a), E(a,c,c,b,b), E(a,c,c,e,a),
E(a,f,f,b,b), E(b,a,b,a,a), E(b,a,b,b,a), E(b,b,f,b,a), E(c,a,b,b,a),
E(c,a,c,a,a), E(c,a,c,a,b), E(c,a,c,b,a), E(c,a,c,b,b), E(c,a,e,a,a),
E(c,a,e,a,b), E(c,b,c,e,a), E(c,b,f,b,a), E(c,b,f,b,b), E(c,c,b,a,a),
E(c,c,b,a,b), E(c,c,b,b,a), E(c,c,b,b,b), E(c,c,c,a,a), E(c,c,c,b,a),
E(c,c,c,b,b), E(c,c,c,e,a), E(c,d,c,a,a), E(c,e,c,a,a), E(c,e,c,b,a),
E(c,e,e,a,b), E(d,b,f,b,a), E(d,c,b,a,a), E(d,c,b,b,b), E(d,c,c,b,a),
E(d,c,c,e,a), E(e,a,e,a,a), E(e,a,e,a,b), E(e,a,f,b,b), E(e,c,c,a,a),
E(e,c,c,a,b), E(e,c,c,e,a), E(e,e,c,a,a), E(e,e,c,b,a), E(e,e,e,a,b),
E(f,a,c,a,a), E(f,a,c,a,b), E(f,a,c,b,a), E(f,b,c,e,a) ] :
#
#######################################################
# Hextuples #
#############
# Naively there are 6 * 57 = 342 hextuple final entries,
# but we have the following 230 relations:
#
phi3hexrels230 := [
E(a,a,a,c,a,a) = -E(b,a,a,c,a,a)-
E(c,c,e,c,a,a)-10/23*E(e,c,d,c,a,a)-
20/23*E(b,d,c,b,a,a)+10/23*E(b,d,c,b,b,b)+
20/23*E(b,f,a,c,a,a)-21/23*E(b,a,f,f,b,b)+
28/23*E(d,c,c,c,b,a)-20/23*E(c,d,c,b,a,a)+
10/23*E(c,d,c,b,b,b)-44/23*E(b,f,a,c,a,b)-
8/23*E(b,f,a,c,b,a)-12/23*E(b,d,b,f,b,a)+
44/23*E(b,d,c,c,b,a)-21/23*E(b,b,b,f,b,a)+
28/23*E(c,a,b,c,e,a)-84/23*E(c,c,c,c,e,a)+
20/23*E(d,c,d,c,a,a)-36/23*E(d,c,b,f,b,b)-
8/23*E(d,d,c,c,b,a)-4/23*E(c,e,e,c,a,a)-
84/23*E(c,e,c,c,e,a)-4/23*E(c,e,e,c,b,a)+
4/23*E(c,e,c,c,a,b)-41/23*E(b,c,a,c,a,a)+
31/23*E(b,c,c,b,a,a)+13/23*E(b,c,d,c,a,a)-
21/23*E(b,c,c,c,a,a)-8/23*E(c,d,c,c,b,a)+
78/23*E(c,d,c,c,e,a)-28/23*E(c,a,c,c,b,b)-
41/23*E(c,a,c,c,e,a)+10/23*E(b,a,c,c,e,a)+
20/23*E(d,c,a,c,b,a)+31/23*E(b,c,a,e,a,a)+
112/23*E(c,c,a,e,a,b)-24/23*E(b,c,a,e,a,b)+
28/23*E(c,c,b,c,e,a)+20/23*E(b,c,b,c,e,a)-
44/23*E(d,c,c,c,e,a)-7/23*E(d,c,b,f,b,a)+
9/23*E(d,b,b,f,b,a)+52/23*E(b,c,b,f,b,b)+
4*E(d,d,c,c,e,a)-8/23*E(c,d,b,f,b,a)-
27/46*E(c,e,a,f,b,b)-13/23*E(b,c,e,e,a,b)-
54/23*E(b,d,c,c,e,a)+61/23*E(b,f,b,c,e,a)-
E(c,c,e,c,b,a)+28/23*E(d,d,c,b,b,b)-
28/23*E(d,c,a,b,b,a)-24/23*E(d,c,b,c,e,a)+
21/23*E(b,a,a,c,b,a)+E(c,a,a,c,b,a)+
21/23*E(b,a,a,c,b,b)+21/23*E(b,a,b,f,b,b)-
7/23*E(b,a,c,b,b,a)-28/23*E(c,a,c,b,b,a)-
7/23*E(b,a,c,b,b,b)-28/23*E(c,a,c,b,b,b)+
E(c,a,c,c,a,a)+20/23*E(b,a,c,c,a,a)-
1/23*E(b,a,c,c,a,b)+20/23*E(c,a,c,c,a,b)-
30/23*E(b,a,c,c,b,a)-20/23*E(c,a,c,c,b,a)-
7/23*E(b,a,c,c,b,b),
E(a,a,a,c,b,a) = -E(b,a,a,c,b,a)-E(c,a,a,c,b,a),
E(a,a,a,c,b,b) = -E(b,a,a,c,b,b)-E(c,a,a,c,b,b),
E(a,a,b,c,e,a) = 
E(b,c,b,c,e,a)-E(b,c,e,e,a,b)+E(b,d,c,c,e,a)-
E(b,f,b,c,e,a)-E(c,a,b,c,e,a),
E(a,a,b,f,b,b) = -E(b,a,b,f,b,b)-E(c,a,b,f,b,b),
E(a,a,c,b,a,a) = -E(b,a,c,b,a,a)-E(c,a,c,b,a,a),
E(a,a,c,b,b,a) = -E(b,a,c,b,b,a)-E(c,a,c,b,b,a),
E(a,a,c,b,b,b) = -E(b,a,c,b,b,b)-E(c,a,c,b,b,b),
E(a,a,c,c,a,a) = -E(b,a,c,c,a,a)-E(c,a,c,c,a,a),
E(a,a,c,c,a,b) = -E(b,a,c,c,a,b)-E(c,a,c,c,a,b),
E(a,a,c,c,b,a) = -E(b,a,c,c,b,a)-E(c,a,c,c,b,a),
E(a,a,c,c,b,b) = -E(b,a,c,c,b,b)-E(c,a,c,c,b,b),
E(a,a,c,c,e,a) = -E(b,a,c,c,e,a)-E(c,a,c,c,e,a),
E(a,a,f,f,b,b) = -E(c,c,b,f,b,b)-
14/23*E(e,c,d,c,a,a)-28/23*E(b,d,c,b,a,a)+
14/23*E(b,d,c,b,b,b)+28/23*E(b,f,a,c,a,a)-
148/69*E(b,a,f,f,b,b)+44/69*E(d,c,c,c,b,a)-
28/23*E(c,d,c,b,a,a)+14/23*E(c,d,c,b,b,b)-
148/69*E(b,f,a,c,a,b)-52/69*E(b,f,a,c,b,a)-
32/69*E(b,d,b,f,b,a)+148/69*E(b,d,c,c,b,a)-
79/69*E(b,b,b,f,b,a)+30/23*E(c,a,b,c,e,a)-
454/69*E(c,c,c,c,e,a)+28/23*E(d,c,d,c,a,a)-
4/69*E(d,c,b,f,b,b)+40/69*E(d,d,c,c,b,a)-
70/23*E(c,e,e,c,a,a)-316/69*E(c,e,c,c,e,a)-
70/23*E(c,e,e,c,b,a)+70/23*E(c,e,c,c,a,b)-
163/69*E(b,c,a,c,a,a)+121/69*E(b,c,c,b,a,a)-
65/69*E(b,c,d,c,a,a)-79/69*E(b,c,c,c,a,a)-
52/69*E(c,d,c,c,b,a)+116/69*E(c,d,c,c,e,a)-
76/23*E(c,a,c,c,b,b)-62/23*E(c,a,c,c,e,a)+
226/69*E(b,a,c,c,e,a)+28/23*E(d,c,a,c,b,a)+
121/69*E(b,c,a,e,a,a)+682/69*E(c,c,a,e,a,b)+
28/69*E(b,c,a,e,a,b)+76/23*E(c,c,b,c,e,a)+
28/23*E(b,c,b,c,e,a)+12/23*E(d,c,c,c,e,a)+
27/23*E(d,c,b,f,b,a)+1/69*E(d,b,b,f,b,a)+
200/69*E(b,c,b,f,b,b)+4/3*E(d,d,c,c,e,a)+
17/69*E(c,d,b,f,b,a)-1/46*E(c,e,a,f,b,b)+
65/69*E(b,c,e,e,a,b)-186/23*E(b,d,c,c,e,a)+
67/23*E(b,f,b,c,e,a)-2*E(c,c,e,c,b,a)+
44/69*E(d,d,c,b,b,b)-44/69*E(d,c,a,b,b,a)+
40/23*E(d,c,b,c,e,a)+79/69*E(b,a,a,c,b,a)+
79/69*E(b,a,a,c,b,b)+79/69*E(b,a,b,f,b,b)-
149/69*E(b,a,c,b,b,a)-76/23*E(c,a,c,b,b,a)-
149/69*E(b,a,c,b,b,b)-76/23*E(c,a,c,b,b,b)+
28/23*E(b,a,c,c,a,a)+63/23*E(b,a,c,c,a,b)+
268/69*E(c,a,c,c,a,b)-310/69*E(b,a,c,c,b,a)-
268/69*E(c,a,c,c,b,a)-149/69*E(b,a,c,c,b,b)+
2*E(a,e,a,e,a,a)+2*E(a,e,a,e,a,b)-
E(a,e,a,f,b,b)-2*E(a,f,b,c,e,a)+
2*E(c,e,a,e,a,b)-8/3*E(c,c,d,c,a,a),
E(a,b,a,b,a,a) = -E(b,b,a,b,a,a)+E(b,c,a,c,b,a)+
E(c,b,a,b,b,a)+E(c,c,a,e,a,a)+
2/23*E(e,c,d,c,a,a)+4/23*E(b,d,c,b,a,a)-
2/23*E(b,d,c,b,b,b)-4/23*E(b,f,a,c,a,a)+
13/46*E(b,a,f,f,b,b)-24/23*E(d,c,c,c,b,a)+
4/23*E(c,d,c,b,a,a)-2/23*E(c,d,c,b,b,b)+
18/23*E(b,f,a,c,a,b)-3/23*E(b,f,a,c,b,a)+
7/23*E(b,d,b,f,b,a)-18/23*E(b,d,c,c,b,a)+
13/46*E(b,b,b,f,b,a)-24/23*E(c,a,b,c,e,a)+
3/23*E(c,c,c,c,e,a)-4/23*E(d,c,d,c,a,a)+
44/23*E(d,c,b,f,b,b)+20/23*E(d,d,c,c,b,a)-
36/23*E(c,e,e,c,a,a)+3/23*E(c,e,c,c,e,a)-
36/23*E(c,e,e,c,b,a)+13/23*E(c,e,c,c,a,b)+
21/46*E(b,c,a,c,a,a)-63/46*E(b,c,c,b,a,a)+
27/46*E(b,c,d,c,a,a)+13/46*E(b,c,c,c,a,a)+
20/23*E(c,d,c,c,b,a)-34/23*E(c,d,c,c,e,a)+
1/23*E(c,a,c,c,b,b)+22/23*E(c,a,c,c,e,a)-
25/23*E(b,a,c,c,e,a)-4/23*E(d,c,a,c,b,a)-
63/46*E(b,c,a,e,a,a)-27/23*E(c,c,a,e,a,b)+
37/23*E(b,c,a,e,a,b)-24/23*E(c,c,b,c,e,a)+
19/23*E(b,c,b,c,e,a)+64/23*E(d,c,c,c,e,a)+
29/23*E(d,c,b,f,b,a)-11/23*E(d,b,b,f,b,a)-
38/23*E(b,c,b,f,b,b)-4*E(d,d,c,c,e,a)-
3/23*E(c,d,b,f,b,a)-13/46*E(c,e,a,f,b,b)-
27/46*E(b,c,e,e,a,b)+66/23*E(b,d,c,c,e,a)+
17/46*E(b,f,b,c,e,a)-24/23*E(d,d,c,b,b,b)+
24/23*E(d,c,a,b,b,a)+60/23*E(d,c,b,c,e,a)-
13/46*E(b,a,a,c,b,a)-13/46*E(b,a,a,c,b,b)-
13/46*E(b,a,b,f,b,b)-11/46*E(b,a,c,b,b,a)+
1/23*E(c,a,c,b,b,a)-11/46*E(b,a,c,b,b,b)+
1/23*E(c,a,c,b,b,b)-4/23*E(b,a,c,c,a,a)+
5/46*E(b,a,c,c,a,b)-4/23*E(c,a,c,c,a,b)+
6/23*E(b,a,c,c,b,a)-19/23*E(c,a,c,c,b,a)-
11/46*E(b,a,c,c,b,b)-E(c,a,c,b,a,a),
E(a,b,a,b,b,a) = -E(b,b,a,b,b,a)-E(c,b,a,b,b,a),
E(a,b,b,f,b,a) = -E(b,a,a,c,b,a)-E(b,a,a,c,b,b)-
E(b,a,b,f,b,b)-E(b,a,c,b,b,a)-E(b,a,c,b,b,b)+
E(b,a,c,c,a,b)-2*E(b,a,c,c,b,a)-
E(b,a,c,c,b,b)+2*E(b,a,c,c,e,a)+
E(b,a,f,f,b,b)+E(b,c,a,c,a,a)+E(b,c,a,e,a,a)+
E(b,c,c,b,a,a)+E(b,c,c,c,a,a)-E(b,c,d,c,a,a)+
E(b,c,e,e,a,b)-E(b,f,b,c,e,a)-E(c,a,b,f,b,b)-
1/2*E(c,d,b,f,b,a)-1/2*E(c,e,a,f,b,b),
E(a,c,a,b,b,a) = 
E(c,c,b,f,b,b)-E(b,c,a,c,b,a)-E(b,c,a,b,b,a)-
12/23*E(e,c,d,c,a,a)-24/23*E(b,d,c,b,a,a)+
12/23*E(b,d,c,b,b,b)+24/23*E(b,f,a,c,a,a)-
55/46*E(b,a,f,f,b,b)+52/23*E(d,c,c,c,b,a)-
47/23*E(c,d,c,b,a,a)+12/23*E(c,d,c,b,b,b)-
62/23*E(b,f,a,c,a,b)-5/23*E(b,f,a,c,b,a)-
19/23*E(b,d,b,f,b,a)+62/23*E(b,d,c,c,b,a)-
55/46*E(b,b,b,f,b,a)+52/23*E(c,a,b,c,e,a)-
41/23*E(c,c,c,c,e,a)+24/23*E(d,c,d,c,a,a)-
80/23*E(d,c,b,f,b,b)-28/23*E(d,d,c,c,b,a)+
32/23*E(c,e,e,c,a,a)-41/23*E(c,e,c,c,e,a)+
55/23*E(c,e,e,c,b,a)-32/23*E(c,e,c,c,a,b)-
103/46*E(b,c,a,c,a,a)+125/46*E(b,c,c,b,a,a)-
1/46*E(b,c,d,c,a,a)-55/46*E(b,c,c,c,a,a)-
28/23*E(c,d,c,c,b,a)+66/23*E(c,d,c,c,e,a)-
52/23*E(c,a,c,c,b,b)+6/23*E(c,a,c,c,e,a)+
35/23*E(b,a,c,c,e,a)+24/23*E(d,c,a,c,b,a)+
125/46*E(b,c,a,e,a,a)+70/23*E(c,c,a,e,a,b)-
61/23*E(b,c,a,e,a,b)+52/23*E(c,c,b,c,e,a)+
1/23*E(b,c,b,c,e,a)-108/23*E(d,c,c,c,e,a)-
36/23*E(d,c,b,f,b,a)+20/23*E(d,b,b,f,b,a)+
90/23*E(b,c,b,f,b,b)+8*E(d,d,c,c,e,a)-
28/23*E(c,d,b,f,b,a)+16/23*E(c,e,a,f,b,b)+
1/46*E(b,c,e,e,a,b)-120/23*E(b,d,c,c,e,a)+
105/46*E(b,f,b,c,e,a)+52/23*E(d,d,c,b,b,b)-
52/23*E(d,c,a,b,b,a)-84/23*E(d,c,b,c,e,a)+
55/46*E(b,a,a,c,b,a)+55/46*E(b,a,a,c,b,b)+
55/46*E(b,a,b,f,b,b)-3/46*E(b,a,c,b,b,a)-
52/23*E(c,a,c,b,b,a)-3/46*E(b,a,c,b,b,b)-
52/23*E(c,a,c,b,b,b)+24/23*E(b,a,c,c,a,a)-
7/46*E(b,a,c,c,a,b)+47/23*E(c,a,c,c,a,b)-
36/23*E(b,a,c,c,b,a)-47/23*E(c,a,c,c,b,a)-
3/46*E(b,a,c,c,b,b)-E(c,a,a,c,b,b)-
E(c,a,b,f,b,b)-E(c,e,a,e,a,b)-E(c,c,d,c,a,a),
E(a,c,a,c,a,a) = -E(c,e,c,c,a,a)+E(c,c,e,c,a,a)-
5/23*E(e,c,d,c,a,a)+36/23*E(b,d,c,b,a,a)-
18/23*E(b,d,c,b,b,b)-13/23*E(b,f,a,c,a,a)+
449/276*E(b,a,f,f,b,b)-4/69*E(d,c,c,c,b,a)+
36/23*E(c,d,c,b,a,a)-18/23*E(c,d,c,b,b,b)+
233/69*E(b,f,a,c,a,b)+80/69*E(b,f,a,c,b,a)+
125/138*E(b,d,b,f,b,a)-233/69*E(b,d,c,c,b,a)+
449/276*E(b,b,b,f,b,a)-55/23*E(c,a,b,c,e,a)+
311/69*E(c,c,c,c,e,a)+10/23*E(d,c,d,c,a,a)+
38/69*E(d,c,b,f,b,b)+34/69*E(d,d,c,c,b,a)+
21/23*E(c,e,e,c,a,a)+311/69*E(c,e,c,c,e,a)+
21/23*E(c,e,e,c,b,a)-21/23*E(c,e,c,c,a,b)+
329/276*E(b,c,a,c,a,a)-803/276*E(b,c,c,b,a,a)+
55/276*E(b,c,d,c,a,a)+449/276*E(b,c,c,c,a,a)+
80/69*E(c,d,c,c,b,a)-343/69*E(c,d,c,c,e,a)+
55/23*E(c,a,c,c,b,b)+60/23*E(c,a,c,c,e,a)-
361/138*E(b,a,c,c,e,a)+10/23*E(d,c,a,c,b,a)-
803/276*E(b,c,a,e,a,a)-476/69*E(c,c,a,e,a,b)+
148/69*E(b,c,a,e,a,b)-55/23*E(c,c,b,c,e,a)-
13/23*E(b,c,b,c,e,a)+24/23*E(d,c,c,c,e,a)+
39/46*E(d,c,b,f,b,a)-19/138*E(d,b,b,f,b,a)-
313/69*E(b,c,b,f,b,b)-2/3*E(d,d,c,c,e,a)+
91/138*E(c,d,b,f,b,a)+21/46*E(c,e,a,f,b,b)-
55/276*E(b,c,e,e,a,b)+157/23*E(b,d,c,c,e,a)-
315/92*E(b,f,b,c,e,a)-4/69*E(d,d,c,b,b,b)+
4/69*E(d,c,a,b,b,a)+34/23*E(d,c,b,c,e,a)-
449/276*E(b,a,a,c,b,a)-449/276*E(b,a,a,c,b,b)-
449/276*E(b,a,b,f,b,b)+211/276*E(b,a,c,b,b,a)+
55/23*E(c,a,c,b,b,a)+211/276*E(b,a,c,b,b,b)+
55/23*E(c,a,c,b,b,b)-E(c,a,c,c,a,a)-
13/23*E(b,a,c,c,a,a)-25/92*E(b,a,c,c,a,b)-
131/69*E(c,a,c,c,a,b)+439/138*E(b,a,c,c,b,a)+
131/69*E(c,a,c,c,b,a)+211/276*E(b,a,c,c,b,b)+
4/3*E(c,c,d,c,a,a),
E(a,c,a,c,a,b) = 
E(d,c,a,c,a,b)+3/46*E(e,c,d,c,a,a)+
3/23*E(b,d,c,b,a,a)-3/46*E(b,d,c,b,b,b)-
3/23*E(b,f,a,c,a,a)+39/184*E(b,a,f,f,b,b)-
18/23*E(d,c,c,c,b,a)+3/23*E(c,d,c,b,a,a)-
3/46*E(c,d,c,b,b,b)+2/23*E(b,f,a,c,a,b)+
7/46*E(b,f,a,c,b,a)+21/92*E(b,d,b,f,b,a)-
27/46*E(b,d,c,c,b,a)+39/184*E(b,b,b,f,b,a)-
18/23*E(c,a,b,c,e,a)-7/46*E(c,c,c,c,e,a)-
3/23*E(d,c,d,c,a,a)+56/23*E(d,c,b,f,b,b)+
15/23*E(d,d,c,c,b,a)-27/23*E(c,e,e,c,a,a)-
7/46*E(c,e,c,c,e,a)-27/23*E(c,e,e,c,b,a)+
4/23*E(c,e,c,c,a,b)+63/184*E(b,c,a,c,a,a)-
189/184*E(b,c,c,b,a,a)+81/184*E(b,c,d,c,a,a)+
39/184*E(b,c,c,c,a,a)+15/23*E(c,d,c,c,b,a)-
51/46*E(c,d,c,c,e,a)+18/23*E(c,a,c,c,b,b)-
13/46*E(c,a,c,c,e,a)+17/92*E(b,a,c,c,e,a)-
26/23*E(d,c,a,c,b,a)-189/184*E(b,c,a,e,a,a)-
75/46*E(c,c,a,e,a,b)+21/46*E(b,c,a,e,a,b)-
41/23*E(c,c,b,c,e,a)-3/23*E(b,c,b,c,e,a)+
48/23*E(d,c,c,c,e,a)+39/23*E(d,c,b,f,b,a)-
14/23*E(d,b,b,f,b,a)-57/46*E(b,c,b,f,b,b)-
4*E(d,d,c,c,e,a)-9/92*E(c,d,b,f,b,a)-
27/46*E(c,e,a,f,b,b)-81/184*E(b,c,e,e,a,b)+
53/46*E(b,d,c,c,e,a)+5/184*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)-18/23*E(d,d,c,b,b,b)+
18/23*E(d,c,a,b,b,a)+68/23*E(d,c,b,c,e,a)-
39/184*E(b,a,a,c,b,a)-39/184*E(b,a,a,c,b,b)-
39/184*E(b,a,b,f,b,b)-79/184*E(b,a,c,b,b,a)+
18/23*E(c,a,c,b,b,a)-79/184*E(b,a,c,b,b,b)+
18/23*E(c,a,c,b,b,b)-3/23*E(b,a,c,c,a,a)+
15/184*E(b,a,c,c,a,b)-26/23*E(c,a,c,c,a,b)-
5/92*E(b,a,c,c,b,a)+3/23*E(c,a,c,c,b,a)-
79/184*E(b,a,c,c,b,b),
E(a,c,a,c,b,a) = 
2/23*E(e,c,d,c,a,a)+4/23*E(b,d,c,b,a,a)-
2/23*E(b,d,c,b,b,b)-4/23*E(b,f,a,c,a,a)+
13/46*E(b,a,f,f,b,b)-24/23*E(d,c,c,c,b,a)+
4/23*E(c,d,c,b,a,a)-2/23*E(c,d,c,b,b,b)+
18/23*E(b,f,a,c,a,b)-3/23*E(b,f,a,c,b,a)+
7/23*E(b,d,b,f,b,a)-18/23*E(b,d,c,c,b,a)+
13/46*E(b,b,b,f,b,a)-1/23*E(c,a,b,c,e,a)+
26/23*E(c,c,c,c,e,a)-4/23*E(d,c,d,c,a,a)+
44/23*E(d,c,b,f,b,b)+20/23*E(d,d,c,c,b,a)-
36/23*E(c,e,e,c,a,a)+3/23*E(c,e,c,c,e,a)-
36/23*E(c,e,e,c,b,a)+13/23*E(c,e,c,c,a,b)+
21/46*E(b,c,a,c,a,a)-63/46*E(b,c,c,b,a,a)+
27/46*E(b,c,d,c,a,a)+13/46*E(b,c,c,c,a,a)+
20/23*E(c,d,c,c,b,a)-34/23*E(c,d,c,c,e,a)+
1/23*E(c,a,c,c,b,b)+22/23*E(c,a,c,c,e,a)-
25/23*E(b,a,c,c,e,a)-4/23*E(d,c,a,c,b,a)-
63/46*E(b,c,a,e,a,a)-27/23*E(c,c,a,e,a,b)+
37/23*E(b,c,a,e,a,b)-1/23*E(c,c,b,c,e,a)+
19/23*E(b,c,b,c,e,a)+64/23*E(d,c,c,c,e,a)+
29/23*E(d,c,b,f,b,a)-11/23*E(d,b,b,f,b,a)-
38/23*E(b,c,b,f,b,b)-4*E(d,d,c,c,e,a)-
3/23*E(c,d,b,f,b,a)-18/23*E(c,e,a,f,b,b)-
27/46*E(b,c,e,e,a,b)+66/23*E(b,d,c,c,e,a)+
17/46*E(b,f,b,c,e,a)+E(c,c,e,c,b,a)-
24/23*E(d,d,c,b,b,b)+24/23*E(d,c,a,b,b,a)+
60/23*E(d,c,b,c,e,a)-13/46*E(b,a,a,c,b,a)-
13/46*E(b,a,a,c,b,b)-13/46*E(b,a,b,f,b,b)-
11/46*E(b,a,c,b,b,a)+1/23*E(c,a,c,b,b,a)-
11/46*E(b,a,c,b,b,b)+1/23*E(c,a,c,b,b,b)-
4/23*E(b,a,c,c,a,a)+5/46*E(b,a,c,c,a,b)-
4/23*E(c,a,c,c,a,b)+6/23*E(b,a,c,c,b,a)-
19/23*E(c,a,c,c,b,a)-11/46*E(b,a,c,c,b,b),
E(a,c,a,c,b,b) = 
E(d,c,a,c,b,b)-E(c,e,e,e,a,b)-E(b,c,c,b,b,a)+
E(b,c,a,c,b,a)+E(e,c,d,c,a,a)+
3/2*E(b,d,c,b,a,a)-1/2*E(b,d,c,b,b,b)-
E(b,f,a,c,a,a)+31/24*E(b,a,f,f,b,b)-
7/3*E(d,c,c,c,b,a)+3/2*E(c,d,c,b,a,a)-
3/2*E(c,d,c,b,b,b)+5/3*E(b,f,a,c,a,b)+
5/3*E(b,f,a,c,b,a)+1/12*E(b,d,b,f,b,a)-
8/3*E(b,d,c,c,b,a)+31/24*E(b,b,b,f,b,a)-
3*E(c,a,b,c,e,a)+14/3*E(c,c,c,c,e,a)-
E(d,c,d,c,a,a)+14/3*E(d,c,b,f,b,b)+
4/3*E(d,d,c,c,b,a)-3*E(c,e,e,c,a,a)+
14/3*E(c,e,c,c,e,a)-4*E(c,e,e,c,b,a)+
3*E(c,e,c,c,a,b)+55/24*E(b,c,a,c,a,a)-
73/24*E(b,c,c,b,a,a)+41/24*E(b,c,d,c,a,a)+
31/24*E(b,c,c,c,a,a)+2/3*E(c,d,c,c,b,a)-
16/3*E(c,d,c,c,e,a)+3*E(c,a,c,c,b,b)+
2*E(c,a,c,c,e,a)-41/12*E(b,a,c,c,e,a)-
E(d,c,a,c,b,a)-73/24*E(b,c,a,e,a,a)-
26/3*E(c,c,a,e,a,b)+1/3*E(b,c,a,e,a,b)-
3*E(c,c,b,c,e,a)+7*E(d,c,c,c,e,a)+
7/4*E(d,c,b,f,b,a)-11/12*E(d,b,b,f,b,a)-
10/3*E(b,c,b,f,b,b)-31/3*E(d,d,c,c,e,a)+
23/12*E(c,d,b,f,b,a)-3/2*E(c,e,a,f,b,b)-
17/24*E(b,c,e,e,a,b)+8*E(b,d,c,c,e,a)-
21/8*E(b,f,b,c,e,a)-10/3*E(d,d,c,b,b,b)+
10/3*E(d,c,a,b,b,a)+7*E(d,c,b,c,e,a)-
31/24*E(b,a,a,c,b,a)-31/24*E(b,a,a,c,b,b)-
31/24*E(b,a,b,f,b,b)+41/24*E(b,a,c,b,b,a)+
4*E(c,a,c,b,b,a)+41/24*E(b,a,c,b,b,b)+
4*E(c,a,c,b,b,b)-E(b,a,c,c,a,a)-
11/8*E(b,a,c,c,a,b)-8/3*E(c,a,c,c,a,b)+
41/12*E(b,a,c,c,b,a)+8/3*E(c,a,c,c,b,a)+
41/24*E(b,a,c,c,b,b)+5/3*E(c,c,d,c,a,a),
E(a,c,a,e,a,a) = -E(b,c,a,e,a,a)-E(c,c,a,e,a,a),
E(a,c,a,e,a,b) = -E(b,c,a,e,a,b)-E(c,c,a,e,a,b),
E(a,c,b,c,e,a) = -E(b,c,b,c,e,a)-E(c,c,b,c,e,a),
E(a,c,b,f,b,a) = 
E(c,c,b,f,b,b)-5/23*E(e,c,d,c,a,a)-
10/23*E(b,d,c,b,a,a)+5/23*E(b,d,c,b,b,b)+
10/23*E(b,f,a,c,a,a)-21/46*E(b,a,f,f,b,b)+
14/23*E(d,c,c,c,b,a)-10/23*E(c,d,c,b,a,a)+
5/23*E(c,d,c,b,b,b)-22/23*E(b,f,a,c,a,b)-
4/23*E(b,f,a,c,b,a)-6/23*E(b,d,b,f,b,a)+
22/23*E(b,d,c,c,b,a)-21/46*E(b,b,b,f,b,a)+
37/23*E(c,a,b,c,e,a)+4/23*E(c,c,c,c,e,a)+
10/23*E(d,c,d,c,a,a)-18/23*E(d,c,b,f,b,b)-
4/23*E(d,d,c,c,b,a)+21/23*E(c,e,e,c,a,a)+
4/23*E(c,e,c,c,e,a)+21/23*E(c,e,e,c,b,a)-
21/23*E(c,e,c,c,a,b)-87/46*E(b,c,a,c,a,a)-
15/46*E(b,c,c,b,a,a)+59/46*E(b,c,d,c,a,a)-
67/46*E(b,c,c,c,a,a)-4/23*E(c,d,c,c,b,a)+
16/23*E(c,d,c,c,e,a)-37/23*E(c,a,c,c,b,b)+
37/23*E(c,a,c,c,e,a)-18/23*E(b,a,c,c,e,a)+
10/23*E(d,c,a,c,b,a)-15/46*E(b,c,a,e,a,a)+
10/23*E(c,c,a,e,a,b)-12/23*E(b,c,a,e,a,b)+
37/23*E(c,c,b,c,e,a)+33/23*E(b,c,b,c,e,a)-
22/23*E(d,c,c,c,e,a)-7/46*E(d,c,b,f,b,a)+
9/46*E(d,b,b,f,b,a)+26/23*E(b,c,b,f,b,b)+
2*E(d,d,c,c,e,a)-31/46*E(c,d,b,f,b,a)-
1/23*E(c,e,a,f,b,b)-59/46*E(b,c,e,e,a,b)-
4/23*E(b,d,c,c,e,a)+107/46*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)+14/23*E(d,d,c,b,b,b)-
14/23*E(d,c,a,b,b,a)-12/23*E(d,c,b,c,e,a)+
21/46*E(b,a,a,c,b,a)-E(c,a,a,c,b,a)+
21/46*E(b,a,a,c,b,b)+21/46*E(b,a,b,f,b,b)-
7/46*E(b,a,c,b,b,a)-37/23*E(c,a,c,b,b,a)-
7/46*E(b,a,c,b,b,b)-37/23*E(c,a,c,b,b,b)+
10/23*E(b,a,c,c,a,a)-1/46*E(b,a,c,c,a,b)+
33/23*E(c,a,c,c,a,b)-15/23*E(b,a,c,c,b,a)-
56/23*E(c,a,c,c,b,a)-7/46*E(b,a,c,c,b,b)-
E(c,a,a,c,b,b)-E(c,e,a,e,a,b),
E(a,c,b,f,b,b) = -E(b,c,b,f,b,b)-E(c,c,b,f,b,b),
E(a,c,c,b,a,a) = -E(b,c,c,b,a,a)-E(c,a,c,c,b,a)+
E(c,a,c,c,e,a)+E(c,c,a,e,a,a)-E(c,c,a,e,a,b)+
E(c,c,b,f,b,b)+E(c,d,c,c,b,a)-E(c,d,c,c,e,a)-
1/2*E(c,e,a,f,b,b)-E(c,e,e,c,a,a)-
E(c,e,e,c,b,a),
E(a,c,c,b,a,b) = 
E(d,c,a,c,b,b)-E(c,e,e,e,a,b)-E(b,c,c,b,b,a)+
E(d,c,a,c,a,b)-E(c,c,b,f,b,b)+E(b,c,a,c,b,a)+
61/46*E(e,c,d,c,a,a)+99/46*E(b,d,c,b,a,a)-
19/23*E(b,d,c,b,b,b)-38/23*E(b,f,a,c,a,a)+
557/276*E(b,a,f,f,b,b)-247/69*E(d,c,c,c,b,a)+
99/46*E(c,d,c,b,a,a)-42/23*E(c,d,c,b,b,b)+
191/69*E(b,f,a,c,a,b)+289/138*E(b,f,a,c,b,a)+
77/138*E(b,d,b,f,b,a)-589/138*E(b,d,c,c,b,a)+
557/276*E(b,b,b,f,b,a)-113/23*E(c,a,b,c,e,a)+
769/138*E(c,c,c,c,e,a)-38/23*E(d,c,d,c,a,a)+
518/69*E(d,c,b,f,b,b)+133/69*E(d,d,c,c,b,a)-
66/23*E(c,e,e,c,a,a)+769/138*E(c,e,c,c,e,a)-
89/23*E(c,e,e,c,b,a)+66/23*E(c,e,c,c,a,b)+
737/276*E(b,c,a,c,a,a)-1337/276*E(b,c,c,b,a,a)+
895/276*E(b,c,d,c,a,a)+281/276*E(b,c,c,c,a,a)+
41/69*E(c,d,c,c,b,a)-857/138*E(c,d,c,c,e,a)+
90/23*E(c,a,c,c,b,b)+73/46*E(c,a,c,c,e,a)-
356/69*E(b,a,c,c,e,a)-61/23*E(d,c,a,c,b,a)-
1337/276*E(b,c,a,e,a,a)-1447/138*E(c,c,a,e,a,b)+
269/138*E(b,c,a,e,a,b)-113/23*E(c,c,b,c,e,a)+
8/23*E(b,c,b,c,e,a)+217/23*E(d,c,c,c,e,a)+
297/92*E(d,c,b,f,b,a)-449/276*E(d,b,b,f,b,a)-
947/138*E(b,c,b,f,b,b)-47/3*E(d,d,c,c,e,a)+
110/69*E(c,d,b,f,b,a)-33/23*E(c,e,a,f,b,b)-
619/276*E(b,c,e,e,a,b)+495/46*E(b,d,c,c,e,a)-
321/92*E(b,f,b,c,e,a)+E(c,c,e,c,b,a)-
316/69*E(d,d,c,b,b,b)+316/69*E(d,c,a,b,b,a)+
225/23*E(d,c,b,c,e,a)-557/276*E(b,a,a,c,b,a)-
E(c,a,a,c,b,a)-557/276*E(b,a,a,c,b,b)-
557/276*E(b,a,b,f,b,b)+523/276*E(b,a,c,b,b,a)+
113/23*E(c,a,c,b,b,a)+523/276*E(b,a,c,b,b,b)+
113/23*E(c,a,c,b,b,b)-38/23*E(b,a,c,c,a,a)-
181/92*E(b,a,c,c,a,b)-275/69*E(c,a,c,c,a,b)+
332/69*E(b,a,c,c,b,a)+206/69*E(c,a,c,c,b,a)+
523/276*E(b,a,c,c,b,b)-E(c,a,a,c,b,b)+
7/3*E(c,c,d,c,a,a),
E(a,c,c,b,b,a) = -E(c,e,e,e,a,b)-E(b,c,c,b,b,a)-
E(c,c,b,f,b,b)+E(b,c,a,c,b,a)+
7/23*E(e,c,d,c,a,a)+14/23*E(b,d,c,b,a,a)-
7/23*E(b,d,c,b,b,b)-14/23*E(b,f,a,c,a,a)+
17/23*E(b,a,f,f,b,b)-38/23*E(d,c,c,c,b,a)+
37/23*E(c,d,c,b,a,a)-30/23*E(c,d,c,b,b,b)+
40/23*E(b,f,a,c,a,b)+1/23*E(b,f,a,c,b,a)+
13/23*E(b,d,b,f,b,a)-40/23*E(b,d,c,c,b,a)+
17/23*E(b,b,b,f,b,a)-61/23*E(c,a,b,c,e,a)+
68/23*E(c,c,c,c,e,a)-14/23*E(d,c,d,c,a,a)+
62/23*E(d,c,b,f,b,b)+24/23*E(d,d,c,c,b,a)-
57/23*E(c,e,e,c,a,a)+68/23*E(c,e,c,c,e,a)-
80/23*E(c,e,e,c,b,a)+57/23*E(c,e,c,c,a,b)+
31/23*E(b,c,a,c,a,a)-47/23*E(b,c,c,b,a,a)+
7/23*E(b,c,d,c,a,a)+17/23*E(b,c,c,c,a,a)+
24/23*E(c,d,c,c,b,a)-96/23*E(c,d,c,c,e,a)+
38/23*E(c,a,c,c,b,b)+31/23*E(c,a,c,c,e,a)-
30/23*E(b,a,c,c,e,a)-14/23*E(d,c,a,c,b,a)-
47/23*E(b,c,a,e,a,a)-106/23*E(c,c,a,e,a,b)+
49/23*E(b,c,a,e,a,b)-61/23*E(c,c,b,c,e,a)+
9/23*E(b,c,b,c,e,a)+86/23*E(d,c,c,c,e,a)+
65/46*E(d,c,b,f,b,a)-31/46*E(d,b,b,f,b,a)-
64/23*E(b,c,b,f,b,b)-6*E(d,d,c,c,e,a)+
24/23*E(c,d,b,f,b,a)-17/23*E(c,e,a,f,b,b)-
7/23*E(b,c,e,e,a,b)+93/23*E(b,d,c,c,e,a)-
22/23*E(b,f,b,c,e,a)-38/23*E(d,d,c,b,b,b)+
38/23*E(d,c,a,b,b,a)+72/23*E(d,c,b,c,e,a)-
17/23*E(b,a,a,c,b,a)-17/23*E(b,a,a,c,b,b)-
17/23*E(b,a,b,f,b,b)-2/23*E(b,a,c,b,b,a)+
61/23*E(c,a,c,b,b,a)-2/23*E(b,a,c,b,b,b)+
61/23*E(c,a,c,b,b,b)-14/23*E(b,a,c,c,a,a)+
3/23*E(b,a,c,c,a,b)-37/23*E(c,a,c,c,a,b)+
21/23*E(b,a,c,c,b,a)+37/23*E(c,a,c,c,b,a)-
2/23*E(b,a,c,c,b,b)+E(c,e,a,e,a,b)+
E(c,c,d,c,a,a),
E(a,c,c,b,b,b) = 
E(d,c,c,b,b,b)+E(d,c,c,c,b,b)+E(d,c,c,b,a,b)-
E(b,c,c,c,b,a)+E(b,c,c,c,b,b)+E(c,c,c,c,b,b)-
E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-E(d,c,a,c,a,b)+
E(c,c,b,f,b,b)-2*E(b,c,a,c,b,a)-
40/23*E(e,c,d,c,a,a)-137/46*E(b,d,c,b,a,a)+
57/46*E(b,d,c,b,b,b)+57/23*E(b,f,a,c,a,a)-
389/138*E(b,a,f,f,b,b)+359/69*E(d,c,c,c,b,a)-
137/46*E(c,d,c,b,a,a)+103/46*E(c,d,c,b,b,b)-
298/69*E(b,f,a,c,a,b)-353/138*E(b,f,a,c,b,a)-
185/276*E(b,d,b,f,b,a)+803/138*E(b,d,c,c,b,a)-
389/138*E(b,b,b,f,b,a)+158/23*E(c,a,b,c,e,a)-
433/69*E(c,c,c,c,e,a)+57/23*E(d,c,d,c,a,a)-
685/69*E(d,c,b,f,b,b)-188/69*E(d,d,c,c,b,a)+
99/23*E(c,e,e,c,a,a)-433/69*E(c,e,c,c,e,a)+
122/23*E(c,e,e,c,b,a)-99/23*E(c,e,c,c,a,b)-
869/138*E(b,c,a,c,a,a)+280/69*E(b,c,c,b,a,a)-
217/138*E(b,c,d,c,a,a)-527/138*E(b,c,c,c,a,a)-
73/69*E(c,d,c,c,b,a)+1159/138*E(c,d,c,c,e,a)-
135/23*E(c,a,c,c,b,b)-26/23*E(c,a,c,c,e,a)+
401/138*E(b,a,c,c,e,a)+80/23*E(d,c,a,c,b,a)+
280/69*E(b,c,a,e,a,a)+907/69*E(c,c,a,e,a,b)-
277/138*E(b,c,a,e,a,b)+158/23*E(c,c,b,c,e,a)+
34/23*E(b,c,b,c,e,a)-268/23*E(d,c,c,c,e,a)-
411/92*E(d,c,b,f,b,a)+547/276*E(d,b,b,f,b,a)+
1087/138*E(b,c,b,f,b,b)+61/3*E(d,d,c,c,e,a)-
775/276*E(c,d,b,f,b,a)+38/23*E(c,e,a,f,b,b)+
79/138*E(b,c,e,e,a,b)-285/23*E(b,d,c,c,e,a)+
175/23*E(b,f,b,c,e,a)+428/69*E(d,d,c,b,b,b)-
428/69*E(d,c,a,b,b,a)-257/23*E(d,c,b,c,e,a)+
389/138*E(b,a,a,c,b,a)+389/138*E(b,a,a,c,b,b)+
389/138*E(b,a,b,f,b,b)-283/138*E(b,a,c,b,b,a)-
158/23*E(c,a,c,b,b,a)-283/138*E(b,a,c,b,b,b)-
158/23*E(c,a,c,b,b,b)+57/23*E(b,a,c,c,a,a)+
61/46*E(b,a,c,c,a,b)+355/69*E(c,a,c,c,a,b)-
743/138*E(b,a,c,c,b,a)-355/69*E(c,a,c,c,b,a)-
283/138*E(b,a,c,c,b,b)-E(c,e,a,e,a,b)-
8/3*E(c,c,d,c,a,a),
E(a,c,c,c,a,a) = 
E(c,e,c,c,a,a)-2*E(b,d,c,b,a,a)+E(b,d,c,b,b,b)+
E(b,f,a,c,a,a)-25/12*E(b,a,f,f,b,b)+
2/3*E(d,c,c,c,b,a)-2*E(c,d,c,b,a,a)+
E(c,d,c,b,b,b)-13/3*E(b,f,a,c,a,b)-
4/3*E(b,f,a,c,b,a)-7/6*E(b,d,b,f,b,a)+
13/3*E(b,d,c,c,b,a)-25/12*E(b,b,b,f,b,a)+
4*E(c,a,b,c,e,a)-7/3*E(c,c,c,c,e,a)-
4/3*E(d,c,b,f,b,b)-2/3*E(d,d,c,c,b,a)+
E(c,e,e,c,a,a)-7/3*E(c,e,c,c,e,a)+
E(c,e,e,c,b,a)-37/12*E(b,c,a,c,a,a)+
43/12*E(b,c,c,b,a,a)+1/12*E(b,c,d,c,a,a)-
37/12*E(b,c,c,c,a,a)-7/3*E(c,d,c,c,b,a)+
14/3*E(c,d,c,c,e,a)-4*E(c,a,c,c,b,b)+
17/6*E(b,a,c,c,e,a)+43/12*E(b,c,a,e,a,a)+
19/3*E(c,c,a,e,a,b)-8/3*E(b,c,a,e,a,b)+
4*E(c,c,b,c,e,a)+E(b,c,b,c,e,a)-
2*E(d,c,c,c,e,a)-E(d,c,b,f,b,a)+
1/3*E(d,b,b,f,b,a)+17/3*E(b,c,b,f,b,b)+
8/3*E(d,d,c,c,e,a)-4/3*E(c,d,b,f,b,a)-
1/12*E(b,c,e,e,a,b)-8*E(b,d,c,c,e,a)+
19/4*E(b,f,b,c,e,a)+E(c,c,e,c,b,a)+
2/3*E(d,d,c,b,b,b)-2/3*E(d,c,a,b,b,a)-
2*E(d,c,b,c,e,a)+25/12*E(b,a,a,c,b,a)-
E(c,a,a,c,b,a)+25/12*E(b,a,a,c,b,b)+
25/12*E(b,a,b,f,b,b)-11/12*E(b,a,c,b,b,a)-
4*E(c,a,c,b,b,a)-11/12*E(b,a,c,b,b,b)-
4*E(c,a,c,b,b,b)+E(c,a,c,c,a,a)+
E(b,a,c,c,a,a)+1/4*E(b,a,c,c,a,b)+
10/3*E(c,a,c,c,a,b)-23/6*E(b,a,c,c,b,a)-
10/3*E(c,a,c,c,b,a)-11/12*E(b,a,c,c,b,b)-
E(c,a,a,c,b,b)-E(c,e,a,e,a,b)-
7/3*E(c,c,d,c,a,a),
E(a,c,c,c,b,a) = 
E(c,e,e,e,a,b)+E(b,c,c,b,b,a)-E(b,c,a,c,b,a)-
1/6*E(b,a,f,f,b,b)+4/3*E(d,c,c,c,b,a)-
E(c,d,c,b,a,a)+E(c,d,c,b,b,b)-
2/3*E(b,f,a,c,a,b)+1/3*E(b,f,a,c,b,a)-
1/3*E(b,d,b,f,b,a)+2/3*E(b,d,c,c,b,a)-
1/6*E(b,b,b,f,b,a)+E(c,a,b,c,e,a)-
11/3*E(c,c,c,c,e,a)-8/3*E(d,c,b,f,b,b)-
4/3*E(d,d,c,c,b,a)+3*E(c,e,e,c,a,a)-
8/3*E(c,e,c,c,e,a)+4*E(c,e,e,c,b,a)-
2*E(c,e,c,c,a,b)+5/6*E(b,c,a,c,a,a)+
19/6*E(b,c,c,b,a,a)-11/6*E(b,c,d,c,a,a)+
5/6*E(b,c,c,c,a,a)-5/3*E(c,d,c,c,b,a)+
13/3*E(c,d,c,c,e,a)-3*E(c,a,c,c,e,a)+
11/3*E(b,a,c,c,e,a)+19/6*E(b,c,a,e,a,a)+
14/3*E(c,c,a,e,a,b)-7/3*E(b,c,a,e,a,b)+
E(c,c,b,c,e,a)-2*E(b,c,b,c,e,a)-
4*E(d,c,c,c,e,a)-2*E(d,c,b,f,b,a)+
2/3*E(d,b,b,f,b,a)+7/3*E(b,c,b,f,b,b)+
16/3*E(d,d,c,c,e,a)-1/6*E(c,d,b,f,b,a)+
3/2*E(c,e,a,f,b,b)+11/6*E(b,c,e,e,a,b)-
5*E(b,d,c,c,e,a)-5/2*E(b,f,b,c,e,a)-
E(c,c,e,c,b,a)+4/3*E(d,d,c,b,b,b)-
4/3*E(d,c,a,b,b,a)-4*E(d,c,b,c,e,a)+
1/6*E(b,a,a,c,b,a)+E(c,a,a,c,b,a)+
1/6*E(b,a,a,c,b,b)+1/6*E(b,a,b,f,b,b)+
1/6*E(b,a,c,b,b,a)-E(c,a,c,b,b,a)+
1/6*E(b,a,c,b,b,b)-E(c,a,c,b,b,b)+
1/2*E(b,a,c,c,a,b)+2/3*E(c,a,c,c,a,b)-
2/3*E(b,a,c,c,b,a)+4/3*E(c,a,c,c,b,a)+
1/6*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)-
2/3*E(c,c,d,c,a,a),
E(a,c,c,c,b,b) = -E(b,c,c,c,b,b)-E(c,c,c,c,b,b),
E(a,c,c,c,e,a) = 
E(b,a,c,c,e,a)-E(b,c,a,e,a,b)-E(b,d,c,c,e,a)-
E(b,f,b,c,e,a)-E(c,c,c,c,e,a),
E(a,c,d,c,a,a) = -10/23*E(e,c,d,c,a,a)-
20/23*E(b,d,c,b,a,a)+10/23*E(b,d,c,b,b,b)+
20/23*E(b,f,a,c,a,a)-21/23*E(b,a,f,f,b,b)+
28/23*E(d,c,c,c,b,a)-20/23*E(c,d,c,b,a,a)+
10/23*E(c,d,c,b,b,b)-44/23*E(b,f,a,c,a,b)-
8/23*E(b,f,a,c,b,a)-12/23*E(b,d,b,f,b,a)+
44/23*E(b,d,c,c,b,a)-21/23*E(b,b,b,f,b,a)+
28/23*E(c,a,b,c,e,a)-38/23*E(c,c,c,c,e,a)+
20/23*E(d,c,d,c,a,a)-36/23*E(d,c,b,f,b,b)-
8/23*E(d,d,c,c,b,a)-4/23*E(c,e,e,c,a,a)-
38/23*E(c,e,c,c,e,a)-4/23*E(c,e,e,c,b,a)+
4/23*E(c,e,c,c,a,b)-41/23*E(b,c,a,c,a,a)+
31/23*E(b,c,c,b,a,a)-10/23*E(b,c,d,c,a,a)-
21/23*E(b,c,c,c,a,a)-8/23*E(c,d,c,c,b,a)+
32/23*E(c,d,c,c,e,a)-28/23*E(c,a,c,c,b,b)-
18/23*E(c,a,c,c,e,a)+10/23*E(b,a,c,c,e,a)+
20/23*E(d,c,a,c,b,a)+31/23*E(b,c,a,e,a,a)+
66/23*E(c,c,a,e,a,b)-24/23*E(b,c,a,e,a,b)+
28/23*E(c,c,b,c,e,a)+20/23*E(b,c,b,c,e,a)-
44/23*E(d,c,c,c,e,a)-7/23*E(d,c,b,f,b,a)+
9/23*E(d,b,b,f,b,a)+52/23*E(b,c,b,f,b,b)+
4*E(d,d,c,c,e,a)-8/23*E(c,d,b,f,b,a)-
2/23*E(c,e,a,f,b,b)-13/23*E(b,c,e,e,a,b)-
54/23*E(b,d,c,c,e,a)+61/23*E(b,f,b,c,e,a)+
28/23*E(d,d,c,b,b,b)-28/23*E(d,c,a,b,b,a)-
24/23*E(d,c,b,c,e,a)+21/23*E(b,a,a,c,b,a)+
21/23*E(b,a,a,c,b,b)+21/23*E(b,a,b,f,b,b)-
7/23*E(b,a,c,b,b,a)-28/23*E(c,a,c,b,b,a)-
7/23*E(b,a,c,b,b,b)-28/23*E(c,a,c,b,b,b)+
20/23*E(b,a,c,c,a,a)-1/23*E(b,a,c,c,a,b)+
20/23*E(c,a,c,c,a,b)-30/23*E(b,a,c,c,b,a)-
20/23*E(c,a,c,c,b,a)-7/23*E(b,a,c,c,b,b)-
E(c,c,d,c,a,a),
E(a,c,e,c,a,a) = -E(c,c,e,c,a,a)-
10/23*E(e,c,d,c,a,a)-20/23*E(b,d,c,b,a,a)+
10/23*E(b,d,c,b,b,b)+20/23*E(b,f,a,c,a,a)-
21/23*E(b,a,f,f,b,b)+28/23*E(d,c,c,c,b,a)-
20/23*E(c,d,c,b,a,a)+10/23*E(c,d,c,b,b,b)-
44/23*E(b,f,a,c,a,b)-8/23*E(b,f,a,c,b,a)-
12/23*E(b,d,b,f,b,a)+44/23*E(b,d,c,c,b,a)-
21/23*E(b,b,b,f,b,a)+28/23*E(c,a,b,c,e,a)-
84/23*E(c,c,c,c,e,a)+20/23*E(d,c,d,c,a,a)-
36/23*E(d,c,b,f,b,b)-8/23*E(d,d,c,c,b,a)-
4/23*E(c,e,e,c,a,a)-84/23*E(c,e,c,c,e,a)-
4/23*E(c,e,e,c,b,a)+4/23*E(c,e,c,c,a,b)-
41/23*E(b,c,a,c,a,a)+31/23*E(b,c,c,b,a,a)+
13/23*E(b,c,d,c,a,a)-21/23*E(b,c,c,c,a,a)-
8/23*E(c,d,c,c,b,a)+78/23*E(c,d,c,c,e,a)-
28/23*E(c,a,c,c,b,b)-64/23*E(c,a,c,c,e,a)-
13/23*E(b,a,c,c,e,a)+20/23*E(d,c,a,c,b,a)+
31/23*E(b,c,a,e,a,a)+112/23*E(c,c,a,e,a,b)-
24/23*E(b,c,a,e,a,b)+28/23*E(c,c,b,c,e,a)+
43/23*E(b,c,b,c,e,a)-44/23*E(d,c,c,c,e,a)-
7/23*E(d,c,b,f,b,a)+9/23*E(d,b,b,f,b,a)+
52/23*E(b,c,b,f,b,b)+4*E(d,d,c,c,e,a)-
8/23*E(c,d,b,f,b,a)-2/23*E(c,e,a,f,b,b)-
36/23*E(b,c,e,e,a,b)-31/23*E(b,d,c,c,e,a)+
84/23*E(b,f,b,c,e,a)+28/23*E(d,d,c,b,b,b)-
28/23*E(d,c,a,b,b,a)-24/23*E(d,c,b,c,e,a)+
21/23*E(b,a,a,c,b,a)+21/23*E(b,a,a,c,b,b)+
21/23*E(b,a,b,f,b,b)-7/23*E(b,a,c,b,b,a)-
28/23*E(c,a,c,b,b,a)-7/23*E(b,a,c,b,b,b)-
28/23*E(c,a,c,b,b,b)+20/23*E(b,a,c,c,a,a)-
1/23*E(b,a,c,c,a,b)+20/23*E(c,a,c,c,a,b)-
30/23*E(b,a,c,c,b,a)-20/23*E(c,a,c,c,b,a)-
7/23*E(b,a,c,c,b,b),
E(a,c,e,c,b,a) = -E(b,c,b,c,e,a)+E(b,c,e,e,a,b)-
E(b,d,c,c,e,a)-E(c,c,e,c,b,a),
E(a,c,e,e,a,b) = 
5/23*E(e,c,d,c,a,a)+10/23*E(b,d,c,b,a,a)-
5/23*E(b,d,c,b,b,b)-10/23*E(b,f,a,c,a,a)+
21/46*E(b,a,f,f,b,b)-14/23*E(d,c,c,c,b,a)+
10/23*E(c,d,c,b,a,a)-5/23*E(c,d,c,b,b,b)+
22/23*E(b,f,a,c,a,b)+4/23*E(b,f,a,c,b,a)+
6/23*E(b,d,b,f,b,a)-22/23*E(b,d,c,c,b,a)+
21/46*E(b,b,b,f,b,a)-37/23*E(c,a,b,c,e,a)-
4/23*E(c,c,c,c,e,a)-10/23*E(d,c,d,c,a,a)+
18/23*E(d,c,b,f,b,b)+4/23*E(d,d,c,c,b,a)-
21/23*E(c,e,e,c,a,a)-4/23*E(c,e,c,c,e,a)-
21/23*E(c,e,e,c,b,a)+21/23*E(c,e,c,c,a,b)+
41/46*E(b,c,a,c,a,a)-31/46*E(b,c,c,b,a,a)-
13/46*E(b,c,d,c,a,a)+21/46*E(b,c,c,c,a,a)+
4/23*E(c,d,c,c,b,a)-16/23*E(c,d,c,c,e,a)+
14/23*E(c,a,c,c,b,b)-14/23*E(c,a,c,c,e,a)-
5/23*E(b,a,c,c,e,a)-10/23*E(d,c,a,c,b,a)-
31/46*E(b,c,a,e,a,a)-10/23*E(c,c,a,e,a,b)+
12/23*E(b,c,a,e,a,b)-37/23*E(c,c,b,c,e,a)-
10/23*E(b,c,b,c,e,a)+22/23*E(d,c,c,c,e,a)+
7/46*E(d,c,b,f,b,a)-9/46*E(d,b,b,f,b,a)-
26/23*E(b,c,b,f,b,b)-2*E(d,d,c,c,e,a)+
4/23*E(c,d,b,f,b,a)+1/23*E(c,e,a,f,b,b)-
33/46*E(b,c,e,e,a,b)+27/23*E(b,d,c,c,e,a)-
61/46*E(b,f,b,c,e,a)-14/23*E(d,d,c,b,b,b)+
14/23*E(d,c,a,b,b,a)+12/23*E(d,c,b,c,e,a)-
21/46*E(b,a,a,c,b,a)-21/46*E(b,a,a,c,b,b)-
21/46*E(b,a,b,f,b,b)+7/46*E(b,a,c,b,b,a)+
14/23*E(c,a,c,b,b,a)+7/46*E(b,a,c,b,b,b)+
14/23*E(c,a,c,b,b,b)-10/23*E(b,a,c,c,a,a)+
1/46*E(b,a,c,c,a,b)-10/23*E(c,a,c,c,a,b)+
15/23*E(b,a,c,c,b,a)+10/23*E(c,a,c,c,b,a)+
7/46*E(b,a,c,c,b,b)+E(c,e,a,e,a,b),
E(a,d,b,f,b,a) = 0,E(a,d,c,b,a,a) = 0,
E(a,d,c,b,b,b) = 0,E(a,d,c,c,b,a) = 0,
E(a,d,c,c,e,a) = 0,
E(a,e,c,c,a,a) = 
2*E(f,f,b,c,e,a)+E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-4*E(e,c,e,c,b,a)-
2/3*E(d,c,c,b,a,b)+2/3*E(b,c,c,c,b,a)+
2/3*E(d,c,a,c,b,b)+2*E(c,e,e,e,a,b)+
2/3*E(b,c,c,b,b,a)-E(c,e,c,c,a,a)+
2/3*E(d,c,a,c,a,b)-173/69*E(e,c,d,c,a,a)-
208/69*E(b,d,c,b,a,a)+104/69*E(b,d,c,b,b,b)+
208/69*E(b,f,a,c,a,a)-1223/414*E(b,a,f,f,b,b)+
524/207*E(d,c,c,c,b,a)-208/69*E(c,d,c,b,a,a)+
104/69*E(c,d,c,b,b,b)-1198/207*E(b,f,a,c,a,b)-
337/207*E(b,f,a,c,b,a)-287/207*E(b,d,b,f,b,a)+
1198/207*E(b,d,c,c,b,a)-1223/414*E(b,b,b,f,b,a)+
236/69*E(c,a,b,c,e,a)-3481/207*E(c,c,c,c,e,a)+
208/69*E(d,c,d,c,a,a)+128/207*E(d,c,b,f,b,b)+
238/207*E(d,d,c,c,b,a)-112/23*E(c,e,e,c,a,a)-
2653/207*E(c,e,c,c,e,a)-20/23*E(c,e,e,c,b,a)+
112/23*E(c,e,c,c,a,b)-2195/414*E(b,c,a,c,a,a)+
2399/414*E(b,c,c,b,a,a)-877/414*E(b,c,d,c,a,a)-
947/414*E(b,c,c,c,a,a)-475/207*E(c,d,c,c,b,a)+
1187/207*E(c,d,c,c,e,a)-512/69*E(c,a,c,c,b,b)-
569/69*E(c,a,c,c,e,a)+1738/207*E(b,a,c,c,e,a)+
208/69*E(d,c,a,c,b,a)+2399/414*E(b,c,a,e,a,a)+
5017/207*E(c,c,a,e,a,b)-137/207*E(b,c,a,e,a,b)+
512/69*E(c,c,b,c,e,a)+146/23*E(b,c,b,c,e,a)-
292/69*E(d,c,c,c,e,a)+194/69*E(d,c,b,f,b,a)-
32/207*E(d,b,b,f,b,a)+1673/207*E(b,c,b,f,b,b)+
106/9*E(d,d,c,c,e,a)-337/207*E(c,d,b,f,b,a)+
49/46*E(c,e,a,f,b,b)+49/414*E(b,c,e,e,a,b)-
1247/69*E(b,d,c,c,e,a)+1577/138*E(b,f,b,c,e,a)-
4*E(c,c,e,c,b,a)+524/207*E(d,d,c,b,b,b)-
524/207*E(d,c,a,b,b,a)+100/69*E(d,c,b,c,e,a)+
1223/414*E(b,a,a,c,b,a)+1223/414*E(b,a,a,c,b,b)+
1223/414*E(b,a,b,f,b,b)-1849/414*E(b,a,c,b,b,a)-
512/69*E(c,a,c,b,b,a)-1849/414*E(b,a,c,b,b,b)-
512/69*E(c,a,c,b,b,b)+208/69*E(b,a,c,c,a,a)+
775/138*E(b,a,c,c,a,b)+1774/207*E(c,a,c,c,a,b)-
2086/207*E(b,a,c,c,b,a)-1774/207*E(c,a,c,c,b,a)-
1849/414*E(b,a,c,c,b,b)+4*E(a,e,a,e,a,a)+
6*E(a,e,a,e,a,b)-1/2*E(a,e,a,f,b,b)-
E(a,f,b,c,e,a)+6*E(c,e,a,e,a,b)-
50/9*E(c,c,d,c,a,a),
E(a,e,c,c,a,b) = 
4*E(e,c,e,e,a,b)+4*E(e,c,e,c,b,a)-
4*E(c,e,e,e,a,b)+54/23*E(e,c,d,c,a,a)+
108/23*E(b,d,c,b,a,a)-54/23*E(b,d,c,b,b,b)-
16/23*E(b,f,a,c,a,a)+685/138*E(b,a,f,f,b,b)-
196/69*E(d,c,c,c,b,a)+108/23*E(c,d,c,b,a,a)-
54/23*E(c,d,c,b,b,b)+722/69*E(b,f,a,c,a,b)+
263/69*E(b,f,a,c,b,a)+199/69*E(b,d,b,f,b,a)-
722/69*E(b,d,c,c,b,a)+685/138*E(b,b,b,f,b,a)-
119/23*E(c,a,b,c,e,a)+611/69*E(c,c,c,c,e,a)-
16/23*E(d,c,d,c,a,a)+344/69*E(d,c,b,f,b,b)+
148/69*E(d,d,c,c,b,a)-121/23*E(c,e,e,c,a,a)+
542/69*E(c,e,c,c,e,a)-213/23*E(c,e,e,c,b,a)+
98/23*E(c,e,c,c,a,b)+781/138*E(b,c,a,c,a,a)-
1285/138*E(b,c,c,b,a,a)+71/138*E(b,c,d,c,a,a)+
685/138*E(b,c,c,c,a,a)+263/69*E(c,d,c,c,b,a)-
799/69*E(c,d,c,c,e,a)+142/23*E(c,a,c,c,b,b)+
111/23*E(c,a,c,c,e,a)-530/69*E(b,a,c,c,e,a)-
16/23*E(d,c,a,c,b,a)-1285/138*E(b,c,a,e,a,a)-
1037/69*E(c,c,a,e,a,b)+559/69*E(b,c,a,e,a,b)-
142/23*E(c,c,b,c,e,a)-108/23*E(b,c,b,c,e,a)+
256/23*E(d,c,c,c,e,a)+70/23*E(d,c,b,f,b,a)-
86/69*E(d,b,b,f,b,a)-985/69*E(b,c,b,f,b,b)-
56/3*E(d,d,c,c,e,a)+125/69*E(c,d,b,f,b,a)-
121/46*E(c,e,a,f,b,b)-71/138*E(b,c,e,e,a,b)+
425/23*E(b,d,c,c,e,a)-369/46*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)-196/69*E(d,d,c,b,b,b)+
196/69*E(d,c,a,b,b,a)+148/23*E(d,c,b,c,e,a)-
685/138*E(b,a,a,c,b,a)-685/138*E(b,a,a,c,b,b)-
685/138*E(b,a,b,f,b,b)+167/138*E(b,a,c,b,b,a)+
142/23*E(c,a,c,b,b,a)+167/138*E(b,a,c,b,b,b)+
142/23*E(c,a,c,b,b,b)-16/23*E(b,a,c,c,a,a)+
43/46*E(b,a,c,c,a,b)-278/69*E(c,a,c,c,a,b)+
578/69*E(b,a,c,c,b,a)+278/69*E(c,a,c,c,b,a)+
167/138*E(b,a,c,c,b,b)-E(a,e,a,e,a,a)+
E(a,e,a,f,b,b)+10/3*E(c,c,d,c,a,a),
E(a,e,c,c,e,a) = -7/23*E(e,c,d,c,a,a)-
14/23*E(b,d,c,b,a,a)+7/23*E(b,d,c,b,b,b)+
14/23*E(b,f,a,c,a,a)-79/138*E(b,a,f,f,b,b)+
22/69*E(d,c,c,c,b,a)-14/23*E(c,d,c,b,a,a)+
7/23*E(c,d,c,b,b,b)-74/69*E(b,f,a,c,a,b)-
26/69*E(b,f,a,c,b,a)-16/69*E(b,d,b,f,b,a)+
74/69*E(b,d,c,c,b,a)-79/138*E(b,b,b,f,b,a)+
15/23*E(c,a,b,c,e,a)-158/69*E(c,c,c,c,e,a)+
14/23*E(d,c,d,c,a,a)-2/69*E(d,c,b,f,b,b)+
20/69*E(d,d,c,c,b,a)-35/23*E(c,e,e,c,a,a)-
158/69*E(c,e,c,c,e,a)-35/23*E(c,e,e,c,b,a)+
35/23*E(c,e,c,c,a,b)-163/138*E(b,c,a,c,a,a)+
121/138*E(b,c,c,b,a,a)-65/138*E(b,c,d,c,a,a)-
79/138*E(b,c,c,c,a,a)-26/69*E(c,d,c,c,b,a)+
58/69*E(c,d,c,c,e,a)-38/23*E(c,a,c,c,b,b)-
8/23*E(c,a,c,c,e,a)+113/69*E(b,a,c,c,e,a)+
14/23*E(d,c,a,c,b,a)+121/138*E(b,c,a,e,a,a)+
272/69*E(c,c,a,e,a,b)+14/69*E(b,c,a,e,a,b)+
38/23*E(c,c,b,c,e,a)+14/23*E(b,c,b,c,e,a)+
6/23*E(d,c,c,c,e,a)+27/46*E(d,c,b,f,b,a)+
1/138*E(d,b,b,f,b,a)+100/69*E(b,c,b,f,b,b)+
2/3*E(d,d,c,c,e,a)-26/69*E(c,d,b,f,b,a)-
6/23*E(c,e,a,f,b,b)+65/138*E(b,c,e,e,a,b)-
70/23*E(b,d,c,c,e,a)+113/46*E(b,f,b,c,e,a)-
E(c,c,e,c,b,a)+22/69*E(d,d,c,b,b,b)-
22/69*E(d,c,a,b,b,a)+20/23*E(d,c,b,c,e,a)+
79/138*E(b,a,a,c,b,a)+79/138*E(b,a,a,c,b,b)+
79/138*E(b,a,b,f,b,b)-149/138*E(b,a,c,b,b,a)-
38/23*E(c,a,c,b,b,a)-149/138*E(b,a,c,b,b,b)-
38/23*E(c,a,c,b,b,b)+14/23*E(b,a,c,c,a,a)+
63/46*E(b,a,c,c,a,b)+134/69*E(c,a,c,c,a,b)-
155/69*E(b,a,c,c,b,a)-134/69*E(c,a,c,c,b,a)-
149/138*E(b,a,c,c,b,b)+E(a,e,a,e,a,a)+
E(a,e,a,e,a,b)-1/2*E(a,e,a,f,b,b)+
E(c,e,a,e,a,b)-4/3*E(c,c,d,c,a,a),
E(a,e,e,c,a,a) = -2*E(f,f,b,c,e,a)-
E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
4*E(e,c,e,c,b,a)+2/3*E(d,c,c,b,a,b)-
2/3*E(b,c,c,c,b,a)-2/3*E(d,c,a,c,b,b)-
2*E(c,e,e,e,a,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)+95/69*E(e,c,d,c,a,a)+
190/69*E(b,d,c,b,a,a)-95/69*E(b,d,c,b,b,b)-
52/69*E(b,f,a,c,a,a)+610/207*E(b,a,f,f,b,b)-
476/207*E(d,c,c,c,b,a)+190/69*E(c,d,c,b,a,a)-
95/69*E(c,d,c,b,b,b)+1300/207*E(b,f,a,c,a,b)+
412/207*E(b,f,a,c,b,a)+365/207*E(b,d,b,f,b,a)-
1300/207*E(b,d,c,c,b,a)+610/207*E(b,b,b,f,b,a)-
197/69*E(c,a,b,c,e,a)+1198/207*E(c,c,c,c,e,a)-
52/69*E(d,c,d,c,a,a)+244/207*E(d,c,b,f,b,b)+
182/207*E(d,d,c,c,b,a)-64/23*E(c,e,e,c,a,a)+
991/207*E(c,e,c,c,e,a)-133/23*E(c,e,e,c,b,a)+
41/23*E(c,e,c,c,a,b)+628/207*E(b,c,a,c,a,a)-
1378/207*E(b,c,c,b,a,a)+170/207*E(b,c,d,c,a,a)+
472/207*E(b,c,c,c,a,a)+550/207*E(c,d,c,c,b,a)-
1418/207*E(c,d,c,c,e,a)+266/69*E(c,a,c,c,b,b)+
194/69*E(c,a,c,c,e,a)-1228/207*E(b,a,c,c,e,a)-
52/69*E(d,c,a,c,b,a)-1378/207*E(b,c,a,e,a,a)-
1996/207*E(c,c,a,e,a,b)+1052/207*E(b,c,a,e,a,b)-
266/69*E(c,c,b,c,e,a)-94/23*E(b,c,b,c,e,a)+
556/69*E(d,c,c,c,e,a)+55/69*E(d,c,b,f,b,a)-
61/207*E(d,b,b,f,b,a)-1850/207*E(b,c,b,f,b,b)-
118/9*E(d,d,c,c,e,a)+205/207*E(c,d,b,f,b,a)-
32/23*E(c,e,a,f,b,b)+244/207*E(b,c,e,e,a,b)+
674/69*E(b,d,c,c,e,a)-361/69*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)-476/207*E(d,d,c,b,b,b)+
476/207*E(d,c,a,b,b,a)+320/69*E(d,c,b,c,e,a)-
610/207*E(b,a,a,c,b,a)-610/207*E(b,a,a,c,b,b)-
610/207*E(b,a,b,f,b,b)+188/207*E(b,a,c,b,b,a)+
266/69*E(c,a,c,b,b,a)+188/207*E(b,a,c,b,b,b)+
266/69*E(c,a,c,b,b,b)-52/69*E(b,a,c,c,a,a)-
2/69*E(b,a,c,c,a,b)-616/207*E(c,a,c,c,a,b)+
1108/207*E(b,a,c,c,b,a)+616/207*E(c,a,c,c,b,a)+
188/207*E(b,a,c,c,b,b)-E(a,e,a,e,a,a)+
1/2*E(a,e,a,f,b,b)+E(a,f,b,c,e,a)+
20/9*E(c,c,d,c,a,a),
E(a,e,e,c,b,a) = 
2*E(f,f,b,c,e,a)+E(e,e,a,f,b,b)+
2*E(e,c,e,e,a,b)-2/3*E(d,c,c,b,a,b)+
2/3*E(b,c,c,c,b,a)+2/3*E(d,c,a,c,b,b)-
2*E(c,e,e,e,a,b)+2/3*E(b,c,c,b,b,a)+
2/3*E(d,c,a,c,a,b)+85/69*E(e,c,d,c,a,a)+
170/69*E(b,d,c,b,a,a)-85/69*E(b,d,c,b,b,b)-
32/69*E(b,f,a,c,a,a)+524/207*E(b,a,f,f,b,b)-
208/207*E(d,c,c,c,b,a)+170/69*E(c,d,c,b,a,a)-
85/69*E(c,d,c,b,b,b)+1076/207*E(b,f,a,c,a,b)+
434/207*E(b,f,a,c,b,a)+283/207*E(b,d,b,f,b,a)-
1076/207*E(b,d,c,c,b,a)+524/207*E(b,b,b,f,b,a)-
238/69*E(c,a,b,c,e,a)+854/207*E(c,c,c,c,e,a)-
32/69*E(d,c,d,c,a,a)+872/207*E(d,c,b,f,b,b)+
250/207*E(d,d,c,c,b,a)-50/23*E(c,e,e,c,a,a)+
854/207*E(c,e,c,c,e,a)-73/23*E(c,e,e,c,b,a)+
50/23*E(c,e,c,c,a,b)+758/207*E(b,c,a,c,a,a)-
710/207*E(b,c,c,b,a,a)-44/207*E(b,c,d,c,a,a)+
662/207*E(b,c,c,c,a,a)+296/207*E(c,d,c,c,b,a)-
1138/207*E(c,d,c,c,e,a)+238/69*E(c,a,c,c,b,b)+
130/69*E(c,a,c,c,e,a)-554/207*E(b,a,c,c,e,a)-
32/69*E(d,c,a,c,b,a)-710/207*E(b,c,a,e,a,a)-
1568/207*E(c,c,a,e,a,b)+658/207*E(b,c,a,e,a,b)-
238/69*E(c,c,b,c,e,a)-26/23*E(b,c,b,c,e,a)+
236/69*E(d,c,c,c,e,a)+140/69*E(d,c,b,f,b,a)-
218/207*E(d,b,b,f,b,a)-1372/207*E(b,c,b,f,b,b)-
62/9*E(d,d,c,c,e,a)+227/207*E(c,d,b,f,b,a)-
25/23*E(c,e,a,f,b,b)-370/207*E(b,c,e,e,a,b)+
712/69*E(b,d,c,c,e,a)-323/69*E(b,f,b,c,e,a)-
208/207*E(d,d,c,b,b,b)+208/207*E(d,c,a,b,b,a)+
112/69*E(d,c,b,c,e,a)-524/207*E(b,a,a,c,b,a)-
524/207*E(b,a,a,c,b,b)-524/207*E(b,a,b,f,b,b)+
190/207*E(b,a,c,b,b,a)+238/69*E(c,a,c,b,b,a)+
190/207*E(b,a,c,b,b,b)+238/69*E(c,a,c,b,b,b)-
32/69*E(b,a,c,c,a,a)+20/69*E(b,a,c,c,a,b)-
464/207*E(c,a,c,c,a,b)+926/207*E(b,a,c,c,b,a)+
464/207*E(c,a,c,c,b,a)+190/207*E(b,a,c,c,b,b)-
E(a,f,b,c,e,a)+16/9*E(c,c,d,c,a,a),
E(a,e,e,e,a,b) = -2*E(f,f,b,c,e,a)-
E(e,e,a,f,b,b)-4*E(e,c,e,e,a,b)-
2*E(e,c,e,c,b,a)+2/3*E(d,c,c,b,a,b)-
2/3*E(b,c,c,c,b,a)-2/3*E(d,c,a,c,b,b)+
3*E(c,e,e,e,a,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)-172/69*E(e,c,d,c,a,a)-
206/69*E(b,d,c,b,a,a)+103/69*E(b,d,c,b,b,b)+
68/69*E(b,f,a,c,a,a)-1261/414*E(b,a,f,f,b,b)+
304/207*E(d,c,c,c,b,a)-206/69*E(c,d,c,b,a,a)+
103/69*E(c,d,c,b,b,b)-1286/207*E(b,f,a,c,a,b)-
491/207*E(b,f,a,c,b,a)-334/207*E(b,d,b,f,b,a)+
1286/207*E(b,d,c,c,b,a)-1261/414*E(b,b,b,f,b,a)+
316/69*E(c,a,b,c,e,a)-1073/207*E(c,c,c,c,e,a)+
68/69*E(d,c,d,c,a,a)-956/207*E(d,c,b,f,b,b)-
238/207*E(d,d,c,c,b,a)+66/23*E(c,e,e,c,a,a)-
1073/207*E(c,e,c,c,e,a)+112/23*E(c,e,e,c,b,a)-
66/23*E(c,e,c,c,a,b)-1945/414*E(b,c,a,c,a,a)+
1741/414*E(b,c,c,b,a,a)+49/414*E(b,c,d,c,a,a)-
1537/414*E(b,c,c,c,a,a)-353/207*E(c,d,c,c,b,a)+
1504/207*E(c,d,c,c,e,a)-316/69*E(c,a,c,c,b,b)-
121/69*E(c,a,c,c,e,a)+746/207*E(b,a,c,c,e,a)+
68/69*E(d,c,a,c,b,a)+1741/414*E(b,c,a,e,a,a)+
2021/207*E(c,c,a,e,a,b)-691/207*E(b,c,a,e,a,b)+
316/69*E(c,c,b,c,e,a)+84/23*E(b,c,b,c,e,a)-
398/69*E(d,c,c,c,e,a)-125/69*E(d,c,b,f,b,a)+
239/207*E(d,b,b,f,b,a)+1639/207*E(b,c,b,f,b,b)+
110/9*E(d,d,c,c,e,a)-284/207*E(c,d,b,f,b,a)+
33/23*E(c,e,a,f,b,b)+779/414*E(b,c,e,e,a,b)-
754/69*E(b,d,c,c,e,a)+907/138*E(b,f,b,c,e,a)+
304/207*E(d,d,c,b,b,b)-304/207*E(d,c,a,b,b,a)-
100/69*E(d,c,b,c,e,a)+1261/414*E(b,a,a,c,b,a)+
1261/414*E(b,a,a,c,b,b)+1261/414*E(b,a,b,f,b,b)-
635/414*E(b,a,c,b,b,a)-316/69*E(c,a,c,b,b,a)-
635/414*E(b,a,c,b,b,b)-316/69*E(c,a,c,b,b,b)+
68/69*E(b,a,c,c,a,a)+53/138*E(b,a,c,c,a,b)+
710/207*E(c,a,c,c,a,b)-1226/207*E(b,a,c,c,b,a)-
710/207*E(c,a,c,c,b,a)-635/414*E(b,a,c,c,b,b)+
E(a,f,b,c,e,a)-22/9*E(c,c,d,c,a,a),
E(a,f,a,c,a,a) = -2*E(f,f,b,c,e,a)-
E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
4*E(e,c,e,c,b,a)+2/3*E(d,c,c,b,a,b)-
2/3*E(b,c,c,c,b,a)-2/3*E(d,c,a,c,b,b)-
2*E(c,e,e,e,a,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)+95/69*E(e,c,d,c,a,a)+
190/69*E(b,d,c,b,a,a)-95/69*E(b,d,c,b,b,b)-
121/69*E(b,f,a,c,a,a)+2371/828*E(b,a,f,f,b,b)-
338/207*E(d,c,c,c,b,a)+190/69*E(c,d,c,b,a,a)-
95/69*E(c,d,c,b,b,b)+1231/207*E(b,f,a,c,a,b)+
343/207*E(b,f,a,c,b,a)+661/414*E(b,d,b,f,b,a)-
1231/207*E(b,d,c,c,b,a)+2371/828*E(b,b,b,f,b,a)-
266/69*E(c,a,b,c,e,a)+1957/207*E(c,c,c,c,e,a)-
52/69*E(d,c,d,c,a,a)-32/207*E(d,c,b,f,b,b)+
44/207*E(d,d,c,c,b,a)+28/23*E(c,e,e,c,a,a)+
1750/207*E(c,e,c,c,e,a)-64/23*E(c,e,e,c,b,a)-
28/23*E(c,e,c,c,a,b)+2443/828*E(b,c,a,c,a,a)-
5029/828*E(b,c,c,b,a,a)+1577/828*E(b,c,d,c,a,a)+
1819/828*E(b,c,c,c,a,a)+481/207*E(c,d,c,c,b,a)-
1280/207*E(c,d,c,c,e,a)+335/69*E(c,a,c,c,b,b)+
332/69*E(c,a,c,c,e,a)-2939/414*E(b,a,c,c,e,a)-
52/69*E(d,c,a,c,b,a)-5029/828*E(b,c,a,e,a,a)-
2962/207*E(c,c,a,e,a,b)+707/207*E(b,c,a,e,a,b)-
335/69*E(c,c,b,c,e,a)-94/23*E(b,c,b,c,e,a)+
418/69*E(d,c,c,c,e,a)-14/69*E(d,c,b,f,b,a)+
8/207*E(d,b,b,f,b,a)-1712/207*E(b,c,b,f,b,b)-
94/9*E(d,d,c,c,e,a)+479/414*E(c,d,b,f,b,a)-
32/23*E(c,e,a,f,b,b)+79/828*E(b,c,e,e,a,b)+
950/69*E(b,d,c,c,e,a)-2617/276*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)-338/207*E(d,d,c,b,b,b)+
338/207*E(d,c,a,b,b,a)+182/69*E(d,c,b,c,e,a)-
2371/828*E(b,a,a,c,b,a)-2371/828*E(b,a,a,c,b,b)-
2371/828*E(b,a,b,f,b,b)+1649/828*E(b,a,c,b,b,a)+
335/69*E(c,a,c,b,b,a)+1649/828*E(b,a,c,b,b,b)+
335/69*E(c,a,c,b,b,b)-52/69*E(b,a,c,c,a,a)-
491/276*E(b,a,c,c,a,b)-961/207*E(c,a,c,c,a,b)+
2699/414*E(b,a,c,c,b,a)+961/207*E(c,a,c,c,b,a)+
1649/828*E(b,a,c,c,b,b)-E(a,e,a,e,a,a)-
3*E(a,e,a,e,a,b)-E(a,e,a,f,b,b)-
2*E(a,f,b,c,e,a)-3*E(c,e,a,e,a,b)+
35/9*E(c,c,d,c,a,a),
E(a,f,a,c,a,b) = -4*E(e,c,e,e,a,b)-
4*E(e,c,e,c,b,a)+4*E(c,e,e,e,a,b)-
50/23*E(e,c,d,c,a,a)-100/23*E(b,d,c,b,a,a)+
50/23*E(b,d,c,b,b,b)+8/23*E(b,f,a,c,a,a)-
105/23*E(b,a,f,f,b,b)+48/23*E(d,c,c,c,b,a)-
100/23*E(c,d,c,b,a,a)+50/23*E(c,d,c,b,b,b)-
220/23*E(b,f,a,c,a,b)-86/23*E(b,f,a,c,b,a)-
60/23*E(b,d,b,f,b,a)+220/23*E(b,d,c,c,b,a)-
105/23*E(b,b,b,f,b,a)+117/23*E(c,a,b,c,e,a)-
167/23*E(c,c,c,c,e,a)+8/23*E(d,c,d,c,a,a)-
88/23*E(d,c,b,f,b,b)-40/23*E(d,d,c,c,b,a)+
95/23*E(c,e,e,c,a,a)-167/23*E(c,e,c,c,e,a)+
187/23*E(c,e,e,c,b,a)-95/23*E(c,e,c,c,a,b)-
113/23*E(b,c,a,c,a,a)+178/23*E(b,c,c,b,a,a)-
4/23*E(b,c,d,c,a,a)-105/23*E(b,c,c,c,a,a)-
63/23*E(c,d,c,c,b,a)+229/23*E(c,d,c,c,e,a)-
117/23*E(c,a,c,c,b,b)-90/23*E(c,a,c,c,e,a)+
142/23*E(b,a,c,c,e,a)+8/23*E(d,c,a,c,b,a)+
178/23*E(b,c,a,e,a,a)+284/23*E(c,c,a,e,a,b)-
166/23*E(b,c,a,e,a,b)+117/23*E(c,c,b,c,e,a)+
100/23*E(b,c,b,c,e,a)-220/23*E(d,c,c,c,e,a)-
58/23*E(d,c,b,f,b,a)+22/23*E(d,b,b,f,b,a)+
283/23*E(b,c,b,f,b,b)+16*E(d,d,c,c,e,a)-
40/23*E(c,d,b,f,b,a)+95/46*E(c,e,a,f,b,b)+
4/23*E(b,c,e,e,a,b)-362/23*E(b,d,c,c,e,a)+
190/23*E(b,f,b,c,e,a)+48/23*E(d,d,c,b,b,b)-
48/23*E(d,c,a,b,b,a)-120/23*E(d,c,b,c,e,a)+
105/23*E(b,a,a,c,b,a)+105/23*E(b,a,a,c,b,b)+
105/23*E(b,a,b,f,b,b)-12/23*E(b,a,c,b,b,a)-
117/23*E(c,a,c,b,b,a)-12/23*E(b,a,c,b,b,b)-
117/23*E(c,a,c,b,b,b)+8/23*E(b,a,c,c,a,a)-
28/23*E(b,a,c,c,a,b)+77/23*E(c,a,c,c,a,b)-
150/23*E(b,a,c,c,b,a)-77/23*E(c,a,c,c,b,a)-
12/23*E(b,a,c,c,b,b)+2*E(a,f,b,c,e,a)-
3*E(c,c,d,c,a,a),
E(a,f,a,c,b,a) = -4*E(e,c,e,e,a,b)-
4*E(e,c,e,c,b,a)+4*E(c,e,e,e,a,b)-
54/23*E(e,c,d,c,a,a)-108/23*E(b,d,c,b,a,a)+
54/23*E(b,d,c,b,b,b)+16/23*E(b,f,a,c,a,a)-
685/138*E(b,a,f,f,b,b)+196/69*E(d,c,c,c,b,a)-
108/23*E(c,d,c,b,a,a)+54/23*E(c,d,c,b,b,b)-
722/69*E(b,f,a,c,a,b)-263/69*E(b,f,a,c,b,a)-
199/69*E(b,d,b,f,b,a)+722/69*E(b,d,c,c,b,a)-
685/138*E(b,b,b,f,b,a)+142/23*E(c,a,b,c,e,a)-
542/69*E(c,c,c,c,e,a)+16/23*E(d,c,d,c,a,a)-
344/69*E(d,c,b,f,b,b)-148/69*E(d,d,c,c,b,a)+
98/23*E(c,e,e,c,a,a)-542/69*E(c,e,c,c,e,a)+
190/23*E(c,e,e,c,b,a)-98/23*E(c,e,c,c,a,b)-
781/138*E(b,c,a,c,a,a)+1147/138*E(b,c,c,b,a,a)-
71/138*E(b,c,d,c,a,a)-685/138*E(b,c,c,c,a,a)-
194/69*E(c,d,c,c,b,a)+730/69*E(c,d,c,c,e,a)-
142/23*E(c,a,c,c,b,b)-88/23*E(c,a,c,c,e,a)+
461/69*E(b,a,c,c,e,a)+16/23*E(d,c,a,c,b,a)+
1147/138*E(b,c,a,e,a,a)+968/69*E(c,c,a,e,a,b)-
490/69*E(b,c,a,e,a,b)+142/23*E(c,c,b,c,e,a)+
108/23*E(b,c,b,c,e,a)-256/23*E(d,c,c,c,e,a)-
70/23*E(d,c,b,f,b,a)+86/69*E(d,b,b,f,b,a)+
916/69*E(b,c,b,f,b,b)+56/3*E(d,d,c,c,e,a)-
125/69*E(c,d,b,f,b,a)+49/23*E(c,e,a,f,b,b)+
71/138*E(b,c,e,e,a,b)-402/23*E(b,d,c,c,e,a)+
461/46*E(b,f,b,c,e,a)+196/69*E(d,d,c,b,b,b)-
196/69*E(d,c,a,b,b,a)-148/23*E(d,c,b,c,e,a)+
685/138*E(b,a,a,c,b,a)+685/138*E(b,a,a,c,b,b)+
685/138*E(b,a,b,f,b,b)-167/138*E(b,a,c,b,b,a)-
142/23*E(c,a,c,b,b,a)-167/138*E(b,a,c,b,b,b)-
142/23*E(c,a,c,b,b,b)+16/23*E(b,a,c,c,a,a)-
43/46*E(b,a,c,c,a,b)+278/69*E(c,a,c,c,a,b)-
509/69*E(b,a,c,c,b,a)-278/69*E(c,a,c,c,b,a)-
167/138*E(b,a,c,c,b,b)+E(a,f,b,c,e,a)-
10/3*E(c,c,d,c,a,a),
E(b,a,b,c,e,a) = -E(b,c,b,c,e,a)+E(b,c,e,e,a,b)-
E(b,d,c,c,e,a)+E(b,f,b,c,e,a),
E(b,c,a,c,a,b) = -E(c,c,a,c,a,b)-E(d,c,a,c,a,b)-
3/46*E(e,c,d,c,a,a)-3/23*E(b,d,c,b,a,a)+
3/46*E(b,d,c,b,b,b)+3/23*E(b,f,a,c,a,a)-
39/184*E(b,a,f,f,b,b)+18/23*E(d,c,c,c,b,a)-
3/23*E(c,d,c,b,a,a)+3/46*E(c,d,c,b,b,b)-
2/23*E(b,f,a,c,a,b)-7/46*E(b,f,a,c,b,a)-
21/92*E(b,d,b,f,b,a)+27/46*E(b,d,c,c,b,a)-
39/184*E(b,b,b,f,b,a)+18/23*E(c,a,b,c,e,a)+
7/46*E(c,c,c,c,e,a)+3/23*E(d,c,d,c,a,a)-
56/23*E(d,c,b,f,b,b)-15/23*E(d,d,c,c,b,a)+
27/23*E(c,e,e,c,a,a)+7/46*E(c,e,c,c,e,a)+
27/23*E(c,e,e,c,b,a)-4/23*E(c,e,c,c,a,b)-
63/184*E(b,c,a,c,a,a)+189/184*E(b,c,c,b,a,a)-
81/184*E(b,c,d,c,a,a)-39/184*E(b,c,c,c,a,a)-
15/23*E(c,d,c,c,b,a)+51/46*E(c,d,c,c,e,a)-
18/23*E(c,a,c,c,b,b)+13/46*E(c,a,c,c,e,a)-
17/92*E(b,a,c,c,e,a)+26/23*E(d,c,a,c,b,a)+
189/184*E(b,c,a,e,a,a)+75/46*E(c,c,a,e,a,b)-
21/46*E(b,c,a,e,a,b)+41/23*E(c,c,b,c,e,a)+
3/23*E(b,c,b,c,e,a)-48/23*E(d,c,c,c,e,a)-
39/23*E(d,c,b,f,b,a)+14/23*E(d,b,b,f,b,a)+
57/46*E(b,c,b,f,b,b)+4*E(d,d,c,c,e,a)+
9/92*E(c,d,b,f,b,a)+27/46*E(c,e,a,f,b,b)+
81/184*E(b,c,e,e,a,b)-53/46*E(b,d,c,c,e,a)-
5/184*E(b,f,b,c,e,a)-E(c,c,e,c,b,a)+
18/23*E(d,d,c,b,b,b)-18/23*E(d,c,a,b,b,a)-
68/23*E(d,c,b,c,e,a)+39/184*E(b,a,a,c,b,a)+
39/184*E(b,a,a,c,b,b)+39/184*E(b,a,b,f,b,b)+
79/184*E(b,a,c,b,b,a)-18/23*E(c,a,c,b,b,a)+
79/184*E(b,a,c,b,b,b)-18/23*E(c,a,c,b,b,b)+
3/23*E(b,a,c,c,a,a)-15/184*E(b,a,c,c,a,b)+
26/23*E(c,a,c,c,a,b)+5/92*E(b,a,c,c,b,a)-
3/23*E(c,a,c,c,b,a)+79/184*E(b,a,c,c,b,b),
E(b,c,a,c,b,b) = -E(c,c,a,c,b,b)-E(d,c,a,c,b,b)+
E(c,e,e,e,a,b)+E(b,c,c,b,b,a)-E(b,c,a,c,b,a)-
E(e,c,d,c,a,a)-3/2*E(b,d,c,b,a,a)+
1/2*E(b,d,c,b,b,b)+E(b,f,a,c,a,a)-
31/24*E(b,a,f,f,b,b)+7/3*E(d,c,c,c,b,a)-
3/2*E(c,d,c,b,a,a)+3/2*E(c,d,c,b,b,b)-
5/3*E(b,f,a,c,a,b)-5/3*E(b,f,a,c,b,a)-
1/12*E(b,d,b,f,b,a)+8/3*E(b,d,c,c,b,a)-
31/24*E(b,b,b,f,b,a)+3*E(c,a,b,c,e,a)-
14/3*E(c,c,c,c,e,a)+E(d,c,d,c,a,a)-
14/3*E(d,c,b,f,b,b)-4/3*E(d,d,c,c,b,a)+
3*E(c,e,e,c,a,a)-14/3*E(c,e,c,c,e,a)+
4*E(c,e,e,c,b,a)-3*E(c,e,c,c,a,b)-
55/24*E(b,c,a,c,a,a)+73/24*E(b,c,c,b,a,a)-
41/24*E(b,c,d,c,a,a)-31/24*E(b,c,c,c,a,a)-
2/3*E(c,d,c,c,b,a)+16/3*E(c,d,c,c,e,a)-
3*E(c,a,c,c,b,b)-2*E(c,a,c,c,e,a)+
41/12*E(b,a,c,c,e,a)+E(d,c,a,c,b,a)+
73/24*E(b,c,a,e,a,a)+26/3*E(c,c,a,e,a,b)-
1/3*E(b,c,a,e,a,b)+3*E(c,c,b,c,e,a)-
7*E(d,c,c,c,e,a)-7/4*E(d,c,b,f,b,a)+
11/12*E(d,b,b,f,b,a)+10/3*E(b,c,b,f,b,b)+
31/3*E(d,d,c,c,e,a)-23/12*E(c,d,b,f,b,a)+
3/2*E(c,e,a,f,b,b)+17/24*E(b,c,e,e,a,b)-
8*E(b,d,c,c,e,a)+21/8*E(b,f,b,c,e,a)+
10/3*E(d,d,c,b,b,b)-10/3*E(d,c,a,b,b,a)-
7*E(d,c,b,c,e,a)+31/24*E(b,a,a,c,b,a)+
31/24*E(b,a,a,c,b,b)+31/24*E(b,a,b,f,b,b)-
41/24*E(b,a,c,b,b,a)-4*E(c,a,c,b,b,a)-
41/24*E(b,a,c,b,b,b)-4*E(c,a,c,b,b,b)+
E(b,a,c,c,a,a)+11/8*E(b,a,c,c,a,b)+
8/3*E(c,a,c,c,a,b)-41/12*E(b,a,c,c,b,a)-
8/3*E(c,a,c,c,b,a)-41/24*E(b,a,c,c,b,b)-
5/3*E(c,c,d,c,a,a),
E(b,c,b,f,b,a) = 
E(b,a,c,c,e,a)+E(b,c,a,c,a,a)+E(b,c,a,e,a,a)-
E(b,c,b,c,e,a)+E(b,c,c,b,a,a)+E(b,c,c,c,a,a)-
E(b,c,d,c,a,a)+E(b,c,e,e,a,b)-E(b,d,c,c,e,a)-
E(b,f,b,c,e,a),
E(b,c,c,b,a,b) = -E(c,c,c,b,a,b)-E(d,c,a,c,b,b)+
E(c,e,e,e,a,b)+E(b,c,c,b,b,a)-E(d,c,a,c,a,b)+
E(c,c,b,f,b,b)-E(b,c,a,c,b,a)-
61/46*E(e,c,d,c,a,a)-99/46*E(b,d,c,b,a,a)+
19/23*E(b,d,c,b,b,b)+38/23*E(b,f,a,c,a,a)-
557/276*E(b,a,f,f,b,b)+247/69*E(d,c,c,c,b,a)-
99/46*E(c,d,c,b,a,a)+42/23*E(c,d,c,b,b,b)-
191/69*E(b,f,a,c,a,b)-289/138*E(b,f,a,c,b,a)-
77/138*E(b,d,b,f,b,a)+589/138*E(b,d,c,c,b,a)-
557/276*E(b,b,b,f,b,a)+113/23*E(c,a,b,c,e,a)-
769/138*E(c,c,c,c,e,a)+38/23*E(d,c,d,c,a,a)-
518/69*E(d,c,b,f,b,b)-133/69*E(d,d,c,c,b,a)+
66/23*E(c,e,e,c,a,a)-769/138*E(c,e,c,c,e,a)+
89/23*E(c,e,e,c,b,a)-66/23*E(c,e,c,c,a,b)-
737/276*E(b,c,a,c,a,a)+1337/276*E(b,c,c,b,a,a)-
895/276*E(b,c,d,c,a,a)-281/276*E(b,c,c,c,a,a)-
41/69*E(c,d,c,c,b,a)+857/138*E(c,d,c,c,e,a)-
90/23*E(c,a,c,c,b,b)-73/46*E(c,a,c,c,e,a)+
356/69*E(b,a,c,c,e,a)+61/23*E(d,c,a,c,b,a)+
1337/276*E(b,c,a,e,a,a)+1447/138*E(c,c,a,e,a,b)-
269/138*E(b,c,a,e,a,b)+113/23*E(c,c,b,c,e,a)-
8/23*E(b,c,b,c,e,a)-217/23*E(d,c,c,c,e,a)-
297/92*E(d,c,b,f,b,a)+449/276*E(d,b,b,f,b,a)+
947/138*E(b,c,b,f,b,b)+47/3*E(d,d,c,c,e,a)-
110/69*E(c,d,b,f,b,a)+33/23*E(c,e,a,f,b,b)+
619/276*E(b,c,e,e,a,b)-495/46*E(b,d,c,c,e,a)+
321/92*E(b,f,b,c,e,a)-E(c,c,e,c,b,a)+
316/69*E(d,d,c,b,b,b)-316/69*E(d,c,a,b,b,a)-
225/23*E(d,c,b,c,e,a)+557/276*E(b,a,a,c,b,a)+
E(c,a,a,c,b,a)+557/276*E(b,a,a,c,b,b)+
557/276*E(b,a,b,f,b,b)-523/276*E(b,a,c,b,b,a)-
113/23*E(c,a,c,b,b,a)-523/276*E(b,a,c,b,b,b)-
113/23*E(c,a,c,b,b,b)+38/23*E(b,a,c,c,a,a)+
181/92*E(b,a,c,c,a,b)+275/69*E(c,a,c,c,a,b)-
332/69*E(b,a,c,c,b,a)-206/69*E(c,a,c,c,b,a)-
523/276*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)-
7/3*E(c,c,d,c,a,a),
E(b,c,c,b,b,b) = -E(c,c,c,b,b,b)-E(d,c,c,b,b,b)-
E(d,c,c,c,b,b)-E(d,c,c,b,a,b)+E(b,c,c,c,b,a)-
E(b,c,c,c,b,b)-E(c,c,c,c,b,b)+E(d,c,a,c,b,b)-
E(c,e,e,e,a,b)+E(d,c,a,c,a,b)-E(c,c,b,f,b,b)+
2*E(b,c,a,c,b,a)+40/23*E(e,c,d,c,a,a)+
137/46*E(b,d,c,b,a,a)-57/46*E(b,d,c,b,b,b)-
57/23*E(b,f,a,c,a,a)+389/138*E(b,a,f,f,b,b)-
359/69*E(d,c,c,c,b,a)+137/46*E(c,d,c,b,a,a)-
103/46*E(c,d,c,b,b,b)+298/69*E(b,f,a,c,a,b)+
353/138*E(b,f,a,c,b,a)+185/276*E(b,d,b,f,b,a)-
803/138*E(b,d,c,c,b,a)+389/138*E(b,b,b,f,b,a)-
158/23*E(c,a,b,c,e,a)+433/69*E(c,c,c,c,e,a)-
57/23*E(d,c,d,c,a,a)+685/69*E(d,c,b,f,b,b)+
188/69*E(d,d,c,c,b,a)-99/23*E(c,e,e,c,a,a)+
433/69*E(c,e,c,c,e,a)-122/23*E(c,e,e,c,b,a)+
99/23*E(c,e,c,c,a,b)+869/138*E(b,c,a,c,a,a)-
280/69*E(b,c,c,b,a,a)+217/138*E(b,c,d,c,a,a)+
527/138*E(b,c,c,c,a,a)+73/69*E(c,d,c,c,b,a)-
1159/138*E(c,d,c,c,e,a)+135/23*E(c,a,c,c,b,b)+
26/23*E(c,a,c,c,e,a)-401/138*E(b,a,c,c,e,a)-
80/23*E(d,c,a,c,b,a)-280/69*E(b,c,a,e,a,a)-
907/69*E(c,c,a,e,a,b)+277/138*E(b,c,a,e,a,b)-
158/23*E(c,c,b,c,e,a)-34/23*E(b,c,b,c,e,a)+
268/23*E(d,c,c,c,e,a)+411/92*E(d,c,b,f,b,a)-
547/276*E(d,b,b,f,b,a)-1087/138*E(b,c,b,f,b,b)-
61/3*E(d,d,c,c,e,a)+775/276*E(c,d,b,f,b,a)-
38/23*E(c,e,a,f,b,b)-79/138*E(b,c,e,e,a,b)+
285/23*E(b,d,c,c,e,a)-175/23*E(b,f,b,c,e,a)-
428/69*E(d,d,c,b,b,b)+428/69*E(d,c,a,b,b,a)+
257/23*E(d,c,b,c,e,a)-389/138*E(b,a,a,c,b,a)-
389/138*E(b,a,a,c,b,b)-389/138*E(b,a,b,f,b,b)+
283/138*E(b,a,c,b,b,a)+158/23*E(c,a,c,b,b,a)+
283/138*E(b,a,c,b,b,b)+158/23*E(c,a,c,b,b,b)-
57/23*E(b,a,c,c,a,a)-61/46*E(b,a,c,c,a,b)-
355/69*E(c,a,c,c,a,b)+743/138*E(b,a,c,c,b,a)+
355/69*E(c,a,c,c,b,a)+283/138*E(b,a,c,c,b,b)+
E(c,e,a,e,a,b)+8/3*E(c,c,d,c,a,a),
E(b,c,c,c,e,a) = -E(b,a,c,c,e,a)+E(b,c,a,e,a,b)+
E(b,d,c,c,e,a)+E(b,f,b,c,e,a),
E(b,c,e,c,a,a) = 
E(b,a,c,c,e,a)-E(b,c,b,c,e,a)+E(b,c,e,e,a,b)-
E(b,d,c,c,e,a)-E(b,f,b,c,e,a),
E(b,c,e,c,b,a) = 
E(b,c,b,c,e,a)-E(b,c,e,e,a,b)+E(b,d,c,c,e,a),
E(b,e,a,e,a,a) = 0,E(b,e,a,e,a,b) = 0,
E(b,e,a,f,b,b) = 0,E(b,e,c,c,a,a) = 0,
E(b,e,c,c,a,b) = 0,E(b,e,c,c,e,a) = 0,
E(b,e,e,c,a,a) = 0,E(b,e,e,c,b,a) = 0,
E(b,e,e,e,a,b) = 0,
E(c,a,a,c,a,a) = 
E(c,c,e,c,a,a)+10/23*E(e,c,d,c,a,a)+
20/23*E(b,d,c,b,a,a)-10/23*E(b,d,c,b,b,b)-
20/23*E(b,f,a,c,a,a)+21/23*E(b,a,f,f,b,b)-
28/23*E(d,c,c,c,b,a)+20/23*E(c,d,c,b,a,a)-
10/23*E(c,d,c,b,b,b)+44/23*E(b,f,a,c,a,b)+
8/23*E(b,f,a,c,b,a)+12/23*E(b,d,b,f,b,a)-
44/23*E(b,d,c,c,b,a)+21/23*E(b,b,b,f,b,a)-
28/23*E(c,a,b,c,e,a)+84/23*E(c,c,c,c,e,a)-
20/23*E(d,c,d,c,a,a)+36/23*E(d,c,b,f,b,b)+
8/23*E(d,d,c,c,b,a)+4/23*E(c,e,e,c,a,a)+
84/23*E(c,e,c,c,e,a)+4/23*E(c,e,e,c,b,a)-
4/23*E(c,e,c,c,a,b)+41/23*E(b,c,a,c,a,a)-
31/23*E(b,c,c,b,a,a)-13/23*E(b,c,d,c,a,a)+
21/23*E(b,c,c,c,a,a)+8/23*E(c,d,c,c,b,a)-
78/23*E(c,d,c,c,e,a)+28/23*E(c,a,c,c,b,b)+
41/23*E(c,a,c,c,e,a)-10/23*E(b,a,c,c,e,a)-
20/23*E(d,c,a,c,b,a)-31/23*E(b,c,a,e,a,a)-
112/23*E(c,c,a,e,a,b)+24/23*E(b,c,a,e,a,b)-
28/23*E(c,c,b,c,e,a)-20/23*E(b,c,b,c,e,a)+
44/23*E(d,c,c,c,e,a)+7/23*E(d,c,b,f,b,a)-
9/23*E(d,b,b,f,b,a)-52/23*E(b,c,b,f,b,b)-
4*E(d,d,c,c,e,a)+8/23*E(c,d,b,f,b,a)+
27/46*E(c,e,a,f,b,b)+13/23*E(b,c,e,e,a,b)+
54/23*E(b,d,c,c,e,a)-61/23*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)-28/23*E(d,d,c,b,b,b)+
28/23*E(d,c,a,b,b,a)+24/23*E(d,c,b,c,e,a)-
21/23*E(b,a,a,c,b,a)-E(c,a,a,c,b,a)-
21/23*E(b,a,a,c,b,b)-21/23*E(b,a,b,f,b,b)+
7/23*E(b,a,c,b,b,a)+28/23*E(c,a,c,b,b,a)+
7/23*E(b,a,c,b,b,b)+28/23*E(c,a,c,b,b,b)-
E(c,a,c,c,a,a)-20/23*E(b,a,c,c,a,a)+
1/23*E(b,a,c,c,a,b)-20/23*E(c,a,c,c,a,b)+
30/23*E(b,a,c,c,b,a)+20/23*E(c,a,c,c,b,a)+
7/23*E(b,a,c,c,b,b),
E(c,a,f,f,b,b) = 
E(c,c,b,f,b,b)-E(c,d,b,f,b,a)-
1/2*E(c,e,a,f,b,b),
E(c,b,a,b,a,a) = -E(b,c,a,c,b,a)-E(c,b,a,b,b,a)-
E(c,c,a,e,a,a)-2/23*E(e,c,d,c,a,a)-
4/23*E(b,d,c,b,a,a)+2/23*E(b,d,c,b,b,b)+
4/23*E(b,f,a,c,a,a)-13/46*E(b,a,f,f,b,b)+
24/23*E(d,c,c,c,b,a)-4/23*E(c,d,c,b,a,a)+
2/23*E(c,d,c,b,b,b)-18/23*E(b,f,a,c,a,b)+
3/23*E(b,f,a,c,b,a)-7/23*E(b,d,b,f,b,a)+
18/23*E(b,d,c,c,b,a)-13/46*E(b,b,b,f,b,a)+
24/23*E(c,a,b,c,e,a)-3/23*E(c,c,c,c,e,a)+
4/23*E(d,c,d,c,a,a)-44/23*E(d,c,b,f,b,b)-
20/23*E(d,d,c,c,b,a)+36/23*E(c,e,e,c,a,a)-
3/23*E(c,e,c,c,e,a)+36/23*E(c,e,e,c,b,a)-
13/23*E(c,e,c,c,a,b)-21/46*E(b,c,a,c,a,a)+
63/46*E(b,c,c,b,a,a)-27/46*E(b,c,d,c,a,a)-
13/46*E(b,c,c,c,a,a)-20/23*E(c,d,c,c,b,a)+
34/23*E(c,d,c,c,e,a)-1/23*E(c,a,c,c,b,b)-
22/23*E(c,a,c,c,e,a)+25/23*E(b,a,c,c,e,a)+
4/23*E(d,c,a,c,b,a)+63/46*E(b,c,a,e,a,a)+
27/23*E(c,c,a,e,a,b)-37/23*E(b,c,a,e,a,b)+
24/23*E(c,c,b,c,e,a)-19/23*E(b,c,b,c,e,a)-
64/23*E(d,c,c,c,e,a)-29/23*E(d,c,b,f,b,a)+
11/23*E(d,b,b,f,b,a)+38/23*E(b,c,b,f,b,b)+
4*E(d,d,c,c,e,a)+3/23*E(c,d,b,f,b,a)+
13/46*E(c,e,a,f,b,b)+27/46*E(b,c,e,e,a,b)-
66/23*E(b,d,c,c,e,a)-17/46*E(b,f,b,c,e,a)+
24/23*E(d,d,c,b,b,b)-24/23*E(d,c,a,b,b,a)-
60/23*E(d,c,b,c,e,a)+13/46*E(b,a,a,c,b,a)+
13/46*E(b,a,a,c,b,b)+13/46*E(b,a,b,f,b,b)+
11/46*E(b,a,c,b,b,a)-1/23*E(c,a,c,b,b,a)+
11/46*E(b,a,c,b,b,b)-1/23*E(c,a,c,b,b,b)+
4/23*E(b,a,c,c,a,a)-5/46*E(b,a,c,c,a,b)+
4/23*E(c,a,c,c,a,b)-6/23*E(b,a,c,c,b,a)+
19/23*E(c,a,c,c,b,a)+11/46*E(b,a,c,c,b,b)+
E(c,a,c,b,a,a),
E(c,b,b,f,b,a) = 
E(c,a,b,f,b,b)+1/2*E(c,d,b,f,b,a)+
1/2*E(c,e,a,f,b,b),
E(c,c,a,b,b,a) = -E(c,c,b,f,b,b)+E(b,c,a,c,b,a)+
12/23*E(e,c,d,c,a,a)+24/23*E(b,d,c,b,a,a)-
12/23*E(b,d,c,b,b,b)-24/23*E(b,f,a,c,a,a)+
55/46*E(b,a,f,f,b,b)-52/23*E(d,c,c,c,b,a)+
47/23*E(c,d,c,b,a,a)-12/23*E(c,d,c,b,b,b)+
62/23*E(b,f,a,c,a,b)+5/23*E(b,f,a,c,b,a)+
19/23*E(b,d,b,f,b,a)-62/23*E(b,d,c,c,b,a)+
55/46*E(b,b,b,f,b,a)-52/23*E(c,a,b,c,e,a)+
41/23*E(c,c,c,c,e,a)-24/23*E(d,c,d,c,a,a)+
80/23*E(d,c,b,f,b,b)+28/23*E(d,d,c,c,b,a)-
32/23*E(c,e,e,c,a,a)+41/23*E(c,e,c,c,e,a)-
55/23*E(c,e,e,c,b,a)+32/23*E(c,e,c,c,a,b)+
103/46*E(b,c,a,c,a,a)-125/46*E(b,c,c,b,a,a)+
1/46*E(b,c,d,c,a,a)+55/46*E(b,c,c,c,a,a)+
28/23*E(c,d,c,c,b,a)-66/23*E(c,d,c,c,e,a)+
52/23*E(c,a,c,c,b,b)-6/23*E(c,a,c,c,e,a)-
35/23*E(b,a,c,c,e,a)-24/23*E(d,c,a,c,b,a)-
125/46*E(b,c,a,e,a,a)-70/23*E(c,c,a,e,a,b)+
61/23*E(b,c,a,e,a,b)-52/23*E(c,c,b,c,e,a)-
1/23*E(b,c,b,c,e,a)+108/23*E(d,c,c,c,e,a)+
36/23*E(d,c,b,f,b,a)-20/23*E(d,b,b,f,b,a)-
90/23*E(b,c,b,f,b,b)-8*E(d,d,c,c,e,a)+
28/23*E(c,d,b,f,b,a)-16/23*E(c,e,a,f,b,b)-
1/46*E(b,c,e,e,a,b)+120/23*E(b,d,c,c,e,a)-
105/46*E(b,f,b,c,e,a)-52/23*E(d,d,c,b,b,b)+
52/23*E(d,c,a,b,b,a)+84/23*E(d,c,b,c,e,a)-
55/46*E(b,a,a,c,b,a)-55/46*E(b,a,a,c,b,b)-
55/46*E(b,a,b,f,b,b)+3/46*E(b,a,c,b,b,a)+
52/23*E(c,a,c,b,b,a)+3/46*E(b,a,c,b,b,b)+
52/23*E(c,a,c,b,b,b)-24/23*E(b,a,c,c,a,a)+
7/46*E(b,a,c,c,a,b)-47/23*E(c,a,c,c,a,b)+
36/23*E(b,a,c,c,b,a)+47/23*E(c,a,c,c,b,a)+
3/46*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)+
E(c,a,b,f,b,b)+E(c,e,a,e,a,b)+E(c,c,d,c,a,a),
E(c,c,a,c,a,a) = 
E(c,e,c,c,a,a)-E(c,c,e,c,a,a)+
5/23*E(e,c,d,c,a,a)-36/23*E(b,d,c,b,a,a)+
18/23*E(b,d,c,b,b,b)+13/23*E(b,f,a,c,a,a)-
449/276*E(b,a,f,f,b,b)+4/69*E(d,c,c,c,b,a)-
36/23*E(c,d,c,b,a,a)+18/23*E(c,d,c,b,b,b)-
233/69*E(b,f,a,c,a,b)-80/69*E(b,f,a,c,b,a)-
125/138*E(b,d,b,f,b,a)+233/69*E(b,d,c,c,b,a)-
449/276*E(b,b,b,f,b,a)+55/23*E(c,a,b,c,e,a)-
311/69*E(c,c,c,c,e,a)-10/23*E(d,c,d,c,a,a)-
38/69*E(d,c,b,f,b,b)-34/69*E(d,d,c,c,b,a)-
21/23*E(c,e,e,c,a,a)-311/69*E(c,e,c,c,e,a)-
21/23*E(c,e,e,c,b,a)+21/23*E(c,e,c,c,a,b)-
605/276*E(b,c,a,c,a,a)+803/276*E(b,c,c,b,a,a)-
55/276*E(b,c,d,c,a,a)-449/276*E(b,c,c,c,a,a)-
80/69*E(c,d,c,c,b,a)+343/69*E(c,d,c,c,e,a)-
55/23*E(c,a,c,c,b,b)-60/23*E(c,a,c,c,e,a)+
361/138*E(b,a,c,c,e,a)-10/23*E(d,c,a,c,b,a)+
803/276*E(b,c,a,e,a,a)+476/69*E(c,c,a,e,a,b)-
148/69*E(b,c,a,e,a,b)+55/23*E(c,c,b,c,e,a)+
13/23*E(b,c,b,c,e,a)-24/23*E(d,c,c,c,e,a)-
39/46*E(d,c,b,f,b,a)+19/138*E(d,b,b,f,b,a)+
313/69*E(b,c,b,f,b,b)+2/3*E(d,d,c,c,e,a)-
91/138*E(c,d,b,f,b,a)-21/46*E(c,e,a,f,b,b)+
55/276*E(b,c,e,e,a,b)-157/23*E(b,d,c,c,e,a)+
315/92*E(b,f,b,c,e,a)+4/69*E(d,d,c,b,b,b)-
4/69*E(d,c,a,b,b,a)-34/23*E(d,c,b,c,e,a)+
449/276*E(b,a,a,c,b,a)+449/276*E(b,a,a,c,b,b)+
449/276*E(b,a,b,f,b,b)-211/276*E(b,a,c,b,b,a)-
55/23*E(c,a,c,b,b,a)-211/276*E(b,a,c,b,b,b)-
55/23*E(c,a,c,b,b,b)+E(c,a,c,c,a,a)+
13/23*E(b,a,c,c,a,a)+25/92*E(b,a,c,c,a,b)+
131/69*E(c,a,c,c,a,b)-439/138*E(b,a,c,c,b,a)-
131/69*E(c,a,c,c,b,a)-211/276*E(b,a,c,c,b,b)-
4/3*E(c,c,d,c,a,a),
E(c,c,a,c,b,a) = -E(b,c,a,c,b,a)-
2/23*E(e,c,d,c,a,a)-4/23*E(b,d,c,b,a,a)+
2/23*E(b,d,c,b,b,b)+4/23*E(b,f,a,c,a,a)-
13/46*E(b,a,f,f,b,b)+24/23*E(d,c,c,c,b,a)-
4/23*E(c,d,c,b,a,a)+2/23*E(c,d,c,b,b,b)-
18/23*E(b,f,a,c,a,b)+3/23*E(b,f,a,c,b,a)-
7/23*E(b,d,b,f,b,a)+18/23*E(b,d,c,c,b,a)-
13/46*E(b,b,b,f,b,a)+1/23*E(c,a,b,c,e,a)-
26/23*E(c,c,c,c,e,a)+4/23*E(d,c,d,c,a,a)-
44/23*E(d,c,b,f,b,b)-20/23*E(d,d,c,c,b,a)+
36/23*E(c,e,e,c,a,a)-3/23*E(c,e,c,c,e,a)+
36/23*E(c,e,e,c,b,a)-13/23*E(c,e,c,c,a,b)-
21/46*E(b,c,a,c,a,a)+63/46*E(b,c,c,b,a,a)-
27/46*E(b,c,d,c,a,a)-13/46*E(b,c,c,c,a,a)-
20/23*E(c,d,c,c,b,a)+34/23*E(c,d,c,c,e,a)-
1/23*E(c,a,c,c,b,b)-22/23*E(c,a,c,c,e,a)+
25/23*E(b,a,c,c,e,a)+4/23*E(d,c,a,c,b,a)+
63/46*E(b,c,a,e,a,a)+27/23*E(c,c,a,e,a,b)-
37/23*E(b,c,a,e,a,b)+1/23*E(c,c,b,c,e,a)-
19/23*E(b,c,b,c,e,a)-64/23*E(d,c,c,c,e,a)-
29/23*E(d,c,b,f,b,a)+11/23*E(d,b,b,f,b,a)+
38/23*E(b,c,b,f,b,b)+4*E(d,d,c,c,e,a)+
3/23*E(c,d,b,f,b,a)+18/23*E(c,e,a,f,b,b)+
27/46*E(b,c,e,e,a,b)-66/23*E(b,d,c,c,e,a)-
17/46*E(b,f,b,c,e,a)-E(c,c,e,c,b,a)+
24/23*E(d,d,c,b,b,b)-24/23*E(d,c,a,b,b,a)-
60/23*E(d,c,b,c,e,a)+13/46*E(b,a,a,c,b,a)+
13/46*E(b,a,a,c,b,b)+13/46*E(b,a,b,f,b,b)+
11/46*E(b,a,c,b,b,a)-1/23*E(c,a,c,b,b,a)+
11/46*E(b,a,c,b,b,b)-1/23*E(c,a,c,b,b,b)+
4/23*E(b,a,c,c,a,a)-5/46*E(b,a,c,c,a,b)+
4/23*E(c,a,c,c,a,b)-6/23*E(b,a,c,c,b,a)+
19/23*E(c,a,c,c,b,a)+11/46*E(b,a,c,c,b,b),
E(c,c,b,f,b,a) = -E(c,c,b,f,b,b)+
5/23*E(e,c,d,c,a,a)+10/23*E(b,d,c,b,a,a)-
5/23*E(b,d,c,b,b,b)-10/23*E(b,f,a,c,a,a)+
21/46*E(b,a,f,f,b,b)-14/23*E(d,c,c,c,b,a)+
10/23*E(c,d,c,b,a,a)-5/23*E(c,d,c,b,b,b)+
22/23*E(b,f,a,c,a,b)+4/23*E(b,f,a,c,b,a)+
6/23*E(b,d,b,f,b,a)-22/23*E(b,d,c,c,b,a)+
21/46*E(b,b,b,f,b,a)-37/23*E(c,a,b,c,e,a)-
4/23*E(c,c,c,c,e,a)-10/23*E(d,c,d,c,a,a)+
18/23*E(d,c,b,f,b,b)+4/23*E(d,d,c,c,b,a)-
21/23*E(c,e,e,c,a,a)-4/23*E(c,e,c,c,e,a)-
21/23*E(c,e,e,c,b,a)+21/23*E(c,e,c,c,a,b)+
41/46*E(b,c,a,c,a,a)-31/46*E(b,c,c,b,a,a)-
13/46*E(b,c,d,c,a,a)+21/46*E(b,c,c,c,a,a)+
4/23*E(c,d,c,c,b,a)-16/23*E(c,d,c,c,e,a)+
37/23*E(c,a,c,c,b,b)-37/23*E(c,a,c,c,e,a)-
5/23*E(b,a,c,c,e,a)-10/23*E(d,c,a,c,b,a)-
31/46*E(b,c,a,e,a,a)-10/23*E(c,c,a,e,a,b)+
12/23*E(b,c,a,e,a,b)-37/23*E(c,c,b,c,e,a)-
10/23*E(b,c,b,c,e,a)+22/23*E(d,c,c,c,e,a)+
7/46*E(d,c,b,f,b,a)-9/46*E(d,b,b,f,b,a)-
26/23*E(b,c,b,f,b,b)-2*E(d,d,c,c,e,a)+
31/46*E(c,d,b,f,b,a)+1/23*E(c,e,a,f,b,b)+
13/46*E(b,c,e,e,a,b)+27/23*E(b,d,c,c,e,a)-
61/46*E(b,f,b,c,e,a)-E(c,c,e,c,b,a)-
14/23*E(d,d,c,b,b,b)+14/23*E(d,c,a,b,b,a)+
12/23*E(d,c,b,c,e,a)-21/46*E(b,a,a,c,b,a)+
E(c,a,a,c,b,a)-21/46*E(b,a,a,c,b,b)-
21/46*E(b,a,b,f,b,b)+7/46*E(b,a,c,b,b,a)+
37/23*E(c,a,c,b,b,a)+7/46*E(b,a,c,b,b,b)+
37/23*E(c,a,c,b,b,b)-10/23*E(b,a,c,c,a,a)+
1/46*E(b,a,c,c,a,b)-33/23*E(c,a,c,c,a,b)+
15/23*E(b,a,c,c,b,a)+56/23*E(c,a,c,c,b,a)+
7/46*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)+
E(c,e,a,e,a,b),
E(c,c,c,b,a,a) = 
E(c,a,c,c,b,a)-E(c,a,c,c,e,a)-E(c,c,a,e,a,a)+
E(c,c,a,e,a,b)-E(c,c,b,f,b,b)-E(c,d,c,c,b,a)+
E(c,d,c,c,e,a)+1/2*E(c,e,a,f,b,b)+
E(c,e,e,c,a,a)+E(c,e,e,c,b,a),
E(c,c,c,b,b,a) = 
E(c,e,e,e,a,b)+E(c,c,b,f,b,b)-E(b,c,a,c,b,a)-
7/23*E(e,c,d,c,a,a)-14/23*E(b,d,c,b,a,a)+
7/23*E(b,d,c,b,b,b)+14/23*E(b,f,a,c,a,a)-
17/23*E(b,a,f,f,b,b)+38/23*E(d,c,c,c,b,a)-
37/23*E(c,d,c,b,a,a)+30/23*E(c,d,c,b,b,b)-
40/23*E(b,f,a,c,a,b)-1/23*E(b,f,a,c,b,a)-
13/23*E(b,d,b,f,b,a)+40/23*E(b,d,c,c,b,a)-
17/23*E(b,b,b,f,b,a)+61/23*E(c,a,b,c,e,a)-
68/23*E(c,c,c,c,e,a)+14/23*E(d,c,d,c,a,a)-
62/23*E(d,c,b,f,b,b)-24/23*E(d,d,c,c,b,a)+
57/23*E(c,e,e,c,a,a)-68/23*E(c,e,c,c,e,a)+
80/23*E(c,e,e,c,b,a)-57/23*E(c,e,c,c,a,b)-
31/23*E(b,c,a,c,a,a)+47/23*E(b,c,c,b,a,a)-
7/23*E(b,c,d,c,a,a)-17/23*E(b,c,c,c,a,a)-
24/23*E(c,d,c,c,b,a)+96/23*E(c,d,c,c,e,a)-
38/23*E(c,a,c,c,b,b)-31/23*E(c,a,c,c,e,a)+
30/23*E(b,a,c,c,e,a)+14/23*E(d,c,a,c,b,a)+
47/23*E(b,c,a,e,a,a)+106/23*E(c,c,a,e,a,b)-
49/23*E(b,c,a,e,a,b)+61/23*E(c,c,b,c,e,a)-
9/23*E(b,c,b,c,e,a)-86/23*E(d,c,c,c,e,a)-
65/46*E(d,c,b,f,b,a)+31/46*E(d,b,b,f,b,a)+
64/23*E(b,c,b,f,b,b)+6*E(d,d,c,c,e,a)-
24/23*E(c,d,b,f,b,a)+17/23*E(c,e,a,f,b,b)+
7/23*E(b,c,e,e,a,b)-93/23*E(b,d,c,c,e,a)+
22/23*E(b,f,b,c,e,a)+38/23*E(d,d,c,b,b,b)-
38/23*E(d,c,a,b,b,a)-72/23*E(d,c,b,c,e,a)+
17/23*E(b,a,a,c,b,a)+17/23*E(b,a,a,c,b,b)+
17/23*E(b,a,b,f,b,b)+2/23*E(b,a,c,b,b,a)-
61/23*E(c,a,c,b,b,a)+2/23*E(b,a,c,b,b,b)-
61/23*E(c,a,c,b,b,b)+14/23*E(b,a,c,c,a,a)-
3/23*E(b,a,c,c,a,b)+37/23*E(c,a,c,c,a,b)-
21/23*E(b,a,c,c,b,a)-37/23*E(c,a,c,c,b,a)+
2/23*E(b,a,c,c,b,b)-E(c,e,a,e,a,b)-
E(c,c,d,c,a,a),
E(c,c,c,c,a,a) = -E(c,e,c,c,a,a)+2*E(b,d,c,b,a,a)-
E(b,d,c,b,b,b)-E(b,f,a,c,a,a)+
25/12*E(b,a,f,f,b,b)-2/3*E(d,c,c,c,b,a)+
2*E(c,d,c,b,a,a)-E(c,d,c,b,b,b)+
13/3*E(b,f,a,c,a,b)+4/3*E(b,f,a,c,b,a)+
7/6*E(b,d,b,f,b,a)-13/3*E(b,d,c,c,b,a)+
25/12*E(b,b,b,f,b,a)-4*E(c,a,b,c,e,a)+
7/3*E(c,c,c,c,e,a)+4/3*E(d,c,b,f,b,b)+
2/3*E(d,d,c,c,b,a)-E(c,e,e,c,a,a)+
7/3*E(c,e,c,c,e,a)-E(c,e,e,c,b,a)+
37/12*E(b,c,a,c,a,a)-43/12*E(b,c,c,b,a,a)-
1/12*E(b,c,d,c,a,a)+25/12*E(b,c,c,c,a,a)+
7/3*E(c,d,c,c,b,a)-14/3*E(c,d,c,c,e,a)+
4*E(c,a,c,c,b,b)-17/6*E(b,a,c,c,e,a)-
43/12*E(b,c,a,e,a,a)-19/3*E(c,c,a,e,a,b)+
8/3*E(b,c,a,e,a,b)-4*E(c,c,b,c,e,a)-
E(b,c,b,c,e,a)+2*E(d,c,c,c,e,a)+
E(d,c,b,f,b,a)-1/3*E(d,b,b,f,b,a)-
17/3*E(b,c,b,f,b,b)-8/3*E(d,d,c,c,e,a)+
4/3*E(c,d,b,f,b,a)+1/12*E(b,c,e,e,a,b)+
8*E(b,d,c,c,e,a)-19/4*E(b,f,b,c,e,a)-
E(c,c,e,c,b,a)-2/3*E(d,d,c,b,b,b)+
2/3*E(d,c,a,b,b,a)+2*E(d,c,b,c,e,a)-
25/12*E(b,a,a,c,b,a)+E(c,a,a,c,b,a)-
25/12*E(b,a,a,c,b,b)-25/12*E(b,a,b,f,b,b)+
11/12*E(b,a,c,b,b,a)+4*E(c,a,c,b,b,a)+
11/12*E(b,a,c,b,b,b)+4*E(c,a,c,b,b,b)-
E(c,a,c,c,a,a)-E(b,a,c,c,a,a)-
1/4*E(b,a,c,c,a,b)-10/3*E(c,a,c,c,a,b)+
23/6*E(b,a,c,c,b,a)+10/3*E(c,a,c,c,b,a)+
11/12*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)+
E(c,e,a,e,a,b)+7/3*E(c,c,d,c,a,a),
E(c,c,c,c,b,a) = -E(b,c,c,c,b,a)-E(c,e,e,e,a,b)-
E(b,c,c,b,b,a)+E(b,c,a,c,b,a)+
1/6*E(b,a,f,f,b,b)-4/3*E(d,c,c,c,b,a)+
E(c,d,c,b,a,a)-E(c,d,c,b,b,b)+
2/3*E(b,f,a,c,a,b)-1/3*E(b,f,a,c,b,a)+
1/3*E(b,d,b,f,b,a)-2/3*E(b,d,c,c,b,a)+
1/6*E(b,b,b,f,b,a)-E(c,a,b,c,e,a)+
11/3*E(c,c,c,c,e,a)+8/3*E(d,c,b,f,b,b)+
4/3*E(d,d,c,c,b,a)-3*E(c,e,e,c,a,a)+
8/3*E(c,e,c,c,e,a)-4*E(c,e,e,c,b,a)+
2*E(c,e,c,c,a,b)-5/6*E(b,c,a,c,a,a)-
19/6*E(b,c,c,b,a,a)+11/6*E(b,c,d,c,a,a)-
5/6*E(b,c,c,c,a,a)+5/3*E(c,d,c,c,b,a)-
13/3*E(c,d,c,c,e,a)+3*E(c,a,c,c,e,a)-
11/3*E(b,a,c,c,e,a)-19/6*E(b,c,a,e,a,a)-
14/3*E(c,c,a,e,a,b)+7/3*E(b,c,a,e,a,b)-
E(c,c,b,c,e,a)+2*E(b,c,b,c,e,a)+
4*E(d,c,c,c,e,a)+2*E(d,c,b,f,b,a)-
2/3*E(d,b,b,f,b,a)-7/3*E(b,c,b,f,b,b)-
16/3*E(d,d,c,c,e,a)+1/6*E(c,d,b,f,b,a)-
3/2*E(c,e,a,f,b,b)-11/6*E(b,c,e,e,a,b)+
5*E(b,d,c,c,e,a)+5/2*E(b,f,b,c,e,a)+
E(c,c,e,c,b,a)-4/3*E(d,d,c,b,b,b)+
4/3*E(d,c,a,b,b,a)+4*E(d,c,b,c,e,a)-
1/6*E(b,a,a,c,b,a)-E(c,a,a,c,b,a)-
1/6*E(b,a,a,c,b,b)-1/6*E(b,a,b,f,b,b)-
1/6*E(b,a,c,b,b,a)+E(c,a,c,b,b,a)-
1/6*E(b,a,c,b,b,b)+E(c,a,c,b,b,b)-
1/2*E(b,a,c,c,a,b)-2/3*E(c,a,c,c,a,b)+
2/3*E(b,a,c,c,b,a)-4/3*E(c,a,c,c,b,a)-
1/6*E(b,a,c,c,b,b)-E(c,a,a,c,b,b)+
2/3*E(c,c,d,c,a,a),
E(c,c,e,e,a,b) = 
5/23*E(e,c,d,c,a,a)+10/23*E(b,d,c,b,a,a)-
5/23*E(b,d,c,b,b,b)-10/23*E(b,f,a,c,a,a)+
21/46*E(b,a,f,f,b,b)-14/23*E(d,c,c,c,b,a)+
10/23*E(c,d,c,b,a,a)-5/23*E(c,d,c,b,b,b)+
22/23*E(b,f,a,c,a,b)+4/23*E(b,f,a,c,b,a)+
6/23*E(b,d,b,f,b,a)-22/23*E(b,d,c,c,b,a)+
21/46*E(b,b,b,f,b,a)+9/23*E(c,a,b,c,e,a)-
4/23*E(c,c,c,c,e,a)-10/23*E(d,c,d,c,a,a)+
18/23*E(d,c,b,f,b,b)+4/23*E(d,d,c,c,b,a)+
25/23*E(c,e,e,c,a,a)-4/23*E(c,e,c,c,e,a)+
25/23*E(c,e,e,c,b,a)-25/23*E(c,e,c,c,a,b)+
41/46*E(b,c,a,c,a,a)-31/46*E(b,c,c,b,a,a)-
13/46*E(b,c,d,c,a,a)+21/46*E(b,c,c,c,a,a)+
4/23*E(c,d,c,c,b,a)+30/23*E(c,d,c,c,e,a)+
14/23*E(c,a,c,c,b,b)-14/23*E(c,a,c,c,e,a)-
5/23*E(b,a,c,c,e,a)-10/23*E(d,c,a,c,b,a)-
31/46*E(b,c,a,e,a,a)-10/23*E(c,c,a,e,a,b)+
12/23*E(b,c,a,e,a,b)+9/23*E(c,c,b,c,e,a)-
10/23*E(b,c,b,c,e,a)+22/23*E(d,c,c,c,e,a)+
7/46*E(d,c,b,f,b,a)-9/46*E(d,b,b,f,b,a)-
26/23*E(b,c,b,f,b,b)-2*E(d,d,c,c,e,a)+
4/23*E(c,d,b,f,b,a)+1/23*E(c,e,a,f,b,b)+
13/46*E(b,c,e,e,a,b)+27/23*E(b,d,c,c,e,a)-
61/46*E(b,f,b,c,e,a)-14/23*E(d,d,c,b,b,b)+
14/23*E(d,c,a,b,b,a)+12/23*E(d,c,b,c,e,a)-
21/46*E(b,a,a,c,b,a)-21/46*E(b,a,a,c,b,b)-
21/46*E(b,a,b,f,b,b)+7/46*E(b,a,c,b,b,a)+
14/23*E(c,a,c,b,b,a)+7/46*E(b,a,c,b,b,b)+
14/23*E(c,a,c,b,b,b)-10/23*E(b,a,c,c,a,a)+
1/46*E(b,a,c,c,a,b)-10/23*E(c,a,c,c,a,b)+
15/23*E(b,a,c,c,b,a)+10/23*E(c,a,c,c,b,a)+
7/46*E(b,a,c,c,b,b)-E(c,e,a,e,a,b),
E(c,e,a,e,a,a) = -E(c,a,b,c,e,a)-E(c,c,e,c,b,a)+
3/2*E(c,e,a,f,b,b)-E(c,e,c,c,a,b)+
E(c,e,c,c,e,a)+E(c,e,e,c,a,a)+E(c,e,e,c,b,a),
E(c,f,a,c,a,a) = 0,E(c,f,a,c,a,b) = 0,
E(c,f,a,c,b,a) = 0,E(c,f,b,c,e,a) = 0,
E(d,a,a,c,a,a) = 0,E(d,a,a,c,b,a) = 0,
E(d,a,a,c,b,b) = 0,E(d,a,b,c,e,a) = 0,
E(d,a,b,f,b,b) = 0,E(d,a,c,b,a,a) = 0,
E(d,a,c,b,b,a) = 0,E(d,a,c,b,b,b) = 0,
E(d,a,c,c,a,a) = 0,E(d,a,c,c,a,b) = 0,
E(d,a,c,c,b,a) = 0,E(d,a,c,c,b,b) = 0,
E(d,a,c,c,e,a) = 0,E(d,a,f,f,b,b) = 0,
E(d,b,a,b,a,a) = E(d,c,a,b,b,a)+E(d,c,a,c,b,a),
E(d,b,a,b,b,a) = -E(d,c,a,b,b,a),
E(d,c,a,e,a,a) = E(d,c,c,c,e,a)+E(d,c,b,c,e,a),
E(d,c,a,e,a,b) = -E(d,c,b,c,e,a),
E(d,c,c,b,a,a) = -E(d,c,c,c,e,a)-E(d,d,c,c,b,a)+
E(d,d,c,c,e,a)+1/4*E(d,b,b,f,b,a)-
2*E(d,c,b,c,e,a)-7/4*E(d,c,b,f,b,a)-
2*E(d,c,b,f,b,b),
E(d,c,c,b,b,a) = -E(d,c,c,c,e,a)+E(d,d,c,b,b,b)+
2*E(d,d,c,c,e,a)-E(d,c,a,b,b,a),
E(d,c,c,c,a,a) = 
2*E(d,c,c,c,e,a)+E(d,c,d,c,a,a)+E(d,d,c,c,b,a)-
E(d,d,c,c,e,a)-1/4*E(d,b,b,f,b,a)-
E(d,c,a,c,a,a)+5*E(d,c,b,c,e,a)+
11/4*E(d,c,b,f,b,a)+2*E(d,c,b,f,b,b),
E(d,c,e,c,a,a) = -4*E(d,c,c,c,e,a)+
2*E(d,d,c,c,e,a)-6*E(d,c,b,c,e,a),
E(d,c,e,c,b,a) = 0,
E(d,c,e,e,a,b) = 2*E(d,d,c,c,e,a)+2*E(d,c,b,c,e,a),
E(d,d,b,f,b,a) = -1/2*E(d,b,b,f,b,a)-
5/2*E(d,c,b,f,b,a),
E(d,d,c,b,a,a) = -E(d,c,c,c,e,a)-E(d,c,d,c,a,a)-
1/4*E(d,b,b,f,b,a)+E(d,c,a,b,b,a)+
E(d,c,a,c,b,a)-2*E(d,c,b,c,e,a)-
1/4*E(d,c,b,f,b,a),E(d,e,a,e,a,a) = 0,
E(d,e,a,e,a,b) = 0,E(d,e,a,f,b,b) = 0,
E(d,e,c,c,a,a) = 0,E(d,e,c,c,a,b) = 0,
E(d,e,c,c,e,a) = 0,E(d,e,e,c,a,a) = 0,
E(d,e,e,c,b,a) = 0,E(d,e,e,e,a,b) = 0,
E(d,f,a,c,a,a) = 0,E(d,f,a,c,a,b) = 0,
E(d,f,a,c,b,a) = 0,E(d,f,b,c,e,a) = 0,
E(e,a,a,c,a,a) = -E(d,c,a,c,a,a)+E(f,f,a,c,a,a)-
E(e,e,c,c,a,a)+5/23*E(e,c,d,c,a,a)+
89/46*E(b,d,c,b,a,a)-33/46*E(b,d,c,b,b,b)-
33/23*E(b,f,a,c,a,a)+112/69*E(b,a,f,f,b,b)-
134/69*E(d,c,c,c,b,a)+43/46*E(c,d,c,b,a,a)-
33/46*E(c,d,c,b,b,b)+181/69*E(b,f,a,c,a,b)+
185/138*E(b,f,a,c,b,a)+95/276*E(b,d,b,f,b,a)-
250/69*E(b,d,c,c,b,a)+112/69*E(b,b,b,f,b,a)-
143/46*E(c,a,b,c,e,a)+827/138*E(c,c,c,c,e,a)-
10/23*E(d,c,d,c,a,a)+307/69*E(d,c,b,f,b,b)+
35/69*E(d,d,c,c,b,a)+119/46*E(c,e,e,c,a,a)+
310/69*E(c,e,c,c,e,a)+73/46*E(c,e,e,c,b,a)-
119/46*E(c,e,c,c,a,b)+211/69*E(b,c,a,c,a,a)-
323/138*E(b,c,c,b,a,a)+107/69*E(b,c,d,c,a,a)+
181/69*E(b,c,c,c,a,a)+185/138*E(c,d,c,c,b,a)-
140/69*E(c,d,c,c,e,a)+106/23*E(c,a,c,c,b,b)+
87/46*E(c,a,c,c,e,a)-329/138*E(b,a,c,c,e,a)-
56/23*E(d,c,a,c,b,a)-323/138*E(b,c,a,e,a,a)-
1463/138*E(c,c,a,e,a,b)+49/138*E(b,c,a,e,a,b)-
106/23*E(c,c,b,c,e,a)-56/23*E(b,c,b,c,e,a)+
45/23*E(d,c,c,c,e,a)+313/92*E(d,c,b,f,b,a)-
169/276*E(d,b,b,f,b,a)-547/138*E(b,c,b,f,b,b)-
16/3*E(d,d,c,c,e,a)+439/276*E(c,d,b,f,b,a)-
19/92*E(c,e,a,f,b,b)+31/69*E(b,c,e,e,a,b)+
211/23*E(b,d,c,c,e,a)-291/46*E(b,f,b,c,e,a)+
1/2*E(c,c,e,c,b,a)-134/69*E(d,d,c,b,b,b)+
134/69*E(d,c,a,b,b,a)+58/23*E(d,c,b,c,e,a)-
112/69*E(b,a,a,c,b,a)+E(c,a,a,c,b,a)-
112/69*E(b,a,a,c,b,b)-112/69*E(b,a,b,f,b,b)+
137/69*E(b,a,c,b,b,a)+106/23*E(c,a,c,b,b,a)+
137/69*E(b,a,c,b,b,b)+106/23*E(c,a,c,b,b,b)-
33/23*E(b,a,c,c,a,a)-57/23*E(b,a,c,c,a,b)-
352/69*E(c,a,c,c,a,b)+665/138*E(b,a,c,c,b,a)+
352/69*E(c,a,c,c,b,a)+137/69*E(b,a,c,c,b,b)+
E(c,a,a,c,b,b)-3/2*E(a,e,a,e,a,a)-
3*E(a,e,a,e,a,b)-2*E(c,e,a,e,a,b)+
8/3*E(c,c,d,c,a,a),
E(e,a,a,c,b,a) = -2*E(e,e,a,e,a,b)-
3*E(e,e,a,e,a,a)+E(e,e,c,c,a,a)-
E(f,f,b,c,e,a)+5/2*E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-2*E(e,c,e,c,b,a)+
5/3*E(d,c,c,b,a,b)-5/3*E(b,c,c,c,b,a)-
5/3*E(d,c,a,c,b,b)-5/3*E(b,c,c,b,b,a)-
5/3*E(d,c,a,c,a,b)-581/138*E(e,c,d,c,a,a)-
98/69*E(b,d,c,b,a,a)+49/69*E(b,d,c,b,b,b)+
98/69*E(b,f,a,c,a,a)-1037/828*E(b,a,f,f,b,b)+
16/207*E(d,c,c,c,b,a)-98/69*E(c,d,c,b,a,a)+
49/69*E(c,d,c,b,b,b)-449/207*E(b,f,a,c,a,b)-
433/414*E(b,f,a,c,b,a)-155/414*E(b,d,b,f,b,a)+
449/207*E(b,d,c,c,b,a)-1037/828*E(b,b,b,f,b,a)+
509/138*E(c,a,b,c,e,a)-2/207*E(c,c,c,c,e,a)+
98/69*E(d,c,d,c,a,a)-1118/207*E(d,c,b,f,b,b)-
67/207*E(d,d,c,c,b,a)+13/46*E(c,e,e,c,a,a)-
211/414*E(c,e,c,c,e,a)+13/46*E(c,e,e,c,b,a)-
13/46*E(c,e,c,c,a,b)-3593/828*E(b,c,a,c,a,a)-
1135/828*E(b,c,c,b,a,a)+953/828*E(b,c,d,c,a,a)-
2417/828*E(b,c,c,c,a,a)+257/414*E(c,d,c,c,b,a)+
199/207*E(c,d,c,c,e,a)-220/69*E(c,a,c,c,b,b)+
197/69*E(c,a,c,c,e,a)-451/207*E(b,a,c,c,e,a)+
98/69*E(d,c,a,c,b,a)-1135/828*E(b,c,a,e,a,a)+
869/207*E(c,c,a,e,a,b)+2335/414*E(b,c,a,e,a,b)+
220/69*E(c,c,b,c,e,a)+140/23*E(b,c,b,c,e,a)+
157/69*E(d,c,c,c,e,a)-133/138*E(d,c,b,f,b,a)+
559/414*E(d,b,b,f,b,a)+641/414*E(b,c,b,f,b,b)+
2/9*E(d,d,c,c,e,a)-433/414*E(c,d,b,f,b,a)+
105/92*E(c,e,a,f,b,b)-953/828*E(b,c,e,e,a,b)+
55/138*E(b,d,c,c,e,a)+2249/276*E(b,f,b,c,e,a)+
1/2*E(c,c,e,c,b,a)+16/207*E(d,d,c,b,b,b)-
16/207*E(d,c,a,b,b,a)-274/69*E(d,c,b,c,e,a)+
1037/828*E(b,a,a,c,b,a)+1037/828*E(b,a,a,c,b,b)+
1037/828*E(b,a,b,f,b,b)-1603/828*E(b,a,c,b,b,a)-
220/69*E(c,a,c,b,b,a)-1603/828*E(b,a,c,b,b,b)-
220/69*E(c,a,c,b,b,b)+98/69*E(b,a,c,c,a,a)+
445/276*E(b,a,c,c,a,b)+593/207*E(c,a,c,c,a,b)-
740/207*E(b,a,c,c,b,a)-593/207*E(c,a,c,c,b,a)-
1603/828*E(b,a,c,c,b,b)-1/2*E(a,e,a,e,a,a)-
2*E(a,e,a,e,a,b)-E(a,e,a,f,b,b)+
E(a,f,b,c,e,a)+E(c,e,a,e,a,b)-
13/9*E(c,c,d,c,a,a),
E(e,a,a,c,b,b) = -2*E(e,e,a,e,a,b)+
E(e,e,c,c,a,b)-3/2*E(e,e,a,f,b,b)-
E(e,c,e,e,a,b)+4/3*E(d,c,c,b,a,b)-
4/3*E(b,c,c,c,b,a)-4/3*E(d,c,a,c,b,b)-
4/3*E(b,c,c,b,b,a)-4/3*E(d,c,a,c,a,b)-
331/138*E(e,c,d,c,a,a)-124/69*E(b,d,c,b,a,a)+
62/69*E(b,d,c,b,b,b)+124/69*E(b,f,a,c,a,a)-
340/207*E(b,a,f,f,b,b)+116/207*E(d,c,c,c,b,a)-
124/69*E(c,d,c,b,a,a)+62/69*E(c,d,c,b,b,b)-
616/207*E(b,f,a,c,a,b)-250/207*E(b,f,a,c,b,a)-
122/207*E(b,d,b,f,b,a)+616/207*E(b,d,c,c,b,a)-
340/207*E(b,b,b,f,b,a)+284/69*E(c,a,b,c,e,a)-
532/207*E(c,c,c,c,e,a)+124/69*E(d,c,d,c,a,a)-
964/207*E(d,c,b,f,b,b)-20/207*E(d,d,c,c,b,a)+
4/23*E(c,e,e,c,a,a)-532/207*E(c,e,c,c,e,a)+
4/23*E(c,e,e,c,b,a)-4/23*E(c,e,c,c,a,b)-
988/207*E(b,c,a,c,a,a)-26/207*E(b,c,c,b,a,a)+
136/207*E(b,c,d,c,a,a)-616/207*E(b,c,c,c,a,a)+
26/207*E(c,d,c,c,b,a)+356/207*E(c,d,c,c,e,a)-
284/69*E(c,a,c,c,b,b)+100/69*E(c,a,c,c,e,a)+
94/207*E(b,a,c,c,e,a)+124/69*E(d,c,a,c,b,a)-
26/207*E(b,c,a,e,a,a)+1384/207*E(c,c,a,e,a,b)+
262/207*E(b,c,a,e,a,b)+284/69*E(c,c,b,c,e,a)+
72/23*E(b,c,b,c,e,a)-52/69*E(d,c,c,c,e,a)-
25/69*E(d,c,b,f,b,a)+241/207*E(d,b,b,f,b,a)+
590/207*E(b,c,b,f,b,b)+28/9*E(d,d,c,c,e,a)-
250/207*E(c,d,b,f,b,a)+2/23*E(c,e,a,f,b,b)-
136/207*E(b,c,e,e,a,b)-206/69*E(b,d,c,c,e,a)+
622/69*E(b,f,b,c,e,a)+116/207*E(d,d,c,b,b,b)-
116/207*E(d,c,a,b,b,a)-296/69*E(d,c,b,c,e,a)+
340/207*E(b,a,a,c,b,a)+340/207*E(b,a,a,c,b,b)+
340/207*E(b,a,b,f,b,b)-512/207*E(b,a,c,b,b,a)-
284/69*E(c,a,c,b,b,a)-512/207*E(b,a,c,b,b,b)-
284/69*E(c,a,c,b,b,b)+124/69*E(b,a,c,c,a,a)+
164/69*E(b,a,c,c,a,b)+832/207*E(c,a,c,c,a,b)-
1018/207*E(b,a,c,c,b,a)-832/207*E(c,a,c,c,b,a)-
512/207*E(b,a,c,c,b,b)-20/9*E(c,c,d,c,a,a),
E(e,a,b,c,e,a) = -E(e,e,a,e,a,b)-E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
2/3*E(d,c,c,b,a,b)-2/3*E(b,c,c,c,b,a)-
2/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-
2/3*E(b,c,c,b,b,a)-2/3*E(d,c,a,c,a,b)-
136/69*E(e,c,d,c,a,a)-134/69*E(b,d,c,b,a,a)+
67/69*E(b,d,c,b,b,b)+65/69*E(b,f,a,c,a,a)-
1601/828*E(b,a,f,f,b,b)+181/207*E(d,c,c,c,b,a)-
134/69*E(c,d,c,b,a,a)+67/69*E(c,d,c,b,b,b)-
797/207*E(b,f,a,c,a,b)-308/207*E(b,f,a,c,b,a)-
395/414*E(b,d,b,f,b,a)+797/207*E(b,d,c,c,b,a)-
1601/828*E(b,b,b,f,b,a)+160/69*E(c,a,b,c,e,a)-
1339/414*E(c,c,c,c,e,a)+65/69*E(d,c,d,c,a,a)-
719/207*E(d,c,b,f,b,b)-124/207*E(d,d,c,c,b,a)+
34/23*E(c,e,e,c,a,a)-1339/414*E(c,e,c,c,e,a)+
57/23*E(c,e,e,c,b,a)-34/23*E(c,e,c,c,a,b)-
2933/828*E(b,c,a,c,a,a)+1715/828*E(b,c,c,b,a,a)+
185/828*E(b,c,d,c,a,a)-2153/828*E(b,c,c,c,a,a)-
170/207*E(c,d,c,c,b,a)+1475/414*E(c,d,c,c,e,a)-
229/69*E(c,a,c,c,b,b)-71/138*E(c,a,c,c,e,a)+
793/414*E(b,a,c,c,e,a)+65/69*E(d,c,a,c,b,a)+
1715/828*E(b,c,a,e,a,a)+2713/414*E(c,c,a,e,a,b)-
280/207*E(b,c,a,e,a,b)+160/69*E(c,c,b,c,e,a)+
37/23*E(b,c,b,c,e,a)-212/69*E(d,c,c,c,e,a)-
275/276*E(d,c,b,f,b,a)+719/828*E(d,b,b,f,b,a)+
967/207*E(b,c,b,f,b,b)+53/9*E(d,d,c,c,e,a)-
409/414*E(c,d,b,f,b,a)+17/23*E(c,e,a,f,b,b)-
185/828*E(b,c,e,e,a,b)-394/69*E(b,d,c,c,e,a)+
1667/276*E(b,f,b,c,e,a)+181/207*E(d,d,c,b,b,b)-
181/207*E(d,c,a,b,b,a)-262/69*E(d,c,b,c,e,a)+
1601/828*E(b,a,a,c,b,a)+1601/828*E(b,a,a,c,b,b)+
1601/828*E(b,a,b,f,b,b)-1147/828*E(b,a,c,b,b,a)-
229/69*E(c,a,c,b,b,a)-1147/828*E(b,a,c,b,b,b)-
229/69*E(c,a,c,b,b,b)+65/69*E(b,a,c,c,a,a)+
217/276*E(b,a,c,c,a,b)+563/207*E(c,a,c,c,a,b)-
1735/414*E(b,a,c,c,b,a)-563/207*E(c,a,c,c,b,a)-
1147/828*E(b,a,c,c,b,b)-16/9*E(c,c,d,c,a,a),
E(e,a,b,f,b,b) = -E(e,e,a,e,a,b)-E(e,e,a,e,a,a)-
E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
2/3*E(d,c,c,b,a,b)-2/3*E(b,c,c,c,b,a)-
2/3*E(d,c,a,c,b,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)-269/138*E(e,c,d,c,a,a)-
62/69*E(b,d,c,b,a,a)+31/69*E(b,d,c,b,b,b)+
62/69*E(b,f,a,c,a,a)-170/207*E(b,a,f,f,b,b)+
58/207*E(d,c,c,c,b,a)-62/69*E(c,d,c,b,a,a)+
31/69*E(c,d,c,b,b,b)-308/207*E(b,f,a,c,a,b)-
125/207*E(b,f,a,c,b,a)-61/207*E(b,d,b,f,b,a)+
308/207*E(b,d,c,c,b,a)-170/207*E(b,b,b,f,b,a)+
142/69*E(c,a,b,c,e,a)-266/207*E(c,c,c,c,e,a)+
62/69*E(d,c,d,c,a,a)-482/207*E(d,c,b,f,b,b)-
10/207*E(d,d,c,c,b,a)+2/23*E(c,e,e,c,a,a)-
266/207*E(c,e,c,c,e,a)+2/23*E(c,e,e,c,b,a)-
2/23*E(c,e,c,c,a,b)-494/207*E(b,c,a,c,a,a)-
13/207*E(b,c,c,b,a,a)+68/207*E(b,c,d,c,a,a)-
308/207*E(b,c,c,c,a,a)+13/207*E(c,d,c,c,b,a)+
563/414*E(c,d,c,c,e,a)-142/69*E(c,a,c,c,b,b)+
50/69*E(c,a,c,c,e,a)+47/207*E(b,a,c,c,e,a)+
62/69*E(d,c,a,c,b,a)-13/207*E(b,c,a,e,a,a)+
692/207*E(c,c,a,e,a,b)+338/207*E(b,c,a,e,a,b)+
142/69*E(c,c,b,c,e,a)+59/23*E(b,c,b,c,e,a)-
26/69*E(d,c,c,c,e,a)-25/138*E(d,c,b,f,b,a)+
241/414*E(d,b,b,f,b,a)+295/207*E(b,c,b,f,b,b)+
14/9*E(d,d,c,c,e,a)-125/207*E(c,d,b,f,b,a)+
25/46*E(c,e,a,f,b,b)-68/207*E(b,c,e,e,a,b)-
275/138*E(b,d,c,c,e,a)+553/138*E(b,f,b,c,e,a)+
58/207*E(d,d,c,b,b,b)-58/207*E(d,c,a,b,b,a)-
148/69*E(d,c,b,c,e,a)+170/207*E(b,a,a,c,b,a)+
170/207*E(b,a,a,c,b,b)+170/207*E(b,a,b,f,b,b)-
256/207*E(b,a,c,b,b,a)-142/69*E(c,a,c,b,b,a)-
256/207*E(b,a,c,b,b,b)-142/69*E(c,a,c,b,b,b)+
62/69*E(b,a,c,c,a,a)+82/69*E(b,a,c,c,a,b)+
416/207*E(c,a,c,c,a,b)-509/207*E(b,a,c,c,b,a)-
416/207*E(c,a,c,c,b,a)-256/207*E(b,a,c,c,b,b)-
1/2*E(a,e,a,e,a,b)-1/2*E(a,e,a,f,b,b)+
1/2*E(a,f,b,c,e,a)+1/2*E(c,e,a,e,a,b)-
10/9*E(c,c,d,c,a,a),
E(e,a,c,b,a,a) = -2*E(e,e,a,e,a,a)+E(e,e,c,c,a,a)-
E(f,f,b,c,e,a)+7/2*E(e,e,a,f,b,b)+
E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
1/3*E(d,c,c,b,a,b)-1/3*E(b,c,c,c,b,a)-
1/3*E(d,c,a,c,b,b)-E(c,e,e,e,a,b)-
1/3*E(b,c,c,b,b,a)-1/3*E(d,c,a,c,a,b)-
61/138*E(e,c,d,c,a,a)+77/69*E(b,d,c,b,a,a)-
77/138*E(b,d,c,b,b,b)-8/69*E(b,f,a,c,a,a)+
1007/828*E(b,a,f,f,b,b)-190/207*E(d,c,c,c,b,a)+
77/69*E(c,d,c,b,a,a)-77/138*E(c,d,c,b,b,b)+
545/207*E(b,f,a,c,a,b)+355/414*E(b,f,a,c,b,a)+
157/207*E(b,d,b,f,b,a)-545/207*E(b,d,c,c,b,a)+
1007/828*E(b,b,b,f,b,a)-119/138*E(c,a,b,c,e,a)+
1393/414*E(c,c,c,c,e,a)-8/69*E(d,c,d,c,a,a)+
80/207*E(d,c,b,f,b,b)+97/207*E(d,d,c,c,b,a)-
71/46*E(c,e,e,c,a,a)+593/207*E(c,e,c,c,e,a)-
117/46*E(c,e,e,c,b,a)+71/46*E(c,e,c,c,a,b)+
827/828*E(b,c,a,c,a,a)-2435/828*E(b,c,c,b,a,a)+
301/828*E(b,c,d,c,a,a)+731/828*E(b,c,c,c,a,a)+
493/414*E(c,d,c,c,b,a)-733/207*E(c,d,c,c,e,a)+
94/69*E(c,a,c,c,b,b)+341/138*E(c,a,c,c,e,a)-
518/207*E(b,a,c,c,e,a)-8/69*E(d,c,a,c,b,a)-
1607/828*E(b,c,a,e,a,a)-1543/414*E(c,c,a,e,a,b)+
1847/414*E(b,c,a,e,a,b)-25/69*E(c,c,b,c,e,a)+
28/23*E(b,c,b,c,e,a)+404/69*E(d,c,c,c,e,a)+
35/69*E(d,c,b,f,b,a)-20/207*E(d,b,b,f,b,a)-
1583/414*E(b,c,b,f,b,b)-62/9*E(d,d,c,c,e,a)+
74/207*E(c,d,b,f,b,a)-12/23*E(c,e,a,f,b,b)-
301/828*E(b,c,e,e,a,b)+385/69*E(b,d,c,c,e,a)-
323/276*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)-
190/207*E(d,d,c,b,b,b)+190/207*E(d,c,a,b,b,a)+
166/69*E(d,c,b,c,e,a)-1007/828*E(b,a,a,c,b,a)-
1007/828*E(b,a,a,c,b,b)-1007/828*E(b,a,b,f,b,b)+
121/828*E(b,a,c,b,b,a)+94/69*E(c,a,c,b,b,a)+
121/828*E(b,a,c,b,b,b)+94/69*E(c,a,c,b,b,b)-
8/69*E(b,a,c,c,a,a)+89/276*E(b,a,c,c,a,b)-
185/207*E(c,a,c,c,a,b)+404/207*E(b,a,c,c,b,a)+
185/207*E(c,a,c,c,b,a)+121/828*E(b,a,c,c,b,b)-
1/2*E(a,e,a,e,a,a)-E(a,e,a,e,a,b)+
1/4*E(a,e,a,f,b,b)+E(c,e,a,e,a,b)+
7/9*E(c,c,d,c,a,a),
E(e,a,c,b,b,a) = -4*E(e,e,a,e,a,b)-E(e,e,a,e,a,a)+
E(e,e,c,c,a,b)-5/2*E(e,e,a,f,b,b)-
5*E(e,c,e,e,a,b)-2*E(e,c,e,c,b,a)+
8/3*E(d,c,c,b,a,b)-8/3*E(b,c,c,c,b,a)-
8/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-
8/3*E(b,c,c,b,b,a)-8/3*E(d,c,a,c,a,b)-
523/69*E(e,c,d,c,a,a)-356/69*E(b,d,c,b,a,a)+
178/69*E(b,d,c,b,b,b)+287/69*E(b,f,a,c,a,a)-
4067/828*E(b,a,f,f,b,b)+451/207*E(d,c,c,c,b,a)-
356/69*E(c,d,c,b,a,a)+178/69*E(c,d,c,b,b,b)-
1931/207*E(b,f,a,c,a,b)-740/207*E(b,f,a,c,b,a)-
863/414*E(b,d,b,f,b,a)+1931/207*E(b,d,c,c,b,a)-
4067/828*E(b,b,b,f,b,a)+664/69*E(c,a,b,c,e,a)-
3373/414*E(c,c,c,c,e,a)+287/69*E(d,c,d,c,a,a)-
2249/207*E(d,c,b,f,b,b)-142/207*E(d,d,c,c,b,a)+
56/23*E(c,e,e,c,a,a)-3373/414*E(c,e,c,c,e,a)+
79/23*E(c,e,e,c,b,a)-56/23*E(c,e,c,c,a,b)-
9719/828*E(b,c,a,c,a,a)+2201/828*E(b,c,c,b,a,a)+
923/828*E(b,c,d,c,a,a)-6275/828*E(b,c,c,c,a,a)-
188/207*E(c,d,c,c,b,a)+3689/414*E(c,d,c,c,e,a)-
733/69*E(c,a,c,c,b,b)+247/138*E(c,a,c,c,e,a)+
1459/414*E(b,a,c,c,e,a)+287/69*E(d,c,a,c,b,a)+
2201/828*E(b,c,a,e,a,a)+7771/414*E(c,c,a,e,a,b)+
494/207*E(b,c,a,e,a,b)+664/69*E(c,c,b,c,e,a)+
203/23*E(b,c,b,c,e,a)-452/69*E(d,c,c,c,e,a)-
365/276*E(d,c,b,f,b,a)+2249/828*E(d,b,b,f,b,a)+
2119/207*E(b,c,b,f,b,b)+125/9*E(d,d,c,c,e,a)-
1273/414*E(c,d,b,f,b,a)+51/23*E(c,e,a,f,b,b)-
923/828*E(b,c,e,e,a,b)-952/69*E(b,d,c,c,e,a)+
5645/276*E(b,f,b,c,e,a)+451/207*E(d,d,c,b,b,b)-
451/207*E(d,c,a,b,b,a)-832/69*E(d,c,b,c,e,a)+
4067/828*E(b,a,a,c,b,a)+4067/828*E(b,a,a,c,b,b)+
4067/828*E(b,a,b,f,b,b)-4729/828*E(b,a,c,b,b,a)-
733/69*E(c,a,c,b,b,a)-4729/828*E(b,a,c,b,b,b)-
733/69*E(c,a,c,b,b,b)+287/69*E(b,a,c,c,a,a)+
1387/276*E(b,a,c,c,a,b)+2057/207*E(c,a,c,c,a,b)-
5389/414*E(b,a,c,c,b,a)-2057/207*E(c,a,c,c,b,a)-
4729/828*E(b,a,c,c,b,b)-E(a,e,a,e,a,b)-
E(a,e,a,f,b,b)+E(a,f,b,c,e,a)+E(c,e,a,e,a,b)-
52/9*E(c,c,d,c,a,a),
E(e,a,c,b,b,b) = 
E(e,e,e,e,a,b)-E(e,e,e,c,a,a)+E(e,e,a,e,a,b)+
E(e,e,a,e,a,a)+E(e,e,c,c,a,b)-
1/2*E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)+1/3*E(d,c,c,b,a,b)-
1/3*E(b,c,c,c,b,a)-1/3*E(d,c,a,c,b,b)-
1/3*E(b,c,c,b,b,a)-1/3*E(d,c,a,c,a,b)+
10/69*E(e,c,d,c,a,a)-49/69*E(b,d,c,b,a,a)+
49/138*E(b,d,c,b,b,b)+49/69*E(b,f,a,c,a,a)-
553/828*E(b,a,f,f,b,b)+77/207*E(d,c,c,c,b,a)-
49/69*E(c,d,c,b,a,a)+49/138*E(c,d,c,b,b,b)-
259/207*E(b,f,a,c,a,b)-91/207*E(b,f,a,c,b,a)-
56/207*E(b,d,b,f,b,a)+259/207*E(b,d,c,c,b,a)-
553/828*E(b,b,b,f,b,a)+110/69*E(c,a,b,c,e,a)-
485/414*E(c,c,c,c,e,a)+49/69*E(d,c,d,c,a,a)-
283/207*E(d,c,b,f,b,b)+1/207*E(d,d,c,c,b,a)+
9/23*E(c,e,e,c,a,a)-485/414*E(c,e,c,c,e,a)+
9/23*E(c,e,e,c,b,a)-9/23*E(c,e,c,c,a,b)-
1417/828*E(b,c,a,c,a,a)+295/828*E(b,c,c,b,a,a)+
97/828*E(b,c,d,c,a,a)-829/828*E(b,c,c,c,a,a)-
22/207*E(c,d,c,c,b,a)+337/414*E(c,d,c,c,e,a)-
110/69*E(c,a,c,c,b,b)+59/138*E(c,a,c,c,e,a)+
239/414*E(b,a,c,c,e,a)+49/69*E(d,c,a,c,b,a)+
295/828*E(b,c,a,e,a,a)+1145/414*E(c,c,a,e,a,b)-
158/207*E(b,c,a,e,a,b)+110/69*E(c,c,b,c,e,a)+
1/23*E(b,c,b,c,e,a)-94/69*E(d,c,c,c,e,a)+
5/276*E(d,c,b,f,b,a)+283/828*E(d,b,b,f,b,a)+
281/207*E(b,c,b,f,b,b)+22/9*E(d,d,c,c,e,a)-
91/207*E(c,d,b,f,b,a)-7/23*E(c,e,a,f,b,b)-
97/828*E(b,c,e,e,a,b)-107/69*E(b,d,c,c,e,a)+
1021/276*E(b,f,b,c,e,a)+77/207*E(d,d,c,b,b,b)-
77/207*E(d,c,a,b,b,a)-137/69*E(d,c,b,c,e,a)+
553/828*E(b,a,a,c,b,a)+553/828*E(b,a,a,c,b,b)+
553/828*E(b,a,b,f,b,b)-767/828*E(b,a,c,b,b,a)-
110/69*E(c,a,c,b,b,a)-767/828*E(b,a,c,b,b,b)-
110/69*E(c,a,c,b,b,b)+49/69*E(b,a,c,c,a,a)+
257/276*E(b,a,c,c,a,b)+331/207*E(c,a,c,c,a,b)-
809/414*E(b,a,c,c,b,a)-331/207*E(c,a,c,c,b,a)-
767/828*E(b,a,c,c,b,b)+1/2*E(a,e,a,e,a,b)+
1/2*E(a,e,a,f,b,b)-1/2*E(a,f,b,c,e,a)-
1/2*E(c,e,a,e,a,b)-8/9*E(c,c,d,c,a,a),
E(e,a,c,c,a,a) = 
3*E(e,e,a,e,a,b)+3*E(e,e,a,e,a,a)+
E(d,c,a,c,a,a)-E(f,f,a,c,a,a)+E(f,f,b,c,e,a)-
E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-7/3*E(d,c,c,b,a,b)+
7/3*E(b,c,c,c,b,a)+7/3*E(d,c,a,c,b,b)+
E(c,e,e,e,a,b)+7/3*E(b,c,c,b,b,a)+
7/3*E(d,c,a,c,a,b)+613/138*E(e,c,d,c,a,a)-
85/138*E(b,d,c,b,a,a)+4/69*E(b,d,c,b,b,b)-
61/69*E(b,f,a,c,a,a)-131/207*E(b,a,f,f,b,b)+
466/207*E(d,c,c,c,b,a)+53/138*E(c,d,c,b,a,a)+
4/69*E(c,d,c,b,b,b)-269/207*E(b,f,a,c,a,b)-
217/414*E(b,f,a,c,b,a)-283/828*E(b,d,b,f,b,a)+
476/207*E(b,d,c,c,b,a)-131/207*E(b,b,b,f,b,a)-
113/69*E(c,a,b,c,e,a)-2083/414*E(c,c,c,c,e,a)-
130/69*E(d,c,d,c,a,a)+403/207*E(d,c,b,f,b,b)-
166/207*E(d,d,c,c,b,a)-22/23*E(c,e,e,c,a,a)-
1255/414*E(c,e,c,c,e,a)+24/23*E(c,e,e,c,b,a)+
45/23*E(c,e,c,c,a,b)+535/207*E(b,c,a,c,a,a)+
2425/414*E(b,c,c,b,a,a)-610/207*E(b,c,d,c,a,a)+
145/207*E(b,c,c,c,a,a)-1183/414*E(c,d,c,c,b,a)+
569/414*E(c,d,c,c,e,a)-25/69*E(c,a,c,c,b,b)-
755/138*E(c,a,c,c,e,a)+2347/414*E(b,a,c,c,e,a)+
8/69*E(d,c,a,c,b,a)+2425/414*E(b,c,a,e,a,a)+
2233/414*E(c,c,a,e,a,b)-3227/414*E(b,c,a,e,a,b)+
25/69*E(c,c,b,c,e,a)-97/23*E(b,c,b,c,e,a)-
473/69*E(d,c,c,c,e,a)-899/276*E(d,c,b,f,b,a)-
817/828*E(d,b,b,f,b,a)+1721/414*E(b,c,b,f,b,b)+
74/9*E(d,d,c,c,e,a)-227/828*E(c,d,b,f,b,a)+
1/46*E(c,e,a,f,b,b)+196/207*E(b,c,e,e,a,b)-
1253/138*E(b,d,c,c,e,a)-385/69*E(b,f,b,c,e,a)-
E(c,c,e,c,b,a)+466/207*E(d,d,c,b,b,b)-
466/207*E(d,c,a,b,b,a)-97/69*E(d,c,b,c,e,a)+
131/207*E(b,a,a,c,b,a)-E(c,a,a,c,b,a)+
131/207*E(b,a,a,c,b,b)+131/207*E(b,a,b,f,b,b)+
263/207*E(b,a,c,b,b,a)-25/69*E(c,a,c,b,b,a)+
263/207*E(b,a,c,b,b,b)-25/69*E(c,a,c,b,b,b)-
61/69*E(b,a,c,c,a,a)-74/69*E(b,a,c,c,a,b)+
116/207*E(c,a,c,c,a,b)-49/414*E(b,a,c,c,b,a)-
116/207*E(c,a,c,c,b,a)+263/207*E(b,a,c,c,b,b)-
E(c,a,a,c,b,b)+2*E(a,e,a,e,a,a)+
9/2*E(a,e,a,e,a,b)+1/2*E(a,e,a,f,b,b)-
1/2*E(a,f,b,c,e,a)+1/2*E(c,e,a,e,a,b)-
4/9*E(c,c,d,c,a,a),
E(e,a,c,c,a,b) = 
2*E(e,e,a,e,a,b)+E(e,e,a,e,a,a)-E(e,e,c,c,a,b)-
E(e,e,c,c,a,a)+3*E(e,c,e,e,a,b)+
2*E(e,c,e,c,b,a)-E(d,c,c,b,a,b)+
E(b,c,c,c,b,a)+E(d,c,a,c,b,b)-E(c,e,e,e,a,b)+
E(b,c,c,b,b,a)+E(d,c,a,c,a,b)+
79/23*E(e,c,d,c,a,a)+43/23*E(b,d,c,b,a,a)-
43/46*E(b,d,c,b,b,b)-20/23*E(b,f,a,c,a,a)+
505/276*E(b,a,f,f,b,b)-38/69*E(d,c,c,c,b,a)+
43/23*E(c,d,c,b,a,a)-43/46*E(c,d,c,b,b,b)+
247/69*E(b,f,a,c,a,b)+209/138*E(b,f,a,c,b,a)+
59/69*E(b,d,b,f,b,a)-247/69*E(b,d,c,c,b,a)+
505/276*E(b,b,b,f,b,a)-51/23*E(c,a,b,c,e,a)+
389/138*E(c,c,c,c,e,a)-20/23*E(d,c,d,c,a,a)+
292/69*E(d,c,b,f,b,b)+47/69*E(d,d,c,c,b,a)-
19/23*E(c,e,e,c,a,a)+389/138*E(c,e,c,c,e,a)-
42/23*E(c,e,e,c,b,a)+19/23*E(c,e,c,c,a,b)+
1021/276*E(b,c,a,c,a,a)-349/276*E(b,c,c,b,a,a)-
133/276*E(b,c,d,c,a,a)+781/276*E(b,c,c,c,a,a)+
71/138*E(c,d,c,c,b,a)-445/138*E(c,d,c,c,e,a)+
74/23*E(c,a,c,c,b,b)+13/46*E(c,a,c,c,e,a)-
76/69*E(b,a,c,c,e,a)-20/23*E(d,c,a,c,b,a)-
349/276*E(b,c,a,e,a,a)-833/138*E(c,c,a,e,a,b)-
155/138*E(b,c,a,e,a,b)-51/23*E(c,c,b,c,e,a)-
89/23*E(b,c,b,c,e,a)+21/23*E(d,c,c,c,e,a)+
30/23*E(d,c,b,f,b,a)-73/69*E(d,b,b,f,b,a)-
565/138*E(b,c,b,f,b,b)-10/3*E(d,d,c,c,e,a)+
70/69*E(c,d,b,f,b,a)-65/46*E(c,e,a,f,b,b)+
133/276*E(b,c,e,e,a,b)+223/46*E(b,d,c,c,e,a)-
497/92*E(b,f,b,c,e,a)-38/69*E(d,d,c,b,b,b)+
38/69*E(d,c,a,b,b,a)+70/23*E(d,c,b,c,e,a)-
505/276*E(b,a,a,c,b,a)-505/276*E(b,a,a,c,b,b)-
505/276*E(b,a,b,f,b,b)+383/276*E(b,a,c,b,b,a)+
74/23*E(c,a,c,b,b,a)+383/276*E(b,a,c,b,b,b)+
74/23*E(c,a,c,b,b,b)-20/23*E(b,a,c,c,a,a)-
65/92*E(b,a,c,c,a,b)-175/69*E(c,a,c,c,a,b)+
274/69*E(b,a,c,c,b,a)+175/69*E(c,a,c,c,b,a)+
383/276*E(b,a,c,c,b,b)+E(a,e,a,e,a,b)+
E(a,e,a,f,b,b)-E(a,f,b,c,e,a)-E(c,e,a,e,a,b)+
5/3*E(c,c,d,c,a,a),
E(e,a,c,c,b,a) = 
3*E(e,e,a,e,a,b)+2*E(e,e,a,e,a,a)-
E(e,e,c,c,a,b)-E(e,e,c,c,a,a)+E(f,f,b,c,e,a)-
1/2*E(e,e,a,f,b,b)+4*E(e,c,e,e,a,b)+
3*E(e,c,e,c,b,a)-7/3*E(d,c,c,b,a,b)+
7/3*E(b,c,c,c,b,a)+7/3*E(d,c,a,c,b,b)-
E(c,e,e,e,a,b)+7/3*E(b,c,c,b,b,a)+
7/3*E(d,c,a,c,a,b)+871/138*E(e,c,d,c,a,a)+
250/69*E(b,d,c,b,a,a)-125/69*E(b,d,c,b,b,b)-
181/69*E(b,f,a,c,a,a)+2851/828*E(b,a,f,f,b,b)-
245/207*E(d,c,c,c,b,a)+250/69*E(c,d,c,b,a,a)-
125/69*E(c,d,c,b,b,b)+1351/207*E(b,f,a,c,a,b)+
553/207*E(b,f,a,c,b,a)+601/414*E(b,d,b,f,b,a)-
1351/207*E(b,d,c,c,b,a)+2851/828*E(b,b,b,f,b,a)-
907/138*E(c,a,b,c,e,a)+781/207*E(c,c,c,c,e,a)-
181/69*E(d,c,d,c,a,a)+1879/207*E(d,c,b,f,b,b)+
185/207*E(d,d,c,c,b,a)-97/46*E(c,e,e,c,a,a)+
1769/414*E(c,e,c,c,e,a)-143/46*E(c,e,e,c,b,a)+
97/46*E(c,e,c,c,a,b)+6955/828*E(b,c,a,c,a,a)-
901/828*E(b,c,c,b,a,a)-1099/828*E(b,c,d,c,a,a)+
4783/828*E(b,c,c,c,a,a)+70/207*E(c,d,c,c,b,a)-
2239/414*E(c,d,c,c,e,a)+488/69*E(c,a,c,c,b,b)-
166/69*E(c,a,c,c,e,a)-83/414*E(b,a,c,c,e,a)-
181/69*E(d,c,a,c,b,a)-901/828*E(b,c,a,e,a,a)-
2452/207*E(c,c,a,e,a,b)-871/207*E(b,c,a,e,a,b)-
419/69*E(c,c,b,c,e,a)-183/23*E(b,c,b,c,e,a)+
136/69*E(d,c,c,c,e,a)+511/276*E(d,c,b,f,b,a)-
1879/828*E(d,b,b,f,b,a)-1421/207*E(b,c,b,f,b,b)-
70/9*E(d,d,c,c,e,a)+899/414*E(c,d,b,f,b,a)-
189/92*E(c,e,a,f,b,b)+1099/828*E(b,c,e,e,a,b)+
913/138*E(b,d,c,c,e,a)-4177/276*E(b,f,b,c,e,a)-
1/2*E(c,c,e,c,b,a)-245/207*E(d,d,c,b,b,b)+
245/207*E(d,c,a,b,b,a)+599/69*E(d,c,b,c,e,a)-
2851/828*E(b,a,a,c,b,a)-2851/828*E(b,a,a,c,b,b)-
2851/828*E(b,a,b,f,b,b)+3005/828*E(b,a,c,b,b,a)+
488/69*E(c,a,c,b,b,a)+3005/828*E(b,a,c,b,b,b)+
488/69*E(c,a,c,b,b,b)-181/69*E(b,a,c,c,a,a)-
755/276*E(b,a,c,c,a,b)-1279/207*E(c,a,c,c,a,b)+
3515/414*E(b,a,c,c,b,a)+1279/207*E(c,a,c,c,b,a)+
3005/828*E(b,a,c,c,b,b)+1/2*E(a,e,a,e,a,a)+
2*E(a,e,a,e,a,b)+E(a,e,a,f,b,b)-
E(a,f,b,c,e,a)-E(c,e,a,e,a,b)+
32/9*E(c,c,d,c,a,a),
E(e,a,c,c,b,b) = -E(e,e,e,e,a,b)+E(e,e,e,c,a,a)+
2*E(e,e,a,e,a,b)-2*E(e,e,c,c,a,b)+
2*E(e,e,a,f,b,b)+E(e,c,e,e,a,b)-
2*E(d,c,c,b,a,b)+2*E(b,c,c,c,b,a)+
2*E(d,c,a,c,b,b)+2*E(b,c,c,b,b,a)+
2*E(d,c,a,c,a,b)+106/23*E(e,c,d,c,a,a)+
74/23*E(b,d,c,b,a,a)-37/23*E(b,d,c,b,b,b)-
74/23*E(b,f,a,c,a,a)+137/46*E(b,a,f,f,b,b)-
30/23*E(d,c,c,c,b,a)+74/23*E(c,d,c,b,a,a)-
37/23*E(c,d,c,b,b,b)+126/23*E(b,f,a,c,a,b)+
48/23*E(b,f,a,c,b,a)+26/23*E(b,d,b,f,b,a)-
126/23*E(b,d,c,c,b,a)+137/46*E(b,b,b,f,b,a)-
168/23*E(c,a,b,c,e,a)+113/23*E(c,c,c,c,e,a)-
74/23*E(d,c,d,c,a,a)+170/23*E(d,c,b,f,b,b)+
2/23*E(d,d,c,c,b,a)-22/23*E(c,e,e,c,a,a)+
113/23*E(c,e,c,c,e,a)-22/23*E(c,e,e,c,b,a)+
22/23*E(c,e,c,c,a,b)+377/46*E(b,c,a,c,a,a)-
27/46*E(b,c,c,b,a,a)-41/46*E(b,c,d,c,a,a)+
229/46*E(b,c,c,c,a,a)+2/23*E(c,d,c,c,b,a)-
100/23*E(c,d,c,c,e,a)+168/23*E(c,a,c,c,b,b)-
53/23*E(c,a,c,c,e,a)-37/23*E(b,a,c,c,e,a)-
74/23*E(d,c,a,c,b,a)-27/46*E(b,c,a,e,a,a)-
281/23*E(c,c,a,e,a,b)-40/23*E(b,c,a,e,a,b)-
168/23*E(c,c,b,c,e,a)-120/23*E(b,c,b,c,e,a)+
80/23*E(d,c,c,c,e,a)+15/46*E(d,c,b,f,b,a)-
85/46*E(d,b,b,f,b,a)-128/23*E(b,c,b,f,b,b)-
8*E(d,d,c,c,e,a)+48/23*E(c,d,b,f,b,a)-
11/23*E(c,e,a,f,b,b)+41/46*E(b,c,e,e,a,b)+
163/23*E(b,d,c,c,e,a)-709/46*E(b,f,b,c,e,a)-
30/23*E(d,d,c,b,b,b)+30/23*E(d,c,a,b,b,a)+
190/23*E(d,c,b,c,e,a)-137/46*E(b,a,a,c,b,a)-
137/46*E(b,a,a,c,b,b)-137/46*E(b,a,b,f,b,b)+
199/46*E(b,a,c,b,b,a)+168/23*E(c,a,c,b,b,a)+
199/46*E(b,a,c,b,b,b)+168/23*E(c,a,c,b,b,b)-
74/23*E(b,a,c,c,a,a)-195/46*E(b,a,c,c,a,b)-
166/23*E(c,a,c,c,a,b)+203/23*E(b,a,c,c,b,a)+
166/23*E(c,a,c,c,b,a)+199/46*E(b,a,c,c,b,b)+
4*E(c,c,d,c,a,a),
E(e,a,c,c,e,a) = 
E(e,e,a,e,a,b)+E(e,e,a,e,a,a)+E(f,f,b,c,e,a)-
1/2*E(e,e,a,f,b,b)+E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-2/3*E(d,c,c,b,a,b)+
2/3*E(b,c,c,c,b,a)+2/3*E(d,c,a,c,b,b)+
2/3*E(b,c,c,b,b,a)+2/3*E(d,c,a,c,a,b)+
124/69*E(e,c,d,c,a,a)+41/69*E(b,d,c,b,a,a)-
41/138*E(b,d,c,b,b,b)-41/69*E(b,f,a,c,a,a)+
443/828*E(b,a,f,f,b,b)-25/207*E(d,c,c,c,b,a)+
41/69*E(c,d,c,b,a,a)-41/138*E(c,d,c,b,b,b)+
197/207*E(b,f,a,c,a,b)+86/207*E(b,f,a,c,b,a)+
37/207*E(b,d,b,f,b,a)-197/207*E(b,d,c,c,b,a)+
443/828*E(b,b,b,f,b,a)-239/138*E(c,a,b,c,e,a)-
178/207*E(c,c,c,c,e,a)-41/69*E(d,c,d,c,a,a)+
479/207*E(d,c,b,f,b,b)+40/207*E(d,d,c,c,b,a)-
39/46*E(c,e,e,c,a,a)-149/414*E(c,e,c,c,e,a)-
39/46*E(c,e,e,c,b,a)+39/46*E(c,e,c,c,a,b)+
1487/828*E(b,c,a,c,a,a)+415/828*E(b,c,c,b,a,a)-
467/828*E(b,c,d,c,a,a)+995/828*E(b,c,c,c,a,a)-
52/207*E(c,d,c,c,b,a)-91/207*E(c,d,c,c,e,a)+
85/69*E(c,a,c,c,b,b)-131/69*E(c,a,c,c,e,a)+
659/414*E(b,a,c,c,e,a)-41/69*E(d,c,a,c,b,a)+
415/828*E(b,c,a,e,a,a)-284/207*E(c,c,a,e,a,b)-
524/207*E(b,c,a,e,a,b)-85/69*E(c,c,b,c,e,a)-
52/23*E(b,c,b,c,e,a)-34/69*E(d,c,c,c,e,a)+
131/276*E(d,c,b,f,b,a)-479/828*E(d,b,b,f,b,a)-
145/207*E(b,c,b,f,b,b)-11/9*E(d,d,c,c,e,a)+
86/207*E(c,d,b,f,b,a)-39/92*E(c,e,a,f,b,b)+
467/828*E(b,c,e,e,a,b)-71/69*E(b,d,c,c,e,a)-
1181/276*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)-
25/207*E(d,d,c,b,b,b)+25/207*E(d,c,a,b,b,a)+
178/69*E(d,c,b,c,e,a)-443/828*E(b,a,a,c,b,a)-
443/828*E(b,a,a,c,b,b)-443/828*E(b,a,b,f,b,b)+
577/828*E(b,a,c,b,b,a)+85/69*E(c,a,c,b,b,a)+
577/828*E(b,a,c,b,b,b)+85/69*E(c,a,c,b,b,b)-
41/69*E(b,a,c,c,a,a)-139/276*E(b,a,c,c,a,b)-
215/207*E(c,a,c,c,a,b)+553/414*E(b,a,c,c,b,a)+
215/207*E(c,a,c,c,b,a)+577/828*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,a)+E(a,e,a,e,a,b)+
4/9*E(c,c,d,c,a,a),
E(e,a,f,f,b,b) = 
2*E(e,e,a,e,a,b)+2*E(e,e,a,e,a,a)-
E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
2*E(e,c,e,c,b,a)-4/3*E(d,c,c,b,a,b)+
4/3*E(b,c,c,c,b,a)+4/3*E(d,c,a,c,b,b)+
4/3*E(b,c,c,b,b,a)+4/3*E(d,c,a,c,a,b)+
269/69*E(e,c,d,c,a,a)+124/69*E(b,d,c,b,a,a)-
62/69*E(b,d,c,b,b,b)-124/69*E(b,f,a,c,a,a)+
340/207*E(b,a,f,f,b,b)-116/207*E(d,c,c,c,b,a)+
124/69*E(c,d,c,b,a,a)-62/69*E(c,d,c,b,b,b)+
616/207*E(b,f,a,c,a,b)+250/207*E(b,f,a,c,b,a)+
122/207*E(b,d,b,f,b,a)-616/207*E(b,d,c,c,b,a)+
340/207*E(b,b,b,f,b,a)-284/69*E(c,a,b,c,e,a)+
532/207*E(c,c,c,c,e,a)-124/69*E(d,c,d,c,a,a)+
964/207*E(d,c,b,f,b,b)+20/207*E(d,d,c,c,b,a)-
4/23*E(c,e,e,c,a,a)+532/207*E(c,e,c,c,e,a)-
4/23*E(c,e,e,c,b,a)+4/23*E(c,e,c,c,a,b)+
988/207*E(b,c,a,c,a,a)+26/207*E(b,c,c,b,a,a)-
136/207*E(b,c,d,c,a,a)+616/207*E(b,c,c,c,a,a)-
26/207*E(c,d,c,c,b,a)-563/207*E(c,d,c,c,e,a)+
284/69*E(c,a,c,c,b,b)-100/69*E(c,a,c,c,e,a)-
94/207*E(b,a,c,c,e,a)-124/69*E(d,c,a,c,b,a)+
26/207*E(b,c,a,e,a,a)-1384/207*E(c,c,a,e,a,b)-
676/207*E(b,c,a,e,a,b)-284/69*E(c,c,b,c,e,a)-
118/23*E(b,c,b,c,e,a)+52/69*E(d,c,c,c,e,a)+
25/69*E(d,c,b,f,b,a)-241/207*E(d,b,b,f,b,a)-
590/207*E(b,c,b,f,b,b)-28/9*E(d,d,c,c,e,a)+
250/207*E(c,d,b,f,b,a)-25/23*E(c,e,a,f,b,b)+
136/207*E(b,c,e,e,a,b)+275/69*E(b,d,c,c,e,a)-
553/69*E(b,f,b,c,e,a)-116/207*E(d,d,c,b,b,b)+
116/207*E(d,c,a,b,b,a)+296/69*E(d,c,b,c,e,a)-
340/207*E(b,a,a,c,b,a)-340/207*E(b,a,a,c,b,b)-
340/207*E(b,a,b,f,b,b)+512/207*E(b,a,c,b,b,a)+
284/69*E(c,a,c,b,b,a)+512/207*E(b,a,c,b,b,b)+
284/69*E(c,a,c,b,b,b)-124/69*E(b,a,c,c,a,a)-
164/69*E(b,a,c,c,a,b)-832/207*E(c,a,c,c,a,b)+
1018/207*E(b,a,c,c,b,a)+832/207*E(c,a,c,c,b,a)+
512/207*E(b,a,c,c,b,b)+E(a,e,a,e,a,b)+
E(a,e,a,f,b,b)-E(a,f,b,c,e,a)-E(c,e,a,e,a,b)+
20/9*E(c,c,d,c,a,a),E(e,b,a,b,a,a) = 0,
E(e,b,a,b,b,a) = 0,E(e,b,b,f,b,a) = 0,
E(e,c,a,b,b,a) = 
E(e,e,e,c,a,a)-5*E(e,e,a,e,a,b)-
3*E(e,e,a,e,a,a)-3/2*E(e,e,a,f,b,b)-
6*E(e,c,e,e,a,b)-4*E(e,c,e,c,b,a)+
3*E(d,c,c,b,a,b)-3*E(b,c,c,c,b,a)-
3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-
3*E(b,c,c,b,b,a)-3*E(d,c,a,c,a,b)-
393/46*E(e,c,d,c,a,a)-117/23*E(b,d,c,b,a,a)+
117/46*E(b,d,c,b,b,b)+94/23*E(b,f,a,c,a,a)-
1327/276*E(b,a,f,f,b,b)+128/69*E(d,c,c,c,b,a)-
117/23*E(c,d,c,b,a,a)+117/46*E(c,d,c,b,b,b)-
625/69*E(b,f,a,c,a,b)-497/138*E(b,f,a,c,b,a)-
137/69*E(b,d,b,f,b,a)+625/69*E(b,d,c,c,b,a)-
1327/276*E(b,b,b,f,b,a)+219/23*E(c,a,b,c,e,a)-
1067/138*E(c,c,c,c,e,a)+94/23*E(d,c,d,c,a,a)-
802/69*E(d,c,b,f,b,b)-53/69*E(d,d,c,c,b,a)+
41/23*E(c,e,e,c,a,a)-1067/138*E(c,e,c,c,e,a)+
64/23*E(c,e,e,c,b,a)-41/23*E(c,e,c,c,a,b)-
3283/276*E(b,c,a,c,a,a)+511/276*E(b,c,c,b,a,a)+
379/276*E(b,c,d,c,a,a)-2155/276*E(b,c,c,c,a,a)-
83/138*E(c,d,c,c,b,a)+1183/138*E(c,d,c,c,e,a)-
242/23*E(c,a,c,c,b,b)+93/46*E(c,a,c,c,e,a)+
187/69*E(b,a,c,c,e,a)+94/23*E(d,c,a,c,b,a)+
511/276*E(b,c,a,e,a,a)+2519/138*E(c,c,a,e,a,b)+
671/138*E(b,c,a,e,a,b)+219/23*E(c,c,b,c,e,a)+
255/23*E(b,c,b,c,e,a)-101/23*E(d,c,c,c,e,a)-
75/46*E(d,c,b,f,b,a)+401/138*E(d,b,b,f,b,a)+
1333/138*E(b,c,b,f,b,b)+34/3*E(d,d,c,c,e,a)-
214/69*E(c,d,b,f,b,a)+133/46*E(c,e,a,f,b,b)-
379/276*E(b,c,e,e,a,b)-595/46*E(b,d,c,c,e,a)+
1823/92*E(b,f,b,c,e,a)+128/69*E(d,d,c,b,b,b)-
128/69*E(d,c,a,b,b,a)-260/23*E(d,c,b,c,e,a)+
1327/276*E(b,a,a,c,b,a)+1327/276*E(b,a,a,c,b,b)+
1327/276*E(b,a,b,f,b,b)-1577/276*E(b,a,c,b,b,a)-
242/23*E(c,a,c,b,b,a)-1577/276*E(b,a,c,b,b,b)-
242/23*E(c,a,c,b,b,b)+94/23*E(b,a,c,c,a,a)+
455/92*E(b,a,c,c,a,b)+673/69*E(c,a,c,c,a,b)-
883/69*E(b,a,c,c,b,a)-673/69*E(c,a,c,c,b,a)-
1577/276*E(b,a,c,c,b,b)-2*E(a,e,a,e,a,b)-
2*E(a,e,a,f,b,b)+2*E(a,f,b,c,e,a)+
2*E(c,e,a,e,a,b)-17/3*E(c,c,d,c,a,a),
E(e,c,a,c,a,a) = 
E(d,c,a,c,a,a)-E(f,f,a,c,a,a)+E(e,e,c,c,a,a)-
5/23*E(e,c,d,c,a,a)-89/46*E(b,d,c,b,a,a)+
33/46*E(b,d,c,b,b,b)+33/23*E(b,f,a,c,a,a)-
112/69*E(b,a,f,f,b,b)+134/69*E(d,c,c,c,b,a)-
43/46*E(c,d,c,b,a,a)+33/46*E(c,d,c,b,b,b)-
181/69*E(b,f,a,c,a,b)-185/138*E(b,f,a,c,b,a)-
95/276*E(b,d,b,f,b,a)+250/69*E(b,d,c,c,b,a)-
112/69*E(b,b,b,f,b,a)+143/46*E(c,a,b,c,e,a)-
827/138*E(c,c,c,c,e,a)+10/23*E(d,c,d,c,a,a)-
307/69*E(d,c,b,f,b,b)-35/69*E(d,d,c,c,b,a)-
119/46*E(c,e,e,c,a,a)-310/69*E(c,e,c,c,e,a)-
73/46*E(c,e,e,c,b,a)+119/46*E(c,e,c,c,a,b)-
211/69*E(b,c,a,c,a,a)+323/138*E(b,c,c,b,a,a)-
107/69*E(b,c,d,c,a,a)-181/69*E(b,c,c,c,a,a)-
185/138*E(c,d,c,c,b,a)+140/69*E(c,d,c,c,e,a)-
106/23*E(c,a,c,c,b,b)-87/46*E(c,a,c,c,e,a)+
329/138*E(b,a,c,c,e,a)+56/23*E(d,c,a,c,b,a)+
323/138*E(b,c,a,e,a,a)+1463/138*E(c,c,a,e,a,b)-
49/138*E(b,c,a,e,a,b)+106/23*E(c,c,b,c,e,a)+
56/23*E(b,c,b,c,e,a)-45/23*E(d,c,c,c,e,a)-
313/92*E(d,c,b,f,b,a)+169/276*E(d,b,b,f,b,a)+
547/138*E(b,c,b,f,b,b)+16/3*E(d,d,c,c,e,a)-
439/276*E(c,d,b,f,b,a)+19/92*E(c,e,a,f,b,b)-
31/69*E(b,c,e,e,a,b)-211/23*E(b,d,c,c,e,a)+
291/46*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)+
134/69*E(d,d,c,b,b,b)-134/69*E(d,c,a,b,b,a)-
58/23*E(d,c,b,c,e,a)+112/69*E(b,a,a,c,b,a)-
E(c,a,a,c,b,a)+112/69*E(b,a,a,c,b,b)+
112/69*E(b,a,b,f,b,b)-137/69*E(b,a,c,b,b,a)-
106/23*E(c,a,c,b,b,a)-137/69*E(b,a,c,b,b,b)-
106/23*E(c,a,c,b,b,b)+33/23*E(b,a,c,c,a,a)+
57/23*E(b,a,c,c,a,b)+352/69*E(c,a,c,c,a,b)-
665/138*E(b,a,c,c,b,a)-352/69*E(c,a,c,c,b,a)-
137/69*E(b,a,c,c,b,b)-E(c,a,a,c,b,b)+
3/2*E(a,e,a,e,a,a)+3*E(a,e,a,e,a,b)+
2*E(c,e,a,e,a,b)-8/3*E(c,c,d,c,a,a),
E(e,c,a,c,a,b) = 
2*E(e,e,a,e,a,b)+2*E(e,e,a,e,a,a)-
E(e,e,c,c,a,a)-E(e,e,a,f,b,b)+
3*E(e,c,e,e,a,b)+2*E(e,c,e,c,b,a)-
4/3*E(d,c,c,b,a,b)+4/3*E(b,c,c,c,b,a)+
4/3*E(d,c,a,c,b,b)-E(c,e,e,e,a,b)+
4/3*E(b,c,c,b,b,a)+4/3*E(d,c,a,c,a,b)+
287/69*E(e,c,d,c,a,a)+160/69*E(b,d,c,b,a,a)-
80/69*E(b,d,c,b,b,b)-91/69*E(b,f,a,c,a,a)+
1855/828*E(b,a,f,f,b,b)-143/207*E(d,c,c,c,b,a)+
160/69*E(c,d,c,b,a,a)-80/69*E(c,d,c,b,b,b)+
895/207*E(b,f,a,c,a,b)+376/207*E(b,f,a,c,b,a)+
415/414*E(b,d,b,f,b,a)-895/207*E(b,d,c,c,b,a)+
1855/828*E(b,b,b,f,b,a)-224/69*E(c,a,b,c,e,a)+
1433/414*E(c,c,c,c,e,a)-91/69*E(d,c,d,c,a,a)+
1117/207*E(d,c,b,f,b,b)+146/207*E(d,d,c,c,b,a)-
20/23*E(c,e,e,c,a,a)+1433/414*E(c,e,c,c,e,a)-
43/23*E(c,e,e,c,b,a)+20/23*E(c,e,c,c,a,b)+
4051/828*E(b,c,a,c,a,a)-1021/828*E(b,c,c,b,a,a)-
535/828*E(b,c,d,c,a,a)+2959/828*E(b,c,c,c,a,a)+
100/207*E(c,d,c,c,b,a)-1513/414*E(c,d,c,c,e,a)+
293/69*E(c,a,c,c,b,b)-11/138*E(c,a,c,c,e,a)-
503/414*E(b,a,c,c,e,a)-91/69*E(d,c,a,c,b,a)-
1021/828*E(b,c,a,e,a,a)-3191/414*E(c,c,a,e,a,b)-
298/207*E(b,c,a,e,a,b)-224/69*E(c,c,b,c,e,a)-
107/23*E(b,c,b,c,e,a)+76/69*E(d,c,c,c,e,a)+
385/276*E(d,c,b,f,b,a)-1117/828*E(d,b,b,f,b,a)-
995/207*E(b,c,b,f,b,b)-37/9*E(d,d,c,c,e,a)+
545/414*E(c,d,b,f,b,a)-33/23*E(c,e,a,f,b,b)+
535/828*E(b,c,e,e,a,b)+386/69*E(b,d,c,c,e,a)-
2113/276*E(b,f,b,c,e,a)-143/207*E(d,d,c,b,b,b)+
143/207*E(d,c,a,b,b,a)+284/69*E(d,c,b,c,e,a)-
1855/828*E(b,a,a,c,b,a)-1855/828*E(b,a,a,c,b,b)-
1855/828*E(b,a,b,f,b,b)+1661/828*E(b,a,c,b,b,a)+
293/69*E(c,a,c,b,b,a)+1661/828*E(b,a,c,b,b,b)+
293/69*E(c,a,c,b,b,b)-91/69*E(b,a,c,c,a,a)-
359/276*E(b,a,c,c,a,b)-733/207*E(c,a,c,c,a,b)+
2153/414*E(b,a,c,c,b,a)+733/207*E(c,a,c,c,b,a)+
1661/828*E(b,a,c,c,b,b)+E(a,e,a,e,a,b)+
E(a,e,a,f,b,b)-E(a,f,b,c,e,a)-E(c,e,a,e,a,b)+
20/9*E(c,c,d,c,a,a),
E(e,c,a,c,b,a) = 
2*E(e,e,a,e,a,b)+3*E(e,e,a,e,a,a)-
E(e,e,c,c,a,a)+E(f,f,b,c,e,a)-
5/2*E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
2*E(e,c,e,c,b,a)-5/3*E(d,c,c,b,a,b)+
5/3*E(b,c,c,c,b,a)+5/3*E(d,c,a,c,b,b)+
5/3*E(b,c,c,b,b,a)+5/3*E(d,c,a,c,a,b)+
581/138*E(e,c,d,c,a,a)+98/69*E(b,d,c,b,a,a)-
49/69*E(b,d,c,b,b,b)-98/69*E(b,f,a,c,a,a)+
1037/828*E(b,a,f,f,b,b)-16/207*E(d,c,c,c,b,a)+
98/69*E(c,d,c,b,a,a)-49/69*E(c,d,c,b,b,b)+
449/207*E(b,f,a,c,a,b)+433/414*E(b,f,a,c,b,a)+
155/414*E(b,d,b,f,b,a)-449/207*E(b,d,c,c,b,a)+
1037/828*E(b,b,b,f,b,a)-509/138*E(c,a,b,c,e,a)+
2/207*E(c,c,c,c,e,a)-98/69*E(d,c,d,c,a,a)+
1118/207*E(d,c,b,f,b,b)+67/207*E(d,d,c,c,b,a)-
13/46*E(c,e,e,c,a,a)+211/414*E(c,e,c,c,e,a)-
13/46*E(c,e,e,c,b,a)+13/46*E(c,e,c,c,a,b)+
3593/828*E(b,c,a,c,a,a)+1135/828*E(b,c,c,b,a,a)-
953/828*E(b,c,d,c,a,a)+2417/828*E(b,c,c,c,a,a)-
257/414*E(c,d,c,c,b,a)-199/207*E(c,d,c,c,e,a)+
220/69*E(c,a,c,c,b,b)-197/69*E(c,a,c,c,e,a)+
451/207*E(b,a,c,c,e,a)-98/69*E(d,c,a,c,b,a)+
1135/828*E(b,c,a,e,a,a)-869/207*E(c,c,a,e,a,b)-
2335/414*E(b,c,a,e,a,b)-220/69*E(c,c,b,c,e,a)-
140/23*E(b,c,b,c,e,a)-157/69*E(d,c,c,c,e,a)+
133/138*E(d,c,b,f,b,a)-559/414*E(d,b,b,f,b,a)-
641/414*E(b,c,b,f,b,b)-2/9*E(d,d,c,c,e,a)+
433/414*E(c,d,b,f,b,a)-105/92*E(c,e,a,f,b,b)+
953/828*E(b,c,e,e,a,b)-55/138*E(b,d,c,c,e,a)-
2249/276*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)-
16/207*E(d,d,c,b,b,b)+16/207*E(d,c,a,b,b,a)+
274/69*E(d,c,b,c,e,a)-1037/828*E(b,a,a,c,b,a)-
1037/828*E(b,a,a,c,b,b)-1037/828*E(b,a,b,f,b,b)+
1603/828*E(b,a,c,b,b,a)+220/69*E(c,a,c,b,b,a)+
1603/828*E(b,a,c,b,b,b)+220/69*E(c,a,c,b,b,b)-
98/69*E(b,a,c,c,a,a)-445/276*E(b,a,c,c,a,b)-
593/207*E(c,a,c,c,a,b)+740/207*E(b,a,c,c,b,a)+
593/207*E(c,a,c,c,b,a)+1603/828*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,a)+2*E(a,e,a,e,a,b)+
E(a,e,a,f,b,b)-E(a,f,b,c,e,a)-E(c,e,a,e,a,b)+
13/9*E(c,c,d,c,a,a),
E(e,c,a,c,b,b) = 
2*E(e,e,a,e,a,b)-E(e,e,c,c,a,b)+
3/2*E(e,e,a,f,b,b)+E(e,c,e,e,a,b)-
4/3*E(d,c,c,b,a,b)+4/3*E(b,c,c,c,b,a)+
4/3*E(d,c,a,c,b,b)+4/3*E(b,c,c,b,b,a)+
4/3*E(d,c,a,c,a,b)+331/138*E(e,c,d,c,a,a)+
124/69*E(b,d,c,b,a,a)-62/69*E(b,d,c,b,b,b)-
124/69*E(b,f,a,c,a,a)+340/207*E(b,a,f,f,b,b)-
116/207*E(d,c,c,c,b,a)+124/69*E(c,d,c,b,a,a)-
62/69*E(c,d,c,b,b,b)+616/207*E(b,f,a,c,a,b)+
250/207*E(b,f,a,c,b,a)+122/207*E(b,d,b,f,b,a)-
616/207*E(b,d,c,c,b,a)+340/207*E(b,b,b,f,b,a)-
284/69*E(c,a,b,c,e,a)+532/207*E(c,c,c,c,e,a)-
124/69*E(d,c,d,c,a,a)+964/207*E(d,c,b,f,b,b)+
20/207*E(d,d,c,c,b,a)-4/23*E(c,e,e,c,a,a)+
532/207*E(c,e,c,c,e,a)-4/23*E(c,e,e,c,b,a)+
4/23*E(c,e,c,c,a,b)+988/207*E(b,c,a,c,a,a)+
26/207*E(b,c,c,b,a,a)-136/207*E(b,c,d,c,a,a)+
616/207*E(b,c,c,c,a,a)-26/207*E(c,d,c,c,b,a)-
356/207*E(c,d,c,c,e,a)+284/69*E(c,a,c,c,b,b)-
100/69*E(c,a,c,c,e,a)-94/207*E(b,a,c,c,e,a)-
124/69*E(d,c,a,c,b,a)+26/207*E(b,c,a,e,a,a)-
1384/207*E(c,c,a,e,a,b)-262/207*E(b,c,a,e,a,b)-
284/69*E(c,c,b,c,e,a)-72/23*E(b,c,b,c,e,a)+
52/69*E(d,c,c,c,e,a)+25/69*E(d,c,b,f,b,a)-
241/207*E(d,b,b,f,b,a)-590/207*E(b,c,b,f,b,b)-
28/9*E(d,d,c,c,e,a)+250/207*E(c,d,b,f,b,a)-
2/23*E(c,e,a,f,b,b)+136/207*E(b,c,e,e,a,b)+
206/69*E(b,d,c,c,e,a)-622/69*E(b,f,b,c,e,a)-
116/207*E(d,d,c,b,b,b)+116/207*E(d,c,a,b,b,a)+
296/69*E(d,c,b,c,e,a)-340/207*E(b,a,a,c,b,a)-
340/207*E(b,a,a,c,b,b)-340/207*E(b,a,b,f,b,b)+
512/207*E(b,a,c,b,b,a)+284/69*E(c,a,c,b,b,a)+
512/207*E(b,a,c,b,b,b)+284/69*E(c,a,c,b,b,b)-
124/69*E(b,a,c,c,a,a)-164/69*E(b,a,c,c,a,b)-
832/207*E(c,a,c,c,a,b)+1018/207*E(b,a,c,c,b,a)+
832/207*E(c,a,c,c,b,a)+512/207*E(b,a,c,c,b,b)+
20/9*E(c,c,d,c,a,a),
E(e,c,a,e,a,a) = -E(e,e,a,e,a,a)-E(f,f,b,c,e,a)+
3/2*E(e,e,a,f,b,b)+E(e,c,e,e,a,b)-
E(c,e,e,e,a,b)+1/46*E(e,c,d,c,a,a)+
24/23*E(b,d,c,b,a,a)-12/23*E(b,d,c,b,b,b)-
1/23*E(b,f,a,c,a,a)+307/276*E(b,a,f,f,b,b)-
41/69*E(d,c,c,c,b,a)+24/23*E(c,d,c,b,a,a)-
12/23*E(c,d,c,b,b,b)+163/69*E(b,f,a,c,a,b)+
61/69*E(b,f,a,c,b,a)+91/138*E(b,d,b,f,b,a)-
163/69*E(b,d,c,c,b,a)+307/276*E(b,b,b,f,b,a)-
35/46*E(c,a,b,c,e,a)+407/138*E(c,c,c,c,e,a)-
1/23*E(d,c,d,c,a,a)+79/69*E(d,c,b,f,b,b)+
38/69*E(d,d,c,c,b,a)-41/46*E(c,e,e,c,a,a)+
169/69*E(c,e,c,c,e,a)-87/46*E(c,e,e,c,b,a)+
41/46*E(c,e,c,c,a,b)+319/276*E(b,c,a,c,a,a)-
589/276*E(b,c,c,b,a,a)+29/276*E(b,c,d,c,a,a)+
307/276*E(b,c,c,c,a,a)+61/69*E(c,d,c,c,b,a)-
373/138*E(c,d,c,c,e,a)+29/23*E(c,a,c,c,b,b)+
103/46*E(c,a,c,c,e,a)-233/138*E(b,a,c,c,e,a)-
1/23*E(d,c,a,c,b,a)-313/276*E(b,c,a,e,a,a)-
443/138*E(c,c,a,e,a,b)+206/69*E(b,c,a,e,a,b)-
6/23*E(c,c,b,c,e,a)-1/23*E(b,c,b,c,e,a)+
85/23*E(d,c,c,c,e,a)+75/92*E(d,c,b,f,b,a)-
79/276*E(d,b,b,f,b,a)-224/69*E(b,c,b,f,b,b)-
13/3*E(d,d,c,c,e,a)+53/138*E(c,d,b,f,b,a)-
16/23*E(c,e,a,f,b,b)-29/276*E(b,c,e,e,a,b)+
97/23*E(b,d,c,c,e,a)-95/92*E(b,f,b,c,e,a)-
1/2*E(c,c,e,c,b,a)-41/69*E(d,d,c,b,b,b)+
41/69*E(d,c,a,b,b,a)+38/23*E(d,c,b,c,e,a)-
307/276*E(b,a,a,c,b,a)-307/276*E(b,a,a,c,b,b)-
307/276*E(b,a,b,f,b,b)+41/276*E(b,a,c,b,b,a)+
29/23*E(c,a,c,b,b,a)+41/276*E(b,a,c,b,b,b)+
29/23*E(c,a,c,b,b,b)-1/23*E(b,a,c,c,a,a)+
37/92*E(b,a,c,c,a,b)-49/69*E(c,a,c,c,a,b)+
239/138*E(b,a,c,c,b,a)+49/69*E(c,a,c,c,b,a)+
41/276*E(b,a,c,c,b,b)-1/2*E(a,e,a,e,a,a)-
1/2*E(a,e,a,e,a,b)+3/4*E(a,e,a,f,b,b)-
1/2*E(a,f,b,c,e,a)+1/2*E(c,e,a,e,a,b)+
2/3*E(c,c,d,c,a,a),
E(e,c,a,e,a,b) = -E(e,e,a,e,a,b)-E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
2/3*E(d,c,c,b,a,b)-2/3*E(b,c,c,c,b,a)-
2/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-
2/3*E(b,c,c,b,b,a)-2/3*E(d,c,a,c,a,b)-
136/69*E(e,c,d,c,a,a)-134/69*E(b,d,c,b,a,a)+
67/69*E(b,d,c,b,b,b)+65/69*E(b,f,a,c,a,a)-
1601/828*E(b,a,f,f,b,b)+181/207*E(d,c,c,c,b,a)-
134/69*E(c,d,c,b,a,a)+67/69*E(c,d,c,b,b,b)-
797/207*E(b,f,a,c,a,b)-308/207*E(b,f,a,c,b,a)-
395/414*E(b,d,b,f,b,a)+797/207*E(b,d,c,c,b,a)-
1601/828*E(b,b,b,f,b,a)+160/69*E(c,a,b,c,e,a)-
1339/414*E(c,c,c,c,e,a)+65/69*E(d,c,d,c,a,a)-
719/207*E(d,c,b,f,b,b)-124/207*E(d,d,c,c,b,a)+
34/23*E(c,e,e,c,a,a)-1339/414*E(c,e,c,c,e,a)+
57/23*E(c,e,e,c,b,a)-34/23*E(c,e,c,c,a,b)-
2933/828*E(b,c,a,c,a,a)+1715/828*E(b,c,c,b,a,a)+
185/828*E(b,c,d,c,a,a)-2153/828*E(b,c,c,c,a,a)-
170/207*E(c,d,c,c,b,a)+841/207*E(c,d,c,c,e,a)-
229/69*E(c,a,c,c,b,b)-71/138*E(c,a,c,c,e,a)+
793/414*E(b,a,c,c,e,a)+65/69*E(d,c,a,c,b,a)+
1715/828*E(b,c,a,e,a,a)+2713/414*E(c,c,a,e,a,b)-
73/207*E(b,c,a,e,a,b)+160/69*E(c,c,b,c,e,a)+
60/23*E(b,c,b,c,e,a)-212/69*E(d,c,c,c,e,a)-
275/276*E(d,c,b,f,b,a)+719/828*E(d,b,b,f,b,a)+
967/207*E(b,c,b,f,b,b)+53/9*E(d,d,c,c,e,a)-
409/414*E(c,d,b,f,b,a)+57/46*E(c,e,a,f,b,b)-
185/828*E(b,c,e,e,a,b)-857/138*E(b,d,c,c,e,a)+
1529/276*E(b,f,b,c,e,a)+181/207*E(d,d,c,b,b,b)-
181/207*E(d,c,a,b,b,a)-262/69*E(d,c,b,c,e,a)+
1601/828*E(b,a,a,c,b,a)+1601/828*E(b,a,a,c,b,b)+
1601/828*E(b,a,b,f,b,b)-1147/828*E(b,a,c,b,b,a)-
229/69*E(c,a,c,b,b,a)-1147/828*E(b,a,c,b,b,b)-
229/69*E(c,a,c,b,b,b)+65/69*E(b,a,c,c,a,a)+
217/276*E(b,a,c,c,a,b)+563/207*E(c,a,c,c,a,b)-
1735/414*E(b,a,c,c,b,a)-563/207*E(c,a,c,c,b,a)-
1147/828*E(b,a,c,c,b,b)-1/2*E(a,e,a,e,a,b)-
1/2*E(a,e,a,f,b,b)+1/2*E(a,f,b,c,e,a)+
1/2*E(c,e,a,e,a,b)-16/9*E(c,c,d,c,a,a),
E(e,c,b,c,e,a) = 
E(e,e,a,e,a,b)+E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-2/3*E(d,c,c,b,a,b)+
2/3*E(b,c,c,c,b,a)+2/3*E(d,c,a,c,b,b)-
E(c,e,e,e,a,b)+2/3*E(b,c,c,b,b,a)+
2/3*E(d,c,a,c,a,b)+136/69*E(e,c,d,c,a,a)+
134/69*E(b,d,c,b,a,a)-67/69*E(b,d,c,b,b,b)-
65/69*E(b,f,a,c,a,a)+1601/828*E(b,a,f,f,b,b)-
181/207*E(d,c,c,c,b,a)+134/69*E(c,d,c,b,a,a)-
67/69*E(c,d,c,b,b,b)+797/207*E(b,f,a,c,a,b)+
308/207*E(b,f,a,c,b,a)+395/414*E(b,d,b,f,b,a)-
797/207*E(b,d,c,c,b,a)+1601/828*E(b,b,b,f,b,a)-
160/69*E(c,a,b,c,e,a)+1339/414*E(c,c,c,c,e,a)-
65/69*E(d,c,d,c,a,a)+719/207*E(d,c,b,f,b,b)+
124/207*E(d,d,c,c,b,a)-34/23*E(c,e,e,c,a,a)+
1339/414*E(c,e,c,c,e,a)-57/23*E(c,e,e,c,b,a)+
34/23*E(c,e,c,c,a,b)+2933/828*E(b,c,a,c,a,a)-
1715/828*E(b,c,c,b,a,a)-185/828*E(b,c,d,c,a,a)+
2153/828*E(b,c,c,c,a,a)+170/207*E(c,d,c,c,b,a)-
1475/414*E(c,d,c,c,e,a)+229/69*E(c,a,c,c,b,b)+
71/138*E(c,a,c,c,e,a)-793/414*E(b,a,c,c,e,a)-
65/69*E(d,c,a,c,b,a)-1715/828*E(b,c,a,e,a,a)-
2713/414*E(c,c,a,e,a,b)+280/207*E(b,c,a,e,a,b)-
160/69*E(c,c,b,c,e,a)-37/23*E(b,c,b,c,e,a)+
212/69*E(d,c,c,c,e,a)+275/276*E(d,c,b,f,b,a)-
719/828*E(d,b,b,f,b,a)-967/207*E(b,c,b,f,b,b)-
53/9*E(d,d,c,c,e,a)+409/414*E(c,d,b,f,b,a)-
17/23*E(c,e,a,f,b,b)+185/828*E(b,c,e,e,a,b)+
394/69*E(b,d,c,c,e,a)-1667/276*E(b,f,b,c,e,a)-
181/207*E(d,d,c,b,b,b)+181/207*E(d,c,a,b,b,a)+
262/69*E(d,c,b,c,e,a)-1601/828*E(b,a,a,c,b,a)-
1601/828*E(b,a,a,c,b,b)-1601/828*E(b,a,b,f,b,b)+
1147/828*E(b,a,c,b,b,a)+229/69*E(c,a,c,b,b,a)+
1147/828*E(b,a,c,b,b,b)+229/69*E(c,a,c,b,b,b)-
65/69*E(b,a,c,c,a,a)-217/276*E(b,a,c,c,a,b)-
563/207*E(c,a,c,c,a,b)+1735/414*E(b,a,c,c,b,a)+
563/207*E(c,a,c,c,b,a)+1147/828*E(b,a,c,c,b,b)+
16/9*E(c,c,d,c,a,a),
E(e,c,b,f,b,a) = -3*E(e,e,a,e,a,b)-
2*E(e,e,a,e,a,a)-1/2*E(e,e,a,f,b,b)-
3*E(e,c,e,e,a,b)-2*E(e,c,e,c,b,a)+
5/3*E(d,c,c,b,a,b)-5/3*E(b,c,c,c,b,a)-
5/3*E(d,c,a,c,b,b)-5/3*E(b,c,c,b,b,a)-
5/3*E(d,c,a,c,a,b)-725/138*E(e,c,d,c,a,a)-
173/69*E(b,d,c,b,a,a)+173/138*E(b,d,c,b,b,b)+
173/69*E(b,f,a,c,a,a)-1913/828*E(b,a,f,f,b,b)+
193/207*E(d,c,c,c,b,a)-173/69*E(c,d,c,b,a,a)+
173/138*E(c,d,c,b,b,b)-875/207*E(b,f,a,c,a,b)-
341/207*E(b,f,a,c,b,a)-178/207*E(b,d,b,f,b,a)+
875/207*E(b,d,c,c,b,a)-1913/828*E(b,b,b,f,b,a)+
394/69*E(c,a,b,c,e,a)-1549/414*E(c,c,c,c,e,a)+
173/69*E(d,c,d,c,a,a)-1247/207*E(d,c,b,f,b,b)-
19/207*E(d,d,c,c,b,a)+13/23*E(c,e,e,c,a,a)-
1549/414*E(c,e,c,c,e,a)+13/23*E(c,e,e,c,b,a)-
13/23*E(c,e,c,c,a,b)-5369/828*E(b,c,a,c,a,a)+
191/828*E(b,c,c,b,a,a)+641/828*E(b,c,d,c,a,a)-
3293/828*E(b,c,c,c,a,a)+4/207*E(c,d,c,c,b,a)+
835/207*E(c,d,c,c,e,a)-394/69*E(c,a,c,c,b,b)+
259/138*E(c,a,c,c,e,a)+427/414*E(b,a,c,c,e,a)+
173/69*E(d,c,a,c,b,a)+191/828*E(b,c,a,e,a,a)+
3913/414*E(c,c,a,e,a,b)+725/207*E(b,c,a,e,a,b)+
394/69*E(c,c,b,c,e,a)+142/23*E(b,c,b,c,e,a)-
146/69*E(d,c,c,c,e,a)-95/276*E(d,c,b,f,b,a)+
1247/828*E(d,b,b,f,b,a)+871/207*E(b,c,b,f,b,b)+
50/9*E(d,d,c,c,e,a)-341/207*E(c,d,b,f,b,a)+
59/46*E(c,e,a,f,b,b)-641/828*E(b,c,e,e,a,b)-
833/138*E(b,d,c,c,e,a)+3095/276*E(b,f,b,c,e,a)+
193/207*E(d,d,c,b,b,b)-193/207*E(d,c,a,b,b,a)-
433/69*E(d,c,b,c,e,a)+1913/828*E(b,a,a,c,b,a)+
1913/828*E(b,a,a,c,b,b)+1913/828*E(b,a,b,f,b,b)-
2815/828*E(b,a,c,b,b,a)-394/69*E(c,a,c,b,b,a)-
2815/828*E(b,a,c,b,b,b)-394/69*E(c,a,c,b,b,b)+
173/69*E(b,a,c,c,a,a)+913/276*E(b,a,c,c,a,b)+
1163/207*E(c,a,c,c,a,b)-2845/414*E(b,a,c,c,b,a)-
1163/207*E(c,a,c,c,b,a)-2815/828*E(b,a,c,c,b,b)-
E(a,e,a,e,a,b)-E(a,e,a,f,b,b)+E(a,f,b,c,e,a)+
E(c,e,a,e,a,b)-28/9*E(c,c,d,c,a,a),
E(e,c,b,f,b,b) = 
E(e,e,a,e,a,b)+E(e,e,a,e,a,a)+E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-2/3*E(d,c,c,b,a,b)+
2/3*E(b,c,c,c,b,a)+2/3*E(d,c,a,c,b,b)+
2/3*E(b,c,c,b,b,a)+2/3*E(d,c,a,c,a,b)+
269/138*E(e,c,d,c,a,a)+62/69*E(b,d,c,b,a,a)-
31/69*E(b,d,c,b,b,b)-62/69*E(b,f,a,c,a,a)+
170/207*E(b,a,f,f,b,b)-58/207*E(d,c,c,c,b,a)+
62/69*E(c,d,c,b,a,a)-31/69*E(c,d,c,b,b,b)+
308/207*E(b,f,a,c,a,b)+125/207*E(b,f,a,c,b,a)+
61/207*E(b,d,b,f,b,a)-308/207*E(b,d,c,c,b,a)+
170/207*E(b,b,b,f,b,a)-142/69*E(c,a,b,c,e,a)+
266/207*E(c,c,c,c,e,a)-62/69*E(d,c,d,c,a,a)+
482/207*E(d,c,b,f,b,b)+10/207*E(d,d,c,c,b,a)-
2/23*E(c,e,e,c,a,a)+266/207*E(c,e,c,c,e,a)-
2/23*E(c,e,e,c,b,a)+2/23*E(c,e,c,c,a,b)+
494/207*E(b,c,a,c,a,a)+13/207*E(b,c,c,b,a,a)-
68/207*E(b,c,d,c,a,a)+308/207*E(b,c,c,c,a,a)-
13/207*E(c,d,c,c,b,a)-563/414*E(c,d,c,c,e,a)+
142/69*E(c,a,c,c,b,b)-50/69*E(c,a,c,c,e,a)-
47/207*E(b,a,c,c,e,a)-62/69*E(d,c,a,c,b,a)+
13/207*E(b,c,a,e,a,a)-692/207*E(c,c,a,e,a,b)-
338/207*E(b,c,a,e,a,b)-142/69*E(c,c,b,c,e,a)-
59/23*E(b,c,b,c,e,a)+26/69*E(d,c,c,c,e,a)+
25/138*E(d,c,b,f,b,a)-241/414*E(d,b,b,f,b,a)-
295/207*E(b,c,b,f,b,b)-14/9*E(d,d,c,c,e,a)+
125/207*E(c,d,b,f,b,a)-25/46*E(c,e,a,f,b,b)+
68/207*E(b,c,e,e,a,b)+275/138*E(b,d,c,c,e,a)-
553/138*E(b,f,b,c,e,a)-58/207*E(d,d,c,b,b,b)+
58/207*E(d,c,a,b,b,a)+148/69*E(d,c,b,c,e,a)-
170/207*E(b,a,a,c,b,a)-170/207*E(b,a,a,c,b,b)-
170/207*E(b,a,b,f,b,b)+256/207*E(b,a,c,b,b,a)+
142/69*E(c,a,c,b,b,a)+256/207*E(b,a,c,b,b,b)+
142/69*E(c,a,c,b,b,b)-62/69*E(b,a,c,c,a,a)-
82/69*E(b,a,c,c,a,b)-416/207*E(c,a,c,c,a,b)+
509/207*E(b,a,c,c,b,a)+416/207*E(c,a,c,c,b,a)+
256/207*E(b,a,c,c,b,b)+1/2*E(a,e,a,e,a,b)+
1/2*E(a,e,a,f,b,b)-1/2*E(a,f,b,c,e,a)-
1/2*E(c,e,a,e,a,b)+10/9*E(c,c,d,c,a,a),
E(e,c,c,b,a,a) = 
2*E(e,e,a,e,a,a)-E(e,e,c,c,a,a)+
E(f,f,b,c,e,a)-7/2*E(e,e,a,f,b,b)-
E(e,c,e,e,a,b)+E(e,c,e,c,b,a)-
1/3*E(d,c,c,b,a,b)+1/3*E(b,c,c,c,b,a)+
1/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)+
1/3*E(b,c,c,b,b,a)+1/3*E(d,c,a,c,a,b)+
61/138*E(e,c,d,c,a,a)-77/69*E(b,d,c,b,a,a)+
77/138*E(b,d,c,b,b,b)+8/69*E(b,f,a,c,a,a)-
1007/828*E(b,a,f,f,b,b)+190/207*E(d,c,c,c,b,a)-
77/69*E(c,d,c,b,a,a)+77/138*E(c,d,c,b,b,b)-
545/207*E(b,f,a,c,a,b)-355/414*E(b,f,a,c,b,a)-
157/207*E(b,d,b,f,b,a)+545/207*E(b,d,c,c,b,a)-
1007/828*E(b,b,b,f,b,a)+119/138*E(c,a,b,c,e,a)-
1393/414*E(c,c,c,c,e,a)+8/69*E(d,c,d,c,a,a)-
80/207*E(d,c,b,f,b,b)-97/207*E(d,d,c,c,b,a)+
71/46*E(c,e,e,c,a,a)-593/207*E(c,e,c,c,e,a)+
117/46*E(c,e,e,c,b,a)-71/46*E(c,e,c,c,a,b)-
827/828*E(b,c,a,c,a,a)+2435/828*E(b,c,c,b,a,a)-
301/828*E(b,c,d,c,a,a)-731/828*E(b,c,c,c,a,a)-
493/414*E(c,d,c,c,b,a)+733/207*E(c,d,c,c,e,a)-
94/69*E(c,a,c,c,b,b)-341/138*E(c,a,c,c,e,a)+
518/207*E(b,a,c,c,e,a)+8/69*E(d,c,a,c,b,a)+
1607/828*E(b,c,a,e,a,a)+1543/414*E(c,c,a,e,a,b)-
1847/414*E(b,c,a,e,a,b)+25/69*E(c,c,b,c,e,a)-
28/23*E(b,c,b,c,e,a)-404/69*E(d,c,c,c,e,a)-
35/69*E(d,c,b,f,b,a)+20/207*E(d,b,b,f,b,a)+
1583/414*E(b,c,b,f,b,b)+62/9*E(d,d,c,c,e,a)-
74/207*E(c,d,b,f,b,a)+12/23*E(c,e,a,f,b,b)+
301/828*E(b,c,e,e,a,b)-385/69*E(b,d,c,c,e,a)+
323/276*E(b,f,b,c,e,a)+1/2*E(c,c,e,c,b,a)+
190/207*E(d,d,c,b,b,b)-190/207*E(d,c,a,b,b,a)-
166/69*E(d,c,b,c,e,a)+1007/828*E(b,a,a,c,b,a)+
1007/828*E(b,a,a,c,b,b)+1007/828*E(b,a,b,f,b,b)-
121/828*E(b,a,c,b,b,a)-94/69*E(c,a,c,b,b,a)-
121/828*E(b,a,c,b,b,b)-94/69*E(c,a,c,b,b,b)+
8/69*E(b,a,c,c,a,a)-89/276*E(b,a,c,c,a,b)+
185/207*E(c,a,c,c,a,b)-404/207*E(b,a,c,c,b,a)-
185/207*E(c,a,c,c,b,a)-121/828*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,a)+E(a,e,a,e,a,b)-
1/4*E(a,e,a,f,b,b)-E(c,e,a,e,a,b)-
7/9*E(c,c,d,c,a,a),
E(e,c,c,b,a,b) = 
2*E(e,e,a,e,a,b)-E(e,e,c,c,a,b)+
2*E(e,e,a,f,b,b)+3*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-E(d,c,c,b,a,b)+E(b,c,c,c,b,a)+
E(d,c,a,c,b,b)-E(c,e,e,e,a,b)+E(b,c,c,b,b,a)+
E(d,c,a,c,a,b)+147/46*E(e,c,d,c,a,a)+
55/23*E(b,d,c,b,a,a)-55/46*E(b,d,c,b,b,b)-
32/23*E(b,f,a,c,a,a)+647/276*E(b,a,f,f,b,b)-
70/69*E(d,c,c,c,b,a)+55/23*E(c,d,c,b,a,a)-
55/46*E(c,d,c,b,b,b)+317/69*E(b,f,a,c,a,b)+
247/138*E(b,f,a,c,b,a)+76/69*E(b,d,b,f,b,a)-
317/69*E(b,d,c,c,b,a)+647/276*E(b,b,b,f,b,a)-
77/23*E(c,a,b,c,e,a)+535/138*E(c,c,c,c,e,a)-
32/23*E(d,c,d,c,a,a)+320/69*E(d,c,b,f,b,b)+
43/69*E(d,d,c,c,b,a)-35/23*E(c,e,e,c,a,a)+
535/138*E(c,e,c,c,e,a)-58/23*E(c,e,e,c,b,a)+
35/23*E(c,e,c,c,a,b)+1307/276*E(b,c,a,c,a,a)-
563/276*E(b,c,c,b,a,a)-107/276*E(b,c,d,c,a,a)+
923/276*E(b,c,c,c,a,a)+109/138*E(c,d,c,c,b,a)-
310/69*E(c,d,c,c,e,a)+100/23*E(c,a,c,c,b,b)+
7/46*E(c,a,c,c,e,a)-140/69*E(b,a,c,c,e,a)-
32/23*E(d,c,a,c,b,a)-563/276*E(b,c,a,e,a,a)-
1135/138*E(c,c,a,e,a,b)+5/138*E(b,c,a,e,a,b)-
77/23*E(c,c,b,c,e,a)-78/23*E(b,c,b,c,e,a)+
75/23*E(d,c,c,c,e,a)+25/23*E(d,c,b,f,b,a)-
80/69*E(d,b,b,f,b,a)-743/138*E(b,c,b,f,b,b)-
20/3*E(d,d,c,c,e,a)+89/69*E(c,d,b,f,b,a)-
29/23*E(c,e,a,f,b,b)+107/276*E(b,c,e,e,a,b)+
160/23*E(b,d,c,c,e,a)-717/92*E(b,f,b,c,e,a)-
70/69*E(d,d,c,b,b,b)+70/69*E(d,c,a,b,b,a)+
112/23*E(d,c,b,c,e,a)-647/276*E(b,a,a,c,b,a)-
647/276*E(b,a,a,c,b,b)-647/276*E(b,a,b,f,b,b)+
553/276*E(b,a,c,b,b,a)+100/23*E(c,a,c,b,b,a)+
553/276*E(b,a,c,b,b,b)+100/23*E(c,a,c,b,b,b)-
32/23*E(b,a,c,c,a,a)-127/92*E(b,a,c,c,a,b)-
257/69*E(c,a,c,c,a,b)+374/69*E(b,a,c,c,b,a)+
257/69*E(c,a,c,c,b,a)+553/276*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,b)+1/2*E(a,e,a,f,b,b)-
1/2*E(a,f,b,c,e,a)-1/2*E(c,e,a,e,a,b)+
7/3*E(c,c,d,c,a,a),
E(e,c,c,b,b,a) = 
4*E(e,e,a,e,a,b)+E(e,e,a,e,a,a)-
E(e,e,c,c,a,b)+5/2*E(e,e,a,f,b,b)+
5*E(e,c,e,e,a,b)+2*E(e,c,e,c,b,a)-
8/3*E(d,c,c,b,a,b)+8/3*E(b,c,c,c,b,a)+
8/3*E(d,c,a,c,b,b)-E(c,e,e,e,a,b)+
8/3*E(b,c,c,b,b,a)+8/3*E(d,c,a,c,a,b)+
523/69*E(e,c,d,c,a,a)+356/69*E(b,d,c,b,a,a)-
178/69*E(b,d,c,b,b,b)-287/69*E(b,f,a,c,a,a)+
4067/828*E(b,a,f,f,b,b)-451/207*E(d,c,c,c,b,a)+
356/69*E(c,d,c,b,a,a)-178/69*E(c,d,c,b,b,b)+
1931/207*E(b,f,a,c,a,b)+740/207*E(b,f,a,c,b,a)+
863/414*E(b,d,b,f,b,a)-1931/207*E(b,d,c,c,b,a)+
4067/828*E(b,b,b,f,b,a)-664/69*E(c,a,b,c,e,a)+
3373/414*E(c,c,c,c,e,a)-287/69*E(d,c,d,c,a,a)+
2249/207*E(d,c,b,f,b,b)+142/207*E(d,d,c,c,b,a)-
56/23*E(c,e,e,c,a,a)+3373/414*E(c,e,c,c,e,a)-
79/23*E(c,e,e,c,b,a)+56/23*E(c,e,c,c,a,b)+
9719/828*E(b,c,a,c,a,a)-2201/828*E(b,c,c,b,a,a)-
923/828*E(b,c,d,c,a,a)+6275/828*E(b,c,c,c,a,a)+
188/207*E(c,d,c,c,b,a)-3689/414*E(c,d,c,c,e,a)+
733/69*E(c,a,c,c,b,b)-247/138*E(c,a,c,c,e,a)-
1459/414*E(b,a,c,c,e,a)-287/69*E(d,c,a,c,b,a)-
2201/828*E(b,c,a,e,a,a)-7771/414*E(c,c,a,e,a,b)-
494/207*E(b,c,a,e,a,b)-664/69*E(c,c,b,c,e,a)-
203/23*E(b,c,b,c,e,a)+452/69*E(d,c,c,c,e,a)+
365/276*E(d,c,b,f,b,a)-2249/828*E(d,b,b,f,b,a)-
2119/207*E(b,c,b,f,b,b)-125/9*E(d,d,c,c,e,a)+
1273/414*E(c,d,b,f,b,a)-51/23*E(c,e,a,f,b,b)+
923/828*E(b,c,e,e,a,b)+952/69*E(b,d,c,c,e,a)-
5645/276*E(b,f,b,c,e,a)-451/207*E(d,d,c,b,b,b)+
451/207*E(d,c,a,b,b,a)+832/69*E(d,c,b,c,e,a)-
4067/828*E(b,a,a,c,b,a)-4067/828*E(b,a,a,c,b,b)-
4067/828*E(b,a,b,f,b,b)+4729/828*E(b,a,c,b,b,a)+
733/69*E(c,a,c,b,b,a)+4729/828*E(b,a,c,b,b,b)+
733/69*E(c,a,c,b,b,b)-287/69*E(b,a,c,c,a,a)-
1387/276*E(b,a,c,c,a,b)-2057/207*E(c,a,c,c,a,b)+
5389/414*E(b,a,c,c,b,a)+2057/207*E(c,a,c,c,b,a)+
4729/828*E(b,a,c,c,b,b)+E(a,e,a,e,a,b)+
E(a,e,a,f,b,b)-E(a,f,b,c,e,a)-E(c,e,a,e,a,b)+
52/9*E(c,c,d,c,a,a),
E(e,c,c,b,b,b) = -E(e,e,e,e,a,b)+E(e,e,e,c,a,a)-
E(e,e,a,e,a,b)-E(e,e,a,e,a,a)-E(e,e,c,c,a,b)+
1/2*E(e,e,a,f,b,b)-2*E(e,c,e,e,a,b)-
E(e,c,e,c,b,a)-1/3*E(d,c,c,b,a,b)+
1/3*E(b,c,c,c,b,a)+1/3*E(d,c,a,c,b,b)+
1/3*E(b,c,c,b,b,a)+1/3*E(d,c,a,c,a,b)-
10/69*E(e,c,d,c,a,a)+49/69*E(b,d,c,b,a,a)-
49/138*E(b,d,c,b,b,b)-49/69*E(b,f,a,c,a,a)+
553/828*E(b,a,f,f,b,b)-77/207*E(d,c,c,c,b,a)+
49/69*E(c,d,c,b,a,a)-49/138*E(c,d,c,b,b,b)+
259/207*E(b,f,a,c,a,b)+91/207*E(b,f,a,c,b,a)+
56/207*E(b,d,b,f,b,a)-259/207*E(b,d,c,c,b,a)+
553/828*E(b,b,b,f,b,a)-110/69*E(c,a,b,c,e,a)+
485/414*E(c,c,c,c,e,a)-49/69*E(d,c,d,c,a,a)+
283/207*E(d,c,b,f,b,b)-1/207*E(d,d,c,c,b,a)-
9/23*E(c,e,e,c,a,a)+485/414*E(c,e,c,c,e,a)-
9/23*E(c,e,e,c,b,a)+9/23*E(c,e,c,c,a,b)+
1417/828*E(b,c,a,c,a,a)-295/828*E(b,c,c,b,a,a)-
97/828*E(b,c,d,c,a,a)+829/828*E(b,c,c,c,a,a)+
22/207*E(c,d,c,c,b,a)-337/414*E(c,d,c,c,e,a)+
110/69*E(c,a,c,c,b,b)-59/138*E(c,a,c,c,e,a)-
239/414*E(b,a,c,c,e,a)-49/69*E(d,c,a,c,b,a)-
295/828*E(b,c,a,e,a,a)-1145/414*E(c,c,a,e,a,b)+
158/207*E(b,c,a,e,a,b)-110/69*E(c,c,b,c,e,a)-
1/23*E(b,c,b,c,e,a)+94/69*E(d,c,c,c,e,a)-
5/276*E(d,c,b,f,b,a)-283/828*E(d,b,b,f,b,a)-
281/207*E(b,c,b,f,b,b)-22/9*E(d,d,c,c,e,a)+
91/207*E(c,d,b,f,b,a)+7/23*E(c,e,a,f,b,b)+
97/828*E(b,c,e,e,a,b)+107/69*E(b,d,c,c,e,a)-
1021/276*E(b,f,b,c,e,a)-77/207*E(d,d,c,b,b,b)+
77/207*E(d,c,a,b,b,a)+137/69*E(d,c,b,c,e,a)-
553/828*E(b,a,a,c,b,a)-553/828*E(b,a,a,c,b,b)-
553/828*E(b,a,b,f,b,b)+767/828*E(b,a,c,b,b,a)+
110/69*E(c,a,c,b,b,a)+767/828*E(b,a,c,b,b,b)+
110/69*E(c,a,c,b,b,b)-49/69*E(b,a,c,c,a,a)-
257/276*E(b,a,c,c,a,b)-331/207*E(c,a,c,c,a,b)+
809/414*E(b,a,c,c,b,a)+331/207*E(c,a,c,c,b,a)+
767/828*E(b,a,c,c,b,b)-1/2*E(a,e,a,e,a,b)-
1/2*E(a,e,a,f,b,b)+1/2*E(a,f,b,c,e,a)+
1/2*E(c,e,a,e,a,b)+8/9*E(c,c,d,c,a,a),
E(e,c,c,c,a,a) = -3*E(e,e,a,e,a,b)-
3*E(e,e,a,e,a,a)-E(d,c,a,c,a,a)+
E(f,f,a,c,a,a)-E(f,f,b,c,e,a)+E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
7/3*E(d,c,c,b,a,b)-7/3*E(b,c,c,c,b,a)-
7/3*E(d,c,a,c,b,b)-E(c,e,e,e,a,b)-
7/3*E(b,c,c,b,b,a)-7/3*E(d,c,a,c,a,b)-
613/138*E(e,c,d,c,a,a)+85/138*E(b,d,c,b,a,a)-
4/69*E(b,d,c,b,b,b)+61/69*E(b,f,a,c,a,a)+
131/207*E(b,a,f,f,b,b)-466/207*E(d,c,c,c,b,a)-
53/138*E(c,d,c,b,a,a)-4/69*E(c,d,c,b,b,b)+
269/207*E(b,f,a,c,a,b)+217/414*E(b,f,a,c,b,a)+
283/828*E(b,d,b,f,b,a)-476/207*E(b,d,c,c,b,a)+
131/207*E(b,b,b,f,b,a)+113/69*E(c,a,b,c,e,a)+
2083/414*E(c,c,c,c,e,a)+130/69*E(d,c,d,c,a,a)-
403/207*E(d,c,b,f,b,b)+166/207*E(d,d,c,c,b,a)+
22/23*E(c,e,e,c,a,a)+1255/414*E(c,e,c,c,e,a)-
24/23*E(c,e,e,c,b,a)-45/23*E(c,e,c,c,a,b)-
535/207*E(b,c,a,c,a,a)-2425/414*E(b,c,c,b,a,a)+
610/207*E(b,c,d,c,a,a)-145/207*E(b,c,c,c,a,a)+
1183/414*E(c,d,c,c,b,a)-569/414*E(c,d,c,c,e,a)+
25/69*E(c,a,c,c,b,b)+755/138*E(c,a,c,c,e,a)-
2347/414*E(b,a,c,c,e,a)-8/69*E(d,c,a,c,b,a)-
2425/414*E(b,c,a,e,a,a)-2233/414*E(c,c,a,e,a,b)+
3227/414*E(b,c,a,e,a,b)-25/69*E(c,c,b,c,e,a)+
97/23*E(b,c,b,c,e,a)+473/69*E(d,c,c,c,e,a)+
899/276*E(d,c,b,f,b,a)+817/828*E(d,b,b,f,b,a)-
1721/414*E(b,c,b,f,b,b)-74/9*E(d,d,c,c,e,a)+
227/828*E(c,d,b,f,b,a)-1/46*E(c,e,a,f,b,b)-
196/207*E(b,c,e,e,a,b)+1253/138*E(b,d,c,c,e,a)+
385/69*E(b,f,b,c,e,a)+E(c,c,e,c,b,a)-
466/207*E(d,d,c,b,b,b)+466/207*E(d,c,a,b,b,a)+
97/69*E(d,c,b,c,e,a)-131/207*E(b,a,a,c,b,a)+
E(c,a,a,c,b,a)-131/207*E(b,a,a,c,b,b)-
131/207*E(b,a,b,f,b,b)-263/207*E(b,a,c,b,b,a)+
25/69*E(c,a,c,b,b,a)-263/207*E(b,a,c,b,b,b)+
25/69*E(c,a,c,b,b,b)+61/69*E(b,a,c,c,a,a)+
74/69*E(b,a,c,c,a,b)-116/207*E(c,a,c,c,a,b)+
49/414*E(b,a,c,c,b,a)+116/207*E(c,a,c,c,b,a)-
263/207*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)-
2*E(a,e,a,e,a,a)-9/2*E(a,e,a,e,a,b)-
1/2*E(a,e,a,f,b,b)+1/2*E(a,f,b,c,e,a)-
1/2*E(c,e,a,e,a,b)+4/9*E(c,c,d,c,a,a),
E(e,c,c,c,b,a) = -3*E(e,e,a,e,a,b)-
2*E(e,e,a,e,a,a)+E(e,e,c,c,a,b)+
E(e,e,c,c,a,a)-E(f,f,b,c,e,a)+
1/2*E(e,e,a,f,b,b)-4*E(e,c,e,e,a,b)-
3*E(e,c,e,c,b,a)+7/3*E(d,c,c,b,a,b)-
7/3*E(b,c,c,c,b,a)-7/3*E(d,c,a,c,b,b)+
E(c,e,e,e,a,b)-7/3*E(b,c,c,b,b,a)-
7/3*E(d,c,a,c,a,b)-871/138*E(e,c,d,c,a,a)-
250/69*E(b,d,c,b,a,a)+125/69*E(b,d,c,b,b,b)+
181/69*E(b,f,a,c,a,a)-2851/828*E(b,a,f,f,b,b)+
245/207*E(d,c,c,c,b,a)-250/69*E(c,d,c,b,a,a)+
125/69*E(c,d,c,b,b,b)-1351/207*E(b,f,a,c,a,b)-
553/207*E(b,f,a,c,b,a)-601/414*E(b,d,b,f,b,a)+
1351/207*E(b,d,c,c,b,a)-2851/828*E(b,b,b,f,b,a)+
907/138*E(c,a,b,c,e,a)-781/207*E(c,c,c,c,e,a)+
181/69*E(d,c,d,c,a,a)-1879/207*E(d,c,b,f,b,b)-
185/207*E(d,d,c,c,b,a)+97/46*E(c,e,e,c,a,a)-
1769/414*E(c,e,c,c,e,a)+143/46*E(c,e,e,c,b,a)-
97/46*E(c,e,c,c,a,b)-6955/828*E(b,c,a,c,a,a)+
901/828*E(b,c,c,b,a,a)+1099/828*E(b,c,d,c,a,a)-
4783/828*E(b,c,c,c,a,a)-70/207*E(c,d,c,c,b,a)+
2239/414*E(c,d,c,c,e,a)-488/69*E(c,a,c,c,b,b)+
166/69*E(c,a,c,c,e,a)+83/414*E(b,a,c,c,e,a)+
181/69*E(d,c,a,c,b,a)+901/828*E(b,c,a,e,a,a)+
2452/207*E(c,c,a,e,a,b)+871/207*E(b,c,a,e,a,b)+
419/69*E(c,c,b,c,e,a)+183/23*E(b,c,b,c,e,a)-
136/69*E(d,c,c,c,e,a)-511/276*E(d,c,b,f,b,a)+
1879/828*E(d,b,b,f,b,a)+1421/207*E(b,c,b,f,b,b)+
70/9*E(d,d,c,c,e,a)-899/414*E(c,d,b,f,b,a)+
189/92*E(c,e,a,f,b,b)-1099/828*E(b,c,e,e,a,b)-
913/138*E(b,d,c,c,e,a)+4177/276*E(b,f,b,c,e,a)+
1/2*E(c,c,e,c,b,a)+245/207*E(d,d,c,b,b,b)-
245/207*E(d,c,a,b,b,a)-599/69*E(d,c,b,c,e,a)+
2851/828*E(b,a,a,c,b,a)+2851/828*E(b,a,a,c,b,b)+
2851/828*E(b,a,b,f,b,b)-3005/828*E(b,a,c,b,b,a)-
488/69*E(c,a,c,b,b,a)-3005/828*E(b,a,c,b,b,b)-
488/69*E(c,a,c,b,b,b)+181/69*E(b,a,c,c,a,a)+
755/276*E(b,a,c,c,a,b)+1279/207*E(c,a,c,c,a,b)-
3515/414*E(b,a,c,c,b,a)-1279/207*E(c,a,c,c,b,a)-
3005/828*E(b,a,c,c,b,b)-1/2*E(a,e,a,e,a,a)-
2*E(a,e,a,e,a,b)-E(a,e,a,f,b,b)+
E(a,f,b,c,e,a)+E(c,e,a,e,a,b)-
32/9*E(c,c,d,c,a,a),
E(e,c,c,c,b,b) = 
E(e,e,e,e,a,b)-E(e,e,e,c,a,a)-
2*E(e,e,a,e,a,b)+2*E(e,e,c,c,a,b)-
2*E(e,e,a,f,b,b)-E(e,c,e,e,a,b)+
2*E(d,c,c,b,a,b)-2*E(b,c,c,c,b,a)-
2*E(d,c,a,c,b,b)-2*E(b,c,c,b,b,a)-
2*E(d,c,a,c,a,b)-106/23*E(e,c,d,c,a,a)-
74/23*E(b,d,c,b,a,a)+37/23*E(b,d,c,b,b,b)+
74/23*E(b,f,a,c,a,a)-137/46*E(b,a,f,f,b,b)+
30/23*E(d,c,c,c,b,a)-74/23*E(c,d,c,b,a,a)+
37/23*E(c,d,c,b,b,b)-126/23*E(b,f,a,c,a,b)-
48/23*E(b,f,a,c,b,a)-26/23*E(b,d,b,f,b,a)+
126/23*E(b,d,c,c,b,a)-137/46*E(b,b,b,f,b,a)+
168/23*E(c,a,b,c,e,a)-113/23*E(c,c,c,c,e,a)+
74/23*E(d,c,d,c,a,a)-170/23*E(d,c,b,f,b,b)-
2/23*E(d,d,c,c,b,a)+22/23*E(c,e,e,c,a,a)-
113/23*E(c,e,c,c,e,a)+22/23*E(c,e,e,c,b,a)-
22/23*E(c,e,c,c,a,b)-377/46*E(b,c,a,c,a,a)+
27/46*E(b,c,c,b,a,a)+41/46*E(b,c,d,c,a,a)-
229/46*E(b,c,c,c,a,a)-2/23*E(c,d,c,c,b,a)+
100/23*E(c,d,c,c,e,a)-168/23*E(c,a,c,c,b,b)+
53/23*E(c,a,c,c,e,a)+37/23*E(b,a,c,c,e,a)+
74/23*E(d,c,a,c,b,a)+27/46*E(b,c,a,e,a,a)+
281/23*E(c,c,a,e,a,b)+40/23*E(b,c,a,e,a,b)+
168/23*E(c,c,b,c,e,a)+120/23*E(b,c,b,c,e,a)-
80/23*E(d,c,c,c,e,a)-15/46*E(d,c,b,f,b,a)+
85/46*E(d,b,b,f,b,a)+128/23*E(b,c,b,f,b,b)+
8*E(d,d,c,c,e,a)-48/23*E(c,d,b,f,b,a)+
11/23*E(c,e,a,f,b,b)-41/46*E(b,c,e,e,a,b)-
163/23*E(b,d,c,c,e,a)+709/46*E(b,f,b,c,e,a)+
30/23*E(d,d,c,b,b,b)-30/23*E(d,c,a,b,b,a)-
190/23*E(d,c,b,c,e,a)+137/46*E(b,a,a,c,b,a)+
137/46*E(b,a,a,c,b,b)+137/46*E(b,a,b,f,b,b)-
199/46*E(b,a,c,b,b,a)-168/23*E(c,a,c,b,b,a)-
199/46*E(b,a,c,b,b,b)-168/23*E(c,a,c,b,b,b)+
74/23*E(b,a,c,c,a,a)+195/46*E(b,a,c,c,a,b)+
166/23*E(c,a,c,c,a,b)-203/23*E(b,a,c,c,b,a)-
166/23*E(c,a,c,c,b,a)-199/46*E(b,a,c,c,b,b)-
4*E(c,c,d,c,a,a),
E(e,c,c,c,e,a) = -E(e,e,a,e,a,b)-E(e,e,a,e,a,a)-
E(f,f,b,c,e,a)+1/2*E(e,e,a,f,b,b)-
E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
2/3*E(d,c,c,b,a,b)-2/3*E(b,c,c,c,b,a)-
2/3*E(d,c,a,c,b,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)-124/69*E(e,c,d,c,a,a)-
41/69*E(b,d,c,b,a,a)+41/138*E(b,d,c,b,b,b)+
41/69*E(b,f,a,c,a,a)-443/828*E(b,a,f,f,b,b)+
25/207*E(d,c,c,c,b,a)-41/69*E(c,d,c,b,a,a)+
41/138*E(c,d,c,b,b,b)-197/207*E(b,f,a,c,a,b)-
86/207*E(b,f,a,c,b,a)-37/207*E(b,d,b,f,b,a)+
197/207*E(b,d,c,c,b,a)-443/828*E(b,b,b,f,b,a)+
239/138*E(c,a,b,c,e,a)+178/207*E(c,c,c,c,e,a)+
41/69*E(d,c,d,c,a,a)-479/207*E(d,c,b,f,b,b)-
40/207*E(d,d,c,c,b,a)+39/46*E(c,e,e,c,a,a)+
149/414*E(c,e,c,c,e,a)+39/46*E(c,e,e,c,b,a)-
39/46*E(c,e,c,c,a,b)-1487/828*E(b,c,a,c,a,a)-
415/828*E(b,c,c,b,a,a)+467/828*E(b,c,d,c,a,a)-
995/828*E(b,c,c,c,a,a)+52/207*E(c,d,c,c,b,a)+
91/207*E(c,d,c,c,e,a)-85/69*E(c,a,c,c,b,b)+
131/69*E(c,a,c,c,e,a)-659/414*E(b,a,c,c,e,a)+
41/69*E(d,c,a,c,b,a)-415/828*E(b,c,a,e,a,a)+
284/207*E(c,c,a,e,a,b)+524/207*E(b,c,a,e,a,b)+
85/69*E(c,c,b,c,e,a)+52/23*E(b,c,b,c,e,a)+
34/69*E(d,c,c,c,e,a)-131/276*E(d,c,b,f,b,a)+
479/828*E(d,b,b,f,b,a)+145/207*E(b,c,b,f,b,b)+
11/9*E(d,d,c,c,e,a)-86/207*E(c,d,b,f,b,a)+
39/92*E(c,e,a,f,b,b)-467/828*E(b,c,e,e,a,b)+
71/69*E(b,d,c,c,e,a)+1181/276*E(b,f,b,c,e,a)+
1/2*E(c,c,e,c,b,a)+25/207*E(d,d,c,b,b,b)-
25/207*E(d,c,a,b,b,a)-178/69*E(d,c,b,c,e,a)+
443/828*E(b,a,a,c,b,a)+443/828*E(b,a,a,c,b,b)+
443/828*E(b,a,b,f,b,b)-577/828*E(b,a,c,b,b,a)-
85/69*E(c,a,c,b,b,a)-577/828*E(b,a,c,b,b,b)-
85/69*E(c,a,c,b,b,b)+41/69*E(b,a,c,c,a,a)+
139/276*E(b,a,c,c,a,b)+215/207*E(c,a,c,c,a,b)-
553/414*E(b,a,c,c,b,a)-215/207*E(c,a,c,c,b,a)-
577/828*E(b,a,c,c,b,b)-1/2*E(a,e,a,e,a,a)-
E(a,e,a,e,a,b)-4/9*E(c,c,d,c,a,a),
E(e,c,e,c,a,a) = 
E(f,f,b,c,e,a)+1/2*E(e,e,a,f,b,b)-
E(e,c,e,e,a,b)-2*E(e,c,e,c,b,a)-
1/3*E(d,c,c,b,a,b)+1/3*E(b,c,c,c,b,a)+
1/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)+
1/3*E(b,c,c,b,b,a)+1/3*E(d,c,a,c,a,b)-
22/69*E(e,c,d,c,a,a)-113/69*E(b,d,c,b,a,a)+
113/138*E(b,d,c,b,b,b)+44/69*E(b,f,a,c,a,a)-
1433/828*E(b,a,f,f,b,b)+286/207*E(d,c,c,c,b,a)-
113/69*E(c,d,c,b,a,a)+113/138*E(c,d,c,b,b,b)-
755/207*E(b,f,a,c,a,b)-469/414*E(b,f,a,c,b,a)-
208/207*E(b,d,b,f,b,a)+755/207*E(b,d,c,c,b,a)-
1433/828*E(b,b,b,f,b,a)+275/138*E(c,a,b,c,e,a)-
1417/414*E(c,c,c,c,e,a)+44/69*E(d,c,d,c,a,a)-
164/207*E(d,c,b,f,b,b)-85/207*E(d,d,c,c,b,a)+
103/46*E(c,e,e,c,a,a)-605/207*E(c,e,c,c,e,a)+
149/46*E(c,e,e,c,b,a)-57/46*E(c,e,c,c,a,b)-
1685/828*E(b,c,a,c,a,a)+3077/828*E(b,c,c,b,a,a)-
379/828*E(b,c,d,c,a,a)-1157/828*E(b,c,c,c,a,a)-
607/414*E(c,d,c,c,b,a)+892/207*E(c,d,c,c,e,a)-
172/69*E(c,a,c,c,b,b)-185/138*E(c,a,c,c,e,a)+
917/207*E(b,a,c,c,e,a)+44/69*E(d,c,a,c,b,a)+
3077/828*E(b,c,a,e,a,a)+2449/414*E(c,c,a,e,a,b)-
1085/414*E(b,c,a,e,a,b)+172/69*E(c,c,b,c,e,a)+
30/23*E(b,c,b,c,e,a)-497/69*E(d,c,c,c,e,a)-
20/69*E(d,c,b,f,b,a)+41/207*E(d,b,b,f,b,a)+
2117/414*E(b,c,b,f,b,b)+83/9*E(d,d,c,c,e,a)-
131/207*E(c,d,b,f,b,a)+149/92*E(c,e,a,f,b,b)+
379/828*E(b,c,e,e,a,b)-496/69*E(b,d,c,c,e,a)+
293/276*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)+
286/207*E(d,d,c,b,b,b)-286/207*E(d,c,a,b,b,a)-
430/69*E(d,c,b,c,e,a)+1433/828*E(b,a,a,c,b,a)+
1433/828*E(b,a,a,c,b,b)+1433/828*E(b,a,b,f,b,b)-
631/828*E(b,a,c,b,b,a)-172/69*E(c,a,c,b,b,a)-
631/828*E(b,a,c,b,b,b)-172/69*E(c,a,c,b,b,b)+
44/69*E(b,a,c,c,a,a)+97/276*E(b,a,c,c,a,b)+
431/207*E(c,a,c,c,a,b)-704/207*E(b,a,c,c,b,a)-
431/207*E(c,a,c,c,b,a)-631/828*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,a)-E(a,e,a,f,b,b)+
E(a,f,b,c,e,a)-13/9*E(c,c,d,c,a,a),
E(e,d,b,f,b,a) = 0,E(e,d,c,b,a,a) = 0,
E(e,d,c,b,b,b) = 0,E(e,d,c,c,b,a) = 0,
E(e,d,c,c,e,a) = 0,
E(e,e,c,c,e,a) = 
E(e,e,a,e,a,a)-3/2*E(e,e,a,f,b,b)-
E(e,c,e,e,a,b)+E(c,e,e,e,a,b)+
5/46*E(e,c,d,c,a,a)-18/23*E(b,d,c,b,a,a)+
9/23*E(b,d,c,b,b,b)-5/23*E(b,f,a,c,a,a)-
59/69*E(b,a,f,f,b,b)+25/69*E(d,c,c,c,b,a)-
18/23*E(c,d,c,b,a,a)+9/23*E(c,d,c,b,b,b)-
128/69*E(b,f,a,c,a,b)-103/138*E(b,f,a,c,b,a)-
37/69*E(b,d,b,f,b,a)+128/69*E(b,d,c,c,b,a)-
59/69*E(b,b,b,f,b,a)-7/23*E(c,a,b,c,e,a)-
98/69*E(c,c,c,c,e,a)-5/23*E(d,c,d,c,a,a)-
65/69*E(d,c,b,f,b,b)-40/69*E(d,d,c,c,b,a)+
24/23*E(c,e,e,c,a,a)-98/69*E(c,e,c,c,e,a)+
47/23*E(c,e,e,c,b,a)-24/23*E(c,e,c,c,a,b)-
44/69*E(b,c,a,c,a,a)+241/138*E(b,c,c,b,a,a)-
4/69*E(b,c,d,c,a,a)-59/69*E(b,c,c,c,a,a)-
103/138*E(c,d,c,c,b,a)+251/138*E(c,d,c,c,e,a)-
16/23*E(c,a,c,c,b,b)-30/23*E(c,a,c,c,e,a)+
169/138*E(b,a,c,c,e,a)-5/23*E(d,c,a,c,b,a)+
241/138*E(b,c,a,e,a,a)+146/69*E(c,c,a,e,a,b)-
263/138*E(b,c,a,e,a,b)-7/23*E(c,c,b,c,e,a)-
5/23*E(b,c,b,c,e,a)-35/23*E(d,c,c,c,e,a)-
85/92*E(d,c,b,f,b,a)+65/276*E(d,b,b,f,b,a)+
359/138*E(b,c,b,f,b,b)+8/3*E(d,d,c,c,e,a)-
17/69*E(c,d,b,f,b,a)+12/23*E(c,e,a,f,b,b)+
4/69*E(b,c,e,e,a,b)-67/23*E(b,d,c,c,e,a)+
27/46*E(b,f,b,c,e,a)+25/69*E(d,d,c,b,b,b)-
25/69*E(d,c,a,b,b,a)-17/23*E(d,c,b,c,e,a)+
59/69*E(b,a,a,c,b,a)+59/69*E(b,a,a,c,b,b)+
59/69*E(b,a,b,f,b,b)+11/69*E(b,a,c,b,b,a)-
16/23*E(c,a,c,b,b,a)+11/69*E(b,a,c,b,b,b)-
16/23*E(c,a,c,b,b,b)-5/23*E(b,a,c,c,a,a)-
17/23*E(b,a,c,c,a,b)+8/69*E(c,a,c,c,a,b)-
139/138*E(b,a,c,c,b,a)-8/69*E(c,a,c,c,b,a)+
11/69*E(b,a,c,c,b,b)-1/3*E(c,c,d,c,a,a),
E(e,e,e,c,b,a) = -E(e,e,e,c,a,a)+E(e,e,c,c,a,b)-
1/2*E(e,e,a,f,b,b)+1/3*E(d,c,c,b,a,b)-
1/3*E(b,c,c,c,b,a)-1/3*E(d,c,a,c,b,b)-
1/3*E(b,c,c,b,b,a)-1/3*E(d,c,a,c,a,b)-
50/69*E(e,c,d,c,a,a)-31/69*E(b,d,c,b,a,a)+
31/138*E(b,d,c,b,b,b)+31/69*E(b,f,a,c,a,a)-
85/207*E(b,a,f,f,b,b)+29/207*E(d,c,c,c,b,a)-
31/69*E(c,d,c,b,a,a)+31/138*E(c,d,c,b,b,b)-
154/207*E(b,f,a,c,a,b)-125/414*E(b,f,a,c,b,a)-
61/414*E(b,d,b,f,b,a)+154/207*E(b,d,c,c,b,a)-
85/207*E(b,b,b,f,b,a)+71/69*E(c,a,b,c,e,a)-
133/207*E(c,c,c,c,e,a)+31/69*E(d,c,d,c,a,a)-
241/207*E(d,c,b,f,b,b)-5/207*E(d,d,c,c,b,a)+
1/23*E(c,e,e,c,a,a)-133/207*E(c,e,c,c,e,a)+
1/23*E(c,e,e,c,b,a)-1/23*E(c,e,c,c,a,b)-
247/207*E(b,c,a,c,a,a)-13/414*E(b,c,c,b,a,a)+
34/207*E(b,c,d,c,a,a)-154/207*E(b,c,c,c,a,a)+
13/414*E(c,d,c,c,b,a)+89/207*E(c,d,c,c,e,a)-
71/69*E(c,a,c,c,b,b)+25/69*E(c,a,c,c,e,a)+
47/414*E(b,a,c,c,e,a)+31/69*E(d,c,a,c,b,a)-
13/414*E(b,c,a,e,a,a)+346/207*E(c,c,a,e,a,b)+
131/414*E(b,c,a,e,a,b)+71/69*E(c,c,b,c,e,a)+
18/23*E(b,c,b,c,e,a)-13/69*E(d,c,c,c,e,a)-
25/276*E(d,c,b,f,b,a)+241/828*E(d,b,b,f,b,a)+
295/414*E(b,c,b,f,b,b)+7/9*E(d,d,c,c,e,a)-
125/414*E(c,d,b,f,b,a)+1/46*E(c,e,a,f,b,b)-
34/207*E(b,c,e,e,a,b)-103/138*E(b,d,c,c,e,a)+
311/138*E(b,f,b,c,e,a)+29/207*E(d,d,c,b,b,b)-
29/207*E(d,c,a,b,b,a)-74/69*E(d,c,b,c,e,a)+
85/207*E(b,a,a,c,b,a)+85/207*E(b,a,a,c,b,b)+
85/207*E(b,a,b,f,b,b)-128/207*E(b,a,c,b,b,a)-
71/69*E(c,a,c,b,b,a)-128/207*E(b,a,c,b,b,b)-
71/69*E(c,a,c,b,b,b)+31/69*E(b,a,c,c,a,a)+
41/69*E(b,a,c,c,a,b)+208/207*E(c,a,c,c,a,b)-
509/414*E(b,a,c,c,b,a)-208/207*E(c,a,c,c,b,a)-
128/207*E(b,a,c,c,b,b)-5/9*E(c,c,d,c,a,a),
E(e,f,a,c,a,a) = 0,E(e,f,a,c,a,b) = 0,
E(e,f,a,c,b,a) = 0,E(e,f,b,c,e,a) = 0,
E(f,a,a,c,a,a) = 
E(f,f,a,c,a,a)-E(e,e,c,c,a,a)+
7/23*E(e,c,d,c,a,a)+51/46*E(b,d,c,b,a,a)-
7/23*E(b,d,c,b,b,b)-37/23*E(b,f,a,c,a,a)+
159/184*E(b,a,f,f,b,b)-61/23*E(d,c,c,c,b,a)+
5/46*E(c,d,c,b,a,a)-7/23*E(c,d,c,b,b,b)+
57/46*E(b,f,a,c,a,b)+25/46*E(b,f,a,c,b,a)+
3/46*E(b,d,b,f,b,a)-103/46*E(b,d,c,c,b,a)+
159/184*E(b,b,b,f,b,a)-99/46*E(c,a,b,c,e,a)+
67/46*E(c,c,c,c,e,a)-14/23*E(d,c,d,c,a,a)+
131/23*E(d,c,b,f,b,b)+24/23*E(d,d,c,c,b,a)+
1/46*E(c,e,e,c,a,a)+67/46*E(c,e,c,c,e,a)-
45/46*E(c,e,e,c,b,a)-1/46*E(c,e,c,c,a,b)+
455/184*E(b,c,a,c,a,a)-169/184*E(b,c,c,b,a,a)+
125/184*E(b,c,d,c,a,a)+343/184*E(b,c,c,c,a,a)+
25/46*E(c,d,c,c,b,a)-31/46*E(c,d,c,c,e,a)+
99/46*E(c,a,c,c,b,b)-15/23*E(c,a,c,c,e,a)+
41/92*E(b,a,c,c,e,a)-60/23*E(d,c,a,c,b,a)-
169/184*E(b,c,a,e,a,a)-83/23*E(c,c,a,e,a,b)+
29/46*E(b,c,a,e,a,b)-99/46*E(c,c,b,c,e,a)-
37/23*E(b,c,b,c,e,a)+86/23*E(d,c,c,c,e,a)+
383/92*E(d,c,b,f,b,a)-85/92*E(d,b,b,f,b,a)-
41/23*E(b,c,b,f,b,b)-8*E(d,d,c,c,e,a)+
24/23*E(c,d,b,f,b,a)-11/46*E(c,e,a,f,b,b)+
243/184*E(b,c,e,e,a,b)+117/46*E(b,d,c,c,e,a)-
843/184*E(b,f,b,c,e,a)-61/23*E(d,d,c,b,b,b)+
61/23*E(d,c,a,b,b,a)+95/23*E(d,c,b,c,e,a)-
159/184*E(b,a,a,c,b,a)-159/184*E(b,a,a,c,b,b)-
159/184*E(b,a,b,f,b,b)+53/184*E(b,a,c,b,b,a)+
99/46*E(c,a,c,b,b,a)+53/184*E(b,a,c,b,b,b)+
99/46*E(c,a,c,b,b,b)-14/23*E(b,a,c,c,a,a)-
45/184*E(b,a,c,c,a,b)-97/46*E(c,a,c,c,a,b)+
107/92*E(b,a,c,c,b,a)+97/46*E(c,a,c,c,b,a)+
53/184*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)-
3/2*E(a,e,a,e,a,b)-3/4*E(a,e,a,f,b,b)-
3/2*E(a,f,b,c,e,a)-1/2*E(c,e,a,e,a,b)+
1/2*E(c,c,d,c,a,a),
E(f,a,a,c,b,a) = -2*E(e,e,a,e,a,b)-
3*E(e,e,a,e,a,a)+E(e,e,c,c,a,a)-
E(f,f,b,c,e,a)+5/2*E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-2*E(e,c,e,c,b,a)+
5/3*E(d,c,c,b,a,b)-5/3*E(b,c,c,c,b,a)-
5/3*E(d,c,a,c,b,b)-5/3*E(b,c,c,b,b,a)-
5/3*E(d,c,a,c,a,b)-298/69*E(e,c,d,c,a,a)-
113/69*E(b,d,c,b,a,a)+113/138*E(b,d,c,b,b,b)+
113/69*E(b,f,a,c,a,a)-1295/828*E(b,a,f,f,b,b)+
217/207*E(d,c,c,c,b,a)-113/69*E(c,d,c,b,a,a)+
113/138*E(c,d,c,b,b,b)-617/207*E(b,f,a,c,a,b)-
607/414*E(b,f,a,c,b,a)-139/207*E(b,d,b,f,b,a)+
617/207*E(b,d,c,c,b,a)-1295/828*E(b,b,b,f,b,a)+
551/138*E(c,a,b,c,e,a)-260/207*E(c,c,c,c,e,a)+
113/69*E(d,c,d,c,a,a)-1475/207*E(d,c,b,f,b,b)-
223/207*E(d,d,c,c,b,a)+11/46*E(c,e,e,c,a,a)-
727/414*E(c,e,c,c,e,a)+11/46*E(c,e,e,c,b,a)-
11/46*E(c,e,c,c,a,b)-4031/828*E(b,c,a,c,a,a)-
373/828*E(b,c,c,b,a,a)+311/828*E(b,c,d,c,a,a)-
2675/828*E(b,c,c,c,a,a)+83/414*E(c,d,c,c,b,a)+
409/207*E(c,d,c,c,e,a)-241/69*E(c,a,c,c,b,b)+
149/69*E(c,a,c,c,e,a)-256/207*E(b,a,c,c,e,a)+
182/69*E(d,c,a,c,b,a)-373/828*E(b,c,a,e,a,a)+
1190/207*E(c,c,a,e,a,b)+1951/414*E(b,c,a,e,a,b)+
241/69*E(c,c,b,c,e,a)+122/23*E(b,c,b,c,e,a)-
14/69*E(d,c,c,c,e,a)-563/276*E(d,c,b,f,b,a)+
1475/828*E(d,b,b,f,b,a)+1151/414*E(b,c,b,f,b,b)+
35/9*E(d,d,c,c,e,a)-200/207*E(c,d,b,f,b,a)+
63/46*E(c,e,a,f,b,b)-311/828*E(b,c,e,e,a,b)-
371/138*E(b,d,c,c,e,a)+2501/276*E(b,f,b,c,e,a)-
1/2*E(c,c,e,c,b,a)+217/207*E(d,d,c,b,b,b)-
217/207*E(d,c,a,b,b,a)-430/69*E(d,c,b,c,e,a)+
1295/828*E(b,a,a,c,b,a)+E(c,a,a,c,b,a)+
1295/828*E(b,a,a,c,b,b)+1295/828*E(b,a,b,f,b,b)-
1597/828*E(b,a,c,b,b,a)-241/69*E(c,a,c,b,b,a)-
1597/828*E(b,a,c,b,b,b)-241/69*E(c,a,c,b,b,b)+
113/69*E(b,a,c,c,a,a)+511/276*E(b,a,c,c,a,b)+
707/207*E(c,a,c,c,a,b)-773/207*E(b,a,c,c,b,a)-
500/207*E(c,a,c,c,b,a)-1597/828*E(b,a,c,c,b,b)-
1/2*E(a,e,a,e,a,a)-3/2*E(a,e,a,e,a,b)-
3/4*E(a,e,a,f,b,b)+3/2*E(a,f,b,c,e,a)+
3/2*E(c,e,a,e,a,b)-16/9*E(c,c,d,c,a,a),
E(f,a,a,c,b,b) = -2*E(e,e,a,e,a,b)+
E(e,e,c,c,a,b)-3/2*E(e,e,a,f,b,b)-
E(e,c,e,e,a,b)+4/3*E(d,c,c,b,a,b)-
4/3*E(b,c,c,c,b,a)-4/3*E(d,c,a,c,b,b)-
4/3*E(b,c,c,b,b,a)-4/3*E(d,c,a,c,a,b)-
445/138*E(e,c,d,c,a,a)-238/69*E(b,d,c,b,a,a)+
119/69*E(b,d,c,b,b,b)+169/69*E(b,f,a,c,a,a)-
5027/1656*E(b,a,f,f,b,b)+443/207*E(d,c,c,c,b,a)-
169/69*E(c,d,c,b,a,a)+119/69*E(c,d,c,b,b,b)-
2171/414*E(b,f,a,c,a,b)-953/414*E(b,f,a,c,b,a)-
743/828*E(b,d,b,f,b,a)+2171/414*E(b,d,c,c,b,a)-
5027/1656*E(b,b,b,f,b,a)+763/138*E(c,a,b,c,e,a)-
2129/414*E(c,c,c,c,e,a)+169/69*E(d,c,d,c,a,a)-
1690/207*E(d,c,b,f,b,b)-212/207*E(d,d,c,c,b,a)+
71/46*E(c,e,e,c,a,a)-2129/414*E(c,e,c,c,e,a)+
71/46*E(c,e,e,c,b,a)-71/46*E(c,e,c,c,a,b)-
11291/1656*E(b,c,a,c,a,a)+3053/1656*E(b,c,c,b,a,a)-
1177/1656*E(b,c,d,c,a,a)-7235/1656*E(b,c,c,c,a,a)+
13/414*E(c,d,c,c,b,a)+2041/414*E(c,d,c,c,e,a)-
763/138*E(c,a,c,c,b,b)+25/69*E(c,a,c,c,e,a)+
2371/828*E(b,a,c,c,e,a)+169/69*E(d,c,a,c,b,a)+
3053/1656*E(b,c,a,e,a,a)+2416/207*E(c,c,a,e,a,b)+
545/414*E(b,c,a,e,a,b)+763/138*E(c,c,b,c,e,a)+
87/23*E(b,c,b,c,e,a)-427/69*E(d,c,c,c,e,a)-
439/276*E(d,c,b,f,b,a)+1483/828*E(d,b,b,f,b,a)+
1286/207*E(b,c,b,f,b,b)+97/9*E(d,d,c,c,e,a)-
2113/828*E(c,d,b,f,b,a)+47/46*E(c,e,a,f,b,b)-
479/1656*E(b,c,e,e,a,b)-1207/138*E(b,d,c,c,e,a)+
7109/552*E(b,f,b,c,e,a)+650/207*E(d,d,c,b,b,b)-
650/207*E(d,c,a,b,b,a)-695/69*E(d,c,b,c,e,a)+
5027/1656*E(b,a,a,c,b,a)+5027/1656*E(b,a,a,c,b,b)+
5027/1656*E(b,a,b,f,b,b)-7441/1656*E(b,a,c,b,b,a)-
901/138*E(c,a,c,b,b,a)-7441/1656*E(b,a,c,b,b,b)-
901/138*E(c,a,c,b,b,b)+169/69*E(b,a,c,c,a,a)+
1915/552*E(b,a,c,c,a,b)+2279/414*E(c,a,c,c,a,b)-
6607/828*E(b,a,c,c,b,a)-2279/414*E(c,a,c,c,b,a)-
5785/1656*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)-
1/2*E(a,e,a,e,a,b)-1/4*E(a,e,a,f,b,b)-
1/2*E(a,f,b,c,e,a)+1/2*E(c,e,a,e,a,b)-
55/18*E(c,c,d,c,a,a),
E(f,a,b,c,e,a) = -E(e,e,a,e,a,b)-E(e,e,a,f,b,b)-
2*E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
2/3*E(d,c,c,b,a,b)-2/3*E(b,c,c,c,b,a)-
2/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-
2/3*E(b,c,c,b,b,a)-2/3*E(d,c,a,c,a,b)-
136/69*E(e,c,d,c,a,a)-134/69*E(b,d,c,b,a,a)+
67/69*E(b,d,c,b,b,b)+65/69*E(b,f,a,c,a,a)-
1601/828*E(b,a,f,f,b,b)+181/207*E(d,c,c,c,b,a)-
134/69*E(c,d,c,b,a,a)+67/69*E(c,d,c,b,b,b)-
797/207*E(b,f,a,c,a,b)-308/207*E(b,f,a,c,b,a)-
395/414*E(b,d,b,f,b,a)+797/207*E(b,d,c,c,b,a)-
1601/828*E(b,b,b,f,b,a)+229/69*E(c,a,b,c,e,a)-
1339/414*E(c,c,c,c,e,a)+65/69*E(d,c,d,c,a,a)-
719/207*E(d,c,b,f,b,b)-124/207*E(d,d,c,c,b,a)+
34/23*E(c,e,e,c,a,a)-1339/414*E(c,e,c,c,e,a)+
57/23*E(c,e,e,c,b,a)-34/23*E(c,e,c,c,a,b)-
2933/828*E(b,c,a,c,a,a)+1715/828*E(b,c,c,b,a,a)+
185/828*E(b,c,d,c,a,a)-2153/828*E(b,c,c,c,a,a)-
170/207*E(c,d,c,c,b,a)+841/207*E(c,d,c,c,e,a)-
229/69*E(c,a,c,c,b,b)-71/138*E(c,a,c,c,e,a)+
793/414*E(b,a,c,c,e,a)+65/69*E(d,c,a,c,b,a)+
1715/828*E(b,c,a,e,a,a)+2713/414*E(c,c,a,e,a,b)-
280/207*E(b,c,a,e,a,b)+229/69*E(c,c,b,c,e,a)+
60/23*E(b,c,b,c,e,a)-212/69*E(d,c,c,c,e,a)-
275/276*E(d,c,b,f,b,a)+719/828*E(d,b,b,f,b,a)+
967/207*E(b,c,b,f,b,b)+53/9*E(d,d,c,c,e,a)-
409/414*E(c,d,b,f,b,a)+17/23*E(c,e,a,f,b,b)-
185/828*E(b,c,e,e,a,b)-857/138*E(b,d,c,c,e,a)+
1529/276*E(b,f,b,c,e,a)+181/207*E(d,d,c,b,b,b)-
181/207*E(d,c,a,b,b,a)-193/69*E(d,c,b,c,e,a)+
1601/828*E(b,a,a,c,b,a)+1601/828*E(b,a,a,c,b,b)+
1601/828*E(b,a,b,f,b,b)-1147/828*E(b,a,c,b,b,a)-
229/69*E(c,a,c,b,b,a)-1147/828*E(b,a,c,b,b,b)-
229/69*E(c,a,c,b,b,b)+65/69*E(b,a,c,c,a,a)+
217/276*E(b,a,c,c,a,b)+563/207*E(c,a,c,c,a,b)-
1735/414*E(b,a,c,c,b,a)-563/207*E(c,a,c,c,b,a)-
1147/828*E(b,a,c,c,b,b)+1/2*E(a,f,b,c,e,a)-
16/9*E(c,c,d,c,a,a),
E(f,a,b,f,b,b) = -E(e,e,a,e,a,b)-E(e,e,a,e,a,a)-
E(e,c,e,e,a,b)-E(e,c,e,c,b,a)+
2/3*E(d,c,c,b,a,b)-2/3*E(b,c,c,c,b,a)-
2/3*E(d,c,a,c,b,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)+E(c,c,b,f,b,b)-
136/69*E(e,c,d,c,a,a)-65/69*E(b,d,c,b,a,a)+
65/138*E(b,d,c,b,b,b)+65/69*E(b,f,a,c,a,a)+
731/1656*E(b,a,f,f,b,b)+181/207*E(d,c,c,c,b,a)-
65/69*E(c,d,c,b,a,a)+65/138*E(c,d,c,b,b,b)-
176/207*E(b,f,a,c,a,b)-409/414*E(b,f,a,c,b,a)+
19/414*E(b,d,b,f,b,a)+559/414*E(b,d,c,c,b,a)-
925/1656*E(b,b,b,f,b,a)+389/138*E(c,a,b,c,e,a)-
97/414*E(c,c,c,c,e,a)+65/69*E(d,c,d,c,a,a)-
512/207*E(d,c,b,f,b,b)-124/207*E(d,d,c,c,b,a)+
45/46*E(c,e,e,c,a,a)-152/207*E(c,e,c,c,e,a)+
45/46*E(c,e,e,c,b,a)-45/46*E(c,e,c,c,a,b)-
3589/1656*E(b,c,a,c,a,a)-89/1656*E(b,c,c,b,a,a)-
251/1656*E(b,c,d,c,a,a)-2029/1656*E(b,c,c,c,a,a)+
37/207*E(c,d,c,c,b,a)+647/414*E(c,d,c,c,e,a)-
160/69*E(c,a,c,c,b,b)+205/138*E(c,a,c,c,e,a)+
137/828*E(b,a,c,c,e,a)+65/69*E(d,c,a,c,b,a)-
89/1656*E(b,c,a,e,a,a)+1057/414*E(c,c,a,e,a,b)+
889/414*E(b,c,a,e,a,b)+160/69*E(c,c,b,c,e,a)+
60/23*E(b,c,b,c,e,a)-143/69*E(d,c,c,c,e,a)-
275/276*E(d,c,b,f,b,a)+719/828*E(d,b,b,f,b,a)+
485/414*E(b,c,b,f,b,b)+35/9*E(d,d,c,c,e,a)-
409/414*E(c,d,b,f,b,a)+45/92*E(c,e,a,f,b,b)+
251/1656*E(b,c,e,e,a,b)-167/138*E(b,d,c,c,e,a)+
2023/552*E(b,f,b,c,e,a)+1/2*E(c,c,e,c,b,a)+
181/207*E(d,d,c,b,b,b)-181/207*E(d,c,a,b,b,a)-
262/69*E(d,c,b,c,e,a)+925/1656*E(b,a,a,c,b,a)+
925/1656*E(b,a,a,c,b,b)+925/1656*E(b,a,b,f,b,b)-
2915/1656*E(b,a,c,b,b,a)-160/69*E(c,a,c,b,b,a)-
2915/1656*E(b,a,c,b,b,b)-160/69*E(c,a,c,b,b,b)+
65/69*E(b,a,c,c,a,a)+641/552*E(b,a,c,c,a,b)+
356/207*E(c,a,c,c,a,b)-2021/828*E(b,a,c,c,b,a)-
356/207*E(c,a,c,c,b,a)-2915/1656*E(b,a,c,c,b,b)+
E(c,a,b,f,b,b)-1/2*E(a,e,a,e,a,a)-
E(a,e,a,e,a,b)-1/2*E(a,e,a,f,b,b)+
3/2*E(a,f,b,c,e,a)-7/9*E(c,c,d,c,a,a),
E(f,a,c,b,a,a) = -2*E(e,e,a,e,a,a)+
E(e,e,c,c,a,a)-2*E(f,f,b,c,e,a)+
3*E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)+2/3*E(d,c,c,b,a,b)-
2/3*E(b,c,c,c,b,a)-2/3*E(d,c,a,c,b,b)-
2*E(c,e,e,e,a,b)-2/3*E(b,c,c,b,b,a)-
2/3*E(d,c,a,c,a,b)-E(c,c,b,f,b,b)-
E(c,c,a,e,a,a)+8/69*E(e,c,d,c,a,a)+
377/138*E(b,d,c,b,a,a)-77/69*E(b,d,c,b,b,b)-
16/69*E(b,f,a,c,a,a)+1007/414*E(b,a,f,f,b,b)-
380/207*E(d,c,c,c,b,a)+239/138*E(c,d,c,b,a,a)-
77/69*E(c,d,c,b,b,b)+1090/207*E(b,f,a,c,a,b)+
355/207*E(b,f,a,c,b,a)+314/207*E(b,d,b,f,b,a)-
1090/207*E(b,d,c,c,b,a)+1007/414*E(b,b,b,f,b,a)-
169/138*E(c,a,b,c,e,a)+1186/207*E(c,c,c,c,e,a)-
16/69*E(d,c,d,c,a,a)-254/207*E(d,c,b,f,b,b)-
13/207*E(d,d,c,c,b,a)-119/46*E(c,e,e,c,a,a)+
1751/414*E(c,e,c,c,e,a)-211/46*E(c,e,e,c,b,a)+
119/46*E(c,e,c,c,a,b)+827/414*E(b,c,a,c,a,a)-
2021/414*E(b,c,c,b,a,a)+301/414*E(b,c,d,c,a,a)+
731/414*E(b,c,c,c,a,a)+286/207*E(c,d,c,c,b,a)-
2311/414*E(c,d,c,c,e,a)+188/69*E(c,a,c,c,b,b)+
203/69*E(c,a,c,c,e,a)-1036/207*E(b,a,c,c,e,a)-
16/69*E(d,c,a,c,b,a)-2021/414*E(b,c,a,e,a,a)-
1336/207*E(c,c,a,e,a,b)+1433/207*E(b,c,a,e,a,b)-
119/69*E(c,c,b,c,e,a)-13/23*E(b,c,b,c,e,a)+
601/69*E(d,c,c,c,e,a)-203/276*E(d,c,b,f,b,a)+
47/828*E(d,b,b,f,b,a)-1583/207*E(b,c,b,f,b,b)-
106/9*E(d,d,c,c,e,a)+148/207*E(c,d,b,f,b,a)-
27/92*E(c,e,a,f,b,b)+113/414*E(b,c,e,e,a,b)+
1333/138*E(b,d,c,c,e,a)-196/69*E(b,f,b,c,e,a)+
1/2*E(c,c,e,c,b,a)-380/207*E(d,d,c,b,b,b)+
380/207*E(d,c,a,b,b,a)+194/69*E(d,c,b,c,e,a)-
1007/414*E(b,a,a,c,b,a)-1007/414*E(b,a,a,c,b,b)-
1007/414*E(b,a,b,f,b,b)+121/414*E(b,a,c,b,b,a)+
188/69*E(c,a,c,b,b,a)+121/414*E(b,a,c,b,b,b)+
188/69*E(c,a,c,b,b,b)-16/69*E(b,a,c,c,a,a)+
89/138*E(b,a,c,c,a,b)-370/207*E(c,a,c,c,a,b)+
808/207*E(b,a,c,c,b,a)+577/207*E(c,a,c,c,b,a)+
121/414*E(b,a,c,c,b,b)+E(c,a,c,b,a,a)-
1/2*E(a,e,a,e,a,a)-E(a,e,a,e,a,b)-
1/2*E(a,e,a,f,b,b)+1/2*E(a,f,b,c,e,a)+
E(c,e,a,e,a,b)+14/9*E(c,c,d,c,a,a),
E(f,a,c,b,b,a) = -4*E(e,e,a,e,a,b)-E(e,e,a,e,a,a)+
E(e,e,c,c,a,b)+E(f,f,b,c,e,a)-
2*E(e,e,a,f,b,b)-4*E(e,c,e,e,a,b)-
2*E(e,c,e,c,b,a)+7/3*E(d,c,c,b,a,b)-
7/3*E(b,c,c,c,b,a)-7/3*E(d,c,a,c,b,b)+
E(c,e,e,e,a,b)-4/3*E(b,c,c,b,b,a)-
7/3*E(d,c,a,c,a,b)+E(c,c,b,f,b,b)-
E(b,c,a,c,b,a)-485/69*E(e,c,d,c,a,a)-
629/138*E(b,d,c,b,a,a)+140/69*E(b,d,c,b,b,b)+
280/69*E(b,f,a,c,a,a)-6665/1656*E(b,a,f,f,b,b)+
578/207*E(d,c,c,c,b,a)-629/138*E(c,d,c,b,a,a)+
209/69*E(c,d,c,b,b,b)-3305/414*E(b,f,a,c,a,b)-
971/414*E(b,f,a,c,b,a)-709/414*E(b,d,b,f,b,a)+
1549/207*E(b,d,c,c,b,a)-6665/1656*E(b,b,b,f,b,a)+
1267/138*E(c,a,b,c,e,a)-3353/414*E(c,c,c,c,e,a)+
280/69*E(d,c,d,c,a,a)-2248/207*E(d,c,b,f,b,b)-
221/207*E(d,d,c,c,b,a)+185/46*E(c,e,e,c,a,a)-
3353/414*E(c,e,c,c,e,a)+231/46*E(c,e,e,c,b,a)-
185/46*E(c,e,c,c,a,b)-17249/1656*E(b,c,a,c,a,a)+
4367/1656*E(b,c,c,b,a,a)+389/1656*E(b,c,d,c,a,a)-
10529/1656*E(b,c,c,c,a,a)-106/207*E(c,d,c,c,b,a)+
1988/207*E(c,d,c,c,e,a)-1267/138*E(c,a,c,c,b,b)+
70/69*E(c,a,c,c,e,a)+3037/828*E(b,a,c,c,e,a)+
280/69*E(d,c,a,c,b,a)+4367/1656*E(b,c,a,e,a,a)+
3577/207*E(c,c,a,e,a,b)+905/414*E(b,c,a,e,a,b)+
1267/138*E(c,c,b,c,e,a)+170/23*E(b,c,b,c,e,a)-
616/69*E(d,c,c,c,e,a)-121/69*E(d,c,b,f,b,a)+
562/207*E(d,b,b,f,b,a)+1862/207*E(b,c,b,f,b,b)+
151/9*E(d,d,c,c,e,a)-1385/414*E(c,d,b,f,b,a)+
185/92*E(c,e,a,f,b,b)-2045/1656*E(b,c,e,e,a,b)-
848/69*E(b,d,c,c,e,a)+9983/552*E(b,f,b,c,e,a)+
785/207*E(d,d,c,b,b,b)-785/207*E(d,c,a,b,b,a)-
980/69*E(d,c,b,c,e,a)+6665/1656*E(b,a,a,c,b,a)+
6665/1656*E(b,a,a,c,b,b)+6665/1656*E(b,a,b,f,b,b)-
8539/1656*E(b,a,c,b,b,a)-1267/138*E(c,a,c,b,b,a)-
8539/1656*E(b,a,c,b,b,b)-1405/138*E(c,a,c,b,b,b)+
280/69*E(b,a,c,c,a,a)+2809/552*E(b,a,c,c,a,b)+
3773/414*E(c,a,c,c,a,b)-9433/828*E(b,a,c,c,b,a)-
3773/414*E(c,a,c,c,b,a)-8539/1656*E(b,a,c,c,b,b)-
E(a,e,a,e,a,b)-1/2*E(a,e,a,f,b,b)+
1/2*E(a,f,b,c,e,a)-91/18*E(c,c,d,c,a,a),
E(f,a,c,b,b,b) = 
E(e,e,e,e,a,b)-E(e,e,e,c,a,a)+E(e,e,a,e,a,b)+
E(e,e,a,e,a,a)+E(e,e,c,c,a,b)-E(f,f,b,c,e,a)-
E(e,e,a,f,b,b)-E(d,c,c,c,b,b)-
1/3*E(d,c,c,b,a,b)+1/3*E(b,c,c,c,b,a)-
E(b,c,c,c,b,b)-E(c,c,c,c,b,b)+
1/3*E(d,c,a,c,b,b)-2/3*E(b,c,c,b,b,a)+
1/3*E(d,c,a,c,a,b)-E(c,c,b,f,b,b)+
2*E(b,c,a,c,b,a)+53/69*E(e,c,d,c,a,a)+
143/138*E(b,d,c,b,a,a)+16/69*E(b,d,c,b,b,b)-
106/69*E(b,f,a,c,a,a)+733/828*E(b,a,f,f,b,b)-
896/207*E(d,c,c,c,b,a)+143/138*E(c,d,c,b,a,a)-
122/69*E(c,d,c,b,b,b)+97/207*E(b,f,a,c,a,b)+
443/414*E(b,f,a,c,b,a)-235/828*E(b,d,b,f,b,a)-
815/414*E(b,d,c,c,b,a)+733/828*E(b,b,b,f,b,a)-
245/69*E(c,a,b,c,e,a)+1259/414*E(c,c,c,c,e,a)-
106/69*E(d,c,d,c,a,a)+1336/207*E(d,c,b,f,b,b)+
440/207*E(d,d,c,c,b,a)-65/23*E(c,e,e,c,a,a)+
1259/414*E(c,e,c,c,e,a)-65/23*E(c,e,e,c,b,a)+
65/23*E(c,e,c,c,a,b)+2281/828*E(b,c,a,c,a,a)-
1645/828*E(b,c,c,b,a,a)+1487/828*E(b,c,d,c,a,a)+
1009/828*E(b,c,c,c,a,a)+49/207*E(c,d,c,c,b,a)-
1795/414*E(c,d,c,c,e,a)+176/69*E(c,a,c,c,b,b)+
85/138*E(c,a,c,c,e,a)-205/207*E(b,a,c,c,e,a)-
175/69*E(d,c,a,c,b,a)-1645/828*E(b,c,a,e,a,a)-
2729/414*E(c,c,a,e,a,b)-143/414*E(b,c,a,e,a,b)-
245/69*E(c,c,b,c,e,a)+3/23*E(b,c,b,c,e,a)+
523/69*E(d,c,c,c,e,a)+479/138*E(d,c,b,f,b,a)-
461/414*E(d,b,b,f,b,a)-1327/414*E(b,c,b,f,b,b)-
112/9*E(d,d,c,c,e,a)+1507/828*E(c,d,b,f,b,a)-
107/92*E(c,e,a,f,b,b)+169/828*E(b,c,e,e,a,b)+
853/138*E(b,d,c,c,e,a)-433/276*E(b,f,b,c,e,a)-
1103/207*E(d,d,c,b,b,b)+1103/207*E(d,c,a,b,b,a)+
578/69*E(d,c,b,c,e,a)-733/828*E(b,a,a,c,b,a)-
733/828*E(b,a,a,c,b,b)-733/828*E(b,a,b,f,b,b)+
551/828*E(b,a,c,b,b,a)+245/69*E(c,a,c,b,b,a)+
551/828*E(b,a,c,b,b,b)+314/69*E(c,a,c,b,b,b)-
106/69*E(b,a,c,c,a,a)-149/276*E(b,a,c,c,a,b)-
502/207*E(c,a,c,c,a,b)+247/207*E(b,a,c,c,b,a)+
502/207*E(c,a,c,c,b,a)+551/828*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,b)+1/4*E(a,e,a,f,b,b)+
1/2*E(c,e,a,e,a,b)+8/9*E(c,c,d,c,a,a),
E(f,a,c,c,a,a) = 
3*E(e,e,a,e,a,b)+3*E(e,e,a,e,a,a)-
E(f,f,a,c,a,a)-3/2*E(e,e,a,f,b,b)+
3*E(e,c,e,e,a,b)+3*E(e,c,e,c,b,a)-
2*E(d,c,c,b,a,b)+2*E(b,c,c,c,b,a)+
2*E(d,c,a,c,b,b)+2*E(b,c,c,b,b,a)+
2*E(d,c,a,c,a,b)+267/46*E(e,c,d,c,a,a)+
97/46*E(b,d,c,b,a,a)-30/23*E(b,d,c,b,b,b)-
60/23*E(b,f,a,c,a,a)+103/46*E(b,a,f,f,b,b)+
8/23*E(d,c,c,c,b,a)+143/46*E(c,d,c,b,a,a)-
30/23*E(c,d,c,b,b,b)+195/46*E(b,f,a,c,a,b)+
71/46*E(b,f,a,c,b,a)+49/46*E(b,d,b,f,b,a)-
86/23*E(b,d,c,c,b,a)+103/46*E(b,b,b,f,b,a)-
283/46*E(c,a,b,c,e,a)+91/23*E(c,c,c,c,e,a)-
60/23*E(d,c,d,c,a,a)+108/23*E(d,c,b,f,b,b)+
1/23*E(d,d,c,c,b,a)+1/46*E(c,e,e,c,a,a)+
91/23*E(c,e,c,c,e,a)+1/46*E(c,e,e,c,b,a)-
1/46*E(c,e,c,c,a,b)+315/46*E(b,c,a,c,a,a)+
21/46*E(b,c,c,b,a,a)-39/23*E(b,c,d,c,a,a)+
195/46*E(b,c,c,c,a,a)+1/23*E(c,d,c,c,b,a)-
96/23*E(c,d,c,c,e,a)+283/46*E(c,a,c,c,b,b)-
99/46*E(c,a,c,c,e,a)-37/46*E(b,a,c,c,e,a)-
37/23*E(d,c,a,c,b,a)+21/46*E(b,c,a,e,a,a)-
465/46*E(c,c,a,e,a,b)-247/46*E(b,c,a,e,a,b)-
283/46*E(c,c,b,c,e,a)-175/23*E(b,c,b,c,e,a)-
29/23*E(d,c,c,c,e,a)-123/92*E(d,c,b,f,b,a)-
131/92*E(d,b,b,f,b,a)-87/23*E(b,c,b,f,b,b)-
E(d,d,c,c,e,a)+71/46*E(c,d,b,f,b,a)-
17/23*E(c,e,a,f,b,b)+16/23*E(b,c,e,e,a,b)+
255/46*E(b,d,c,c,e,a)-619/46*E(b,f,b,c,e,a)+
8/23*E(d,d,c,b,b,b)-8/23*E(d,c,a,b,b,a)+
95/23*E(d,c,b,c,e,a)-103/46*E(b,a,a,c,b,a)-
103/46*E(b,a,a,c,b,b)-103/46*E(b,a,b,f,b,b)+
90/23*E(b,a,c,b,b,a)+283/46*E(c,a,c,b,b,a)+
90/23*E(b,a,c,b,b,b)+283/46*E(c,a,c,b,b,b)-
60/23*E(b,a,c,c,a,a)-89/23*E(b,a,c,c,a,b)-
281/46*E(c,a,c,c,a,b)+341/46*E(b,a,c,c,b,a)+
281/46*E(c,a,c,c,b,a)+90/23*E(b,a,c,c,b,b)+
3/2*E(a,e,a,e,a,b)+3/4*E(a,e,a,f,b,b)-
3/2*E(c,e,a,e,a,b)+7/2*E(c,c,d,c,a,a),
E(f,a,c,c,a,b) = 
2*E(e,e,a,e,a,b)+E(e,e,a,e,a,a)-E(e,e,c,c,a,b)-
E(e,e,c,c,a,a)+E(e,c,e,e,a,b)-
2*E(d,c,c,b,a,b)+2*E(b,c,c,c,b,a)+
2*E(d,c,a,c,b,b)+E(b,c,c,b,b,a)+
2*E(d,c,a,c,a,b)+E(b,c,a,c,b,a)+
163/46*E(e,c,d,c,a,a)+73/46*E(b,d,c,b,a,a)-
25/46*E(b,d,c,b,b,b)-48/23*E(b,f,a,c,a,a)+
653/552*E(b,a,f,f,b,b)-128/69*E(d,c,c,c,b,a)+
73/46*E(c,d,c,b,a,a)-71/46*E(c,d,c,b,b,b)+
215/138*E(b,f,a,c,a,b)+76/69*E(b,f,a,c,b,a)-
1/69*E(b,d,b,f,b,a)-142/69*E(b,d,c,c,b,a)+
653/552*E(b,b,b,f,b,a)-104/23*E(c,a,b,c,e,a)+
223/69*E(c,c,c,c,e,a)-48/23*E(d,c,d,c,a,a)+
733/69*E(d,c,b,f,b,b)+122/69*E(d,d,c,c,b,a)-
41/23*E(c,e,e,c,a,a)+515/138*E(c,e,c,c,e,a)-
41/23*E(c,e,e,c,b,a)+41/23*E(c,e,c,c,a,b)+
2357/552*E(b,c,a,c,a,a)-263/552*E(b,c,c,b,a,a)+
967/552*E(b,c,d,c,a,a)+1205/552*E(b,c,c,c,a,a)-
55/138*E(c,d,c,c,b,a)-493/138*E(c,d,c,c,e,a)+
185/46*E(c,a,c,c,b,b)-47/46*E(c,a,c,c,e,a)-
127/276*E(b,a,c,c,e,a)-71/23*E(d,c,a,c,b,a)-
263/552*E(b,c,a,e,a,a)-1277/138*E(c,c,a,e,a,b)-
301/69*E(b,c,a,e,a,b)-185/46*E(c,c,b,c,e,a)-
48/23*E(b,c,b,c,e,a)+78/23*E(d,c,c,c,e,a)+
403/92*E(d,c,b,f,b,a)-595/276*E(d,b,b,f,b,a)-
367/138*E(b,c,b,f,b,b)-25/3*E(d,d,c,c,e,a)+
221/138*E(c,d,b,f,b,a)-87/46*E(c,e,a,f,b,b)-
415/552*E(b,c,e,e,a,b)+181/46*E(b,d,c,c,e,a)-
1323/184*E(b,f,b,c,e,a)+1/2*E(c,c,e,c,b,a)-
197/69*E(d,d,c,b,b,b)+197/69*E(d,c,a,b,b,a)+
237/23*E(d,c,b,c,e,a)-653/552*E(b,a,a,c,b,a)-
E(c,a,a,c,b,a)-653/552*E(b,a,a,c,b,b)-
653/552*E(b,a,b,f,b,b)+1567/552*E(b,a,c,b,b,a)+
231/46*E(c,a,c,b,b,a)+1567/552*E(b,a,c,b,b,b)+
231/46*E(c,a,c,b,b,b)-48/23*E(b,a,c,c,a,a)-
565/184*E(b,a,c,c,a,b)-587/138*E(c,a,c,c,a,b)+
1255/276*E(b,a,c,c,b,a)+449/138*E(c,a,c,c,b,a)+
1567/552*E(b,a,c,c,b,b)-E(c,a,a,c,b,b)+
1/2*E(a,e,a,e,a,a)+E(a,e,a,e,a,b)+
1/2*E(a,e,a,f,b,b)-E(a,f,b,c,e,a)-
E(c,e,a,e,a,b)+13/6*E(c,c,d,c,a,a),
E(f,a,c,c,b,a) = 
3*E(e,e,a,e,a,b)+2*E(e,e,a,e,a,a)-
E(e,e,c,c,a,b)-E(e,e,c,c,a,a)+E(f,f,b,c,e,a)-
1/2*E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-7/3*E(d,c,c,b,a,b)+
7/3*E(b,c,c,c,b,a)+7/3*E(d,c,a,c,b,b)+
4/3*E(b,c,c,b,b,a)+7/3*E(d,c,a,c,a,b)+
E(b,c,a,c,b,a)+356/69*E(e,c,d,c,a,a)+
91/69*E(b,d,c,b,a,a)-91/138*E(b,d,c,b,b,b)-
160/69*E(b,f,a,c,a,a)+479/414*E(b,a,f,f,b,b)-
5/207*E(d,c,c,c,b,a)+160/69*E(c,d,c,b,a,a)-
229/138*E(c,d,c,b,b,b)+412/207*E(b,f,a,c,a,b)+
100/207*E(b,f,a,c,b,a)+139/414*E(b,d,b,f,b,a)-
617/414*E(b,d,c,c,b,a)+479/414*E(b,b,b,f,b,a)-
655/138*E(c,a,b,c,e,a)+751/207*E(c,c,c,c,e,a)-
160/69*E(d,c,d,c,a,a)+1876/207*E(d,c,b,f,b,b)+
215/207*E(d,d,c,c,b,a)-63/46*E(c,e,e,c,a,a)+
1709/414*E(c,e,c,c,e,a)-63/46*E(c,e,e,c,b,a)+
63/46*E(c,e,c,c,a,b)+1991/414*E(b,c,a,c,a,a)+
145/414*E(b,c,c,b,a,a)+181/414*E(b,c,d,c,a,a)+
1031/414*E(b,c,c,c,a,a)-145/414*E(c,d,c,c,b,a)-
1651/414*E(c,d,c,c,e,a)+293/69*E(c,a,c,c,b,b)-
109/69*E(c,a,c,c,e,a)-79/207*E(b,a,c,c,e,a)-
160/69*E(d,c,a,c,b,a)+145/414*E(b,c,a,e,a,a)-
2044/207*E(c,c,a,e,a,b)-1264/207*E(b,c,a,e,a,b)-
293/69*E(c,c,b,c,e,a)-84/23*E(b,c,b,c,e,a)+
7/69*E(d,c,c,c,e,a)+148/69*E(d,c,b,f,b,a)-
469/207*E(d,b,b,f,b,a)-443/207*E(b,c,b,f,b,b)-
31/9*E(d,d,c,c,e,a)+307/207*E(c,d,b,f,b,a)-
89/46*E(c,e,a,f,b,b)-181/414*E(b,c,e,e,a,b)+
427/138*E(b,d,c,c,e,a)-1229/138*E(b,f,b,c,e,a)+
1/2*E(c,c,e,c,b,a)-212/207*E(d,d,c,b,b,b)+
212/207*E(d,c,a,b,b,a)+629/69*E(d,c,b,c,e,a)-
479/414*E(b,a,a,c,b,a)-E(c,a,a,c,b,a)-
479/414*E(b,a,a,c,b,b)-479/414*E(b,a,b,f,b,b)+
1279/414*E(b,a,c,b,b,a)+362/69*E(c,a,c,b,b,a)+
1279/414*E(b,a,c,b,b,b)+362/69*E(c,a,c,b,b,b)-
160/69*E(b,a,c,c,a,a)-559/138*E(b,a,c,c,a,b)-
1078/207*E(c,a,c,c,a,b)+1111/207*E(b,a,c,c,b,a)+
871/207*E(c,a,c,c,b,a)+1279/414*E(b,a,c,c,b,b)-
E(c,a,a,c,b,b)+1/2*E(a,e,a,e,a,a)+
3/2*E(a,e,a,e,a,b)+3/4*E(a,e,a,f,b,b)-
E(a,f,b,c,e,a)-3/2*E(c,e,a,e,a,b)+
26/9*E(c,c,d,c,a,a),
E(f,a,c,c,b,b) = -E(e,e,e,e,a,b)+E(e,e,e,c,a,a)+
2*E(e,e,a,e,a,b)-2*E(e,e,c,c,a,b)+
2*E(e,e,a,f,b,b)+2*E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)+E(d,c,c,c,b,b)-
2*E(d,c,c,b,a,b)+2*E(b,c,c,c,b,a)+
E(b,c,c,c,b,b)+E(c,c,c,c,b,b)+
2*E(d,c,a,c,b,b)+2*E(b,c,c,b,b,a)+
2*E(d,c,a,c,a,b)-E(b,c,a,c,b,a)+
111/23*E(e,c,d,c,a,a)+145/46*E(b,d,c,b,a,a)-
42/23*E(b,d,c,b,b,b)-61/23*E(b,f,a,c,a,a)+
1367/552*E(b,a,f,f,b,b)-17/69*E(d,c,c,c,b,a)+
99/46*E(c,d,c,b,a,a)-19/23*E(c,d,c,b,b,b)+
773/138*E(b,f,a,c,a,b)+197/138*E(b,f,a,c,b,a)+
169/138*E(b,d,b,f,b,a)-635/138*E(b,d,c,c,b,a)+
1367/552*E(b,b,b,f,b,a)-249/46*E(c,a,b,c,e,a)+
235/69*E(c,c,c,c,e,a)-61/23*E(d,c,d,c,a,a)+
403/69*E(d,c,b,f,b,b)-28/69*E(d,d,c,c,b,a)-
17/46*E(c,e,e,c,a,a)+235/69*E(c,e,c,c,e,a)-
17/46*E(c,e,e,c,b,a)+17/46*E(c,e,c,c,a,b)+
3935/552*E(b,c,a,c,a,a)+247/552*E(b,c,c,b,a,a)-
395/552*E(b,c,d,c,a,a)+2471/552*E(b,c,c,c,a,a)-
79/138*E(c,d,c,c,b,a)-397/138*E(c,d,c,c,e,a)+
295/46*E(c,a,c,c,b,b)-111/46*E(c,a,c,c,e,a)-
343/276*E(b,a,c,c,e,a)-61/23*E(d,c,a,c,b,a)+
247/552*E(b,c,a,e,a,a)-1217/138*E(c,c,a,e,a,b)-
467/138*E(b,c,a,e,a,b)-249/46*E(c,c,b,c,e,a)-
153/23*E(b,c,b,c,e,a)+56/23*E(d,c,c,c,e,a)-
25/92*E(d,c,b,f,b,a)-403/276*E(d,b,b,f,b,a)-
278/69*E(b,c,b,f,b,b)-19/3*E(d,d,c,c,e,a)+
197/138*E(c,d,b,f,b,a)-10/23*E(c,e,a,f,b,b)+
395/552*E(b,c,e,e,a,b)+98/23*E(b,d,c,c,e,a)-
2965/184*E(b,f,b,c,e,a)-17/69*E(d,d,c,b,b,b)+
17/69*E(d,c,a,b,b,a)+156/23*E(d,c,b,c,e,a)-
1367/552*E(b,a,a,c,b,a)-1367/552*E(b,a,a,c,b,b)-
1367/552*E(b,a,b,f,b,b)+2725/552*E(b,a,c,b,b,a)+
249/46*E(c,a,c,b,b,a)+2725/552*E(b,a,c,b,b,b)+
249/46*E(c,a,c,b,b,b)-61/23*E(b,a,c,c,a,a)-
799/184*E(b,a,c,c,a,b)-803/138*E(c,a,c,c,a,b)+
2455/276*E(b,a,c,c,b,a)+803/138*E(c,a,c,c,b,a)+
2725/552*E(b,a,c,c,b,b)+1/2*E(a,e,a,e,a,b)+
1/4*E(a,e,a,f,b,b)-1/2*E(c,e,a,e,a,b)+
19/6*E(c,c,d,c,a,a),
E(f,a,c,c,e,a) = 
E(e,e,a,e,a,b)+E(e,e,a,e,a,a)+E(f,f,b,c,e,a)-
1/2*E(e,e,a,f,b,b)+E(e,c,e,e,a,b)+
E(e,c,e,c,b,a)-2/3*E(d,c,c,b,a,b)+
2/3*E(b,c,c,c,b,a)+2/3*E(d,c,a,c,b,b)+
2/3*E(b,c,c,b,b,a)+2/3*E(d,c,a,c,a,b)+
269/138*E(e,c,d,c,a,a)+62/69*E(b,d,c,b,a,a)-
31/69*E(b,d,c,b,b,b)-62/69*E(b,f,a,c,a,a)+
170/207*E(b,a,f,f,b,b)-58/207*E(d,c,c,c,b,a)+
62/69*E(c,d,c,b,a,a)-31/69*E(c,d,c,b,b,b)+
308/207*E(b,f,a,c,a,b)+125/207*E(b,f,a,c,b,a)+
61/207*E(b,d,b,f,b,a)-308/207*E(b,d,c,c,b,a)+
170/207*E(b,b,b,f,b,a)-142/69*E(c,a,b,c,e,a)+
266/207*E(c,c,c,c,e,a)-62/69*E(d,c,d,c,a,a)+
482/207*E(d,c,b,f,b,b)+10/207*E(d,d,c,c,b,a)-
2/23*E(c,e,e,c,a,a)+266/207*E(c,e,c,c,e,a)-
2/23*E(c,e,e,c,b,a)+2/23*E(c,e,c,c,a,b)+
494/207*E(b,c,a,c,a,a)+13/207*E(b,c,c,b,a,a)-
68/207*E(b,c,d,c,a,a)+308/207*E(b,c,c,c,a,a)-
13/207*E(c,d,c,c,b,a)-563/414*E(c,d,c,c,e,a)+
142/69*E(c,a,c,c,b,b)-50/69*E(c,a,c,c,e,a)-
47/207*E(b,a,c,c,e,a)-62/69*E(d,c,a,c,b,a)+
13/207*E(b,c,a,e,a,a)-692/207*E(c,c,a,e,a,b)-
338/207*E(b,c,a,e,a,b)-142/69*E(c,c,b,c,e,a)-
59/23*E(b,c,b,c,e,a)+26/69*E(d,c,c,c,e,a)+
25/138*E(d,c,b,f,b,a)-241/414*E(d,b,b,f,b,a)-
295/207*E(b,c,b,f,b,b)-14/9*E(d,d,c,c,e,a)+
125/207*E(c,d,b,f,b,a)-27/92*E(c,e,a,f,b,b)+
68/207*E(b,c,e,e,a,b)+275/138*E(b,d,c,c,e,a)-
311/69*E(b,f,b,c,e,a)-58/207*E(d,d,c,b,b,b)+
58/207*E(d,c,a,b,b,a)+148/69*E(d,c,b,c,e,a)-
170/207*E(b,a,a,c,b,a)-170/207*E(b,a,a,c,b,b)-
170/207*E(b,a,b,f,b,b)+256/207*E(b,a,c,b,b,a)+
142/69*E(c,a,c,b,b,a)+256/207*E(b,a,c,b,b,b)+
142/69*E(c,a,c,b,b,b)-62/69*E(b,a,c,c,a,a)-
82/69*E(b,a,c,c,a,b)-416/207*E(c,a,c,c,a,b)+
509/207*E(b,a,c,c,b,a)+416/207*E(c,a,c,c,b,a)+
256/207*E(b,a,c,c,b,b)+1/2*E(a,e,a,e,a,b)+
1/4*E(a,e,a,f,b,b)-1/2*E(c,e,a,e,a,b)+
10/9*E(c,c,d,c,a,a),
E(f,a,f,f,b,b) = 
2*E(e,e,a,e,a,b)+2*E(e,e,a,e,a,a)-
E(e,e,a,f,b,b)+E(e,c,e,e,a,b)+E(e,c,e,c,b,a)-
4/3*E(d,c,c,b,a,b)+4/3*E(b,c,c,c,b,a)+
4/3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)+
1/3*E(b,c,c,b,b,a)+4/3*E(d,c,a,c,a,b)+
E(c,c,b,f,b,b)+E(b,c,a,c,b,a)+E(b,a,a,c,a,a)+
385/138*E(e,c,d,c,a,a)-167/69*E(b,d,c,b,a,a)+
167/138*E(b,d,c,b,b,b)-40/69*E(b,f,a,c,a,a)-
1727/828*E(b,a,f,f,b,b)+568/207*E(d,c,c,c,b,a)-
29/69*E(c,d,c,b,a,a)+29/138*E(c,d,c,b,b,b)-
1657/414*E(b,f,a,c,a,b)-985/414*E(b,f,a,c,b,a)-
655/828*E(b,d,b,f,b,a)+932/207*E(b,d,c,c,b,a)-
1727/828*E(b,b,b,f,b,a)+13/69*E(c,a,b,c,e,a)-
1177/414*E(c,c,c,c,e,a)-40/69*E(d,c,d,c,a,a)+
55/207*E(d,c,b,f,b,b)-205/207*E(d,d,c,c,b,a)-
5/23*E(c,e,e,c,a,a)-485/207*E(c,e,c,c,e,a)+
18/23*E(c,e,e,c,b,a)+5/23*E(c,e,c,c,a,b)-
971/828*E(b,c,a,c,a,a)+3281/828*E(b,c,c,b,a,a)-
1255/828*E(b,c,d,c,a,a)-1451/828*E(b,c,c,c,a,a)-
251/207*E(c,d,c,c,b,a)+337/207*E(c,d,c,c,e,a)-
95/138*E(c,a,c,c,b,b)-217/69*E(c,a,c,c,e,a)+
446/207*E(b,a,c,c,e,a)+29/69*E(d,c,a,c,b,a)+
3281/828*E(b,c,a,e,a,a)+731/207*E(c,c,a,e,a,b)-
2495/414*E(b,c,a,e,a,b)+95/138*E(c,c,b,c,e,a)-
44/23*E(b,c,b,c,e,a)-464/69*E(d,c,c,c,e,a)-
197/276*E(d,c,b,f,b,a)-55/828*E(d,b,b,f,b,a)+
1183/207*E(b,c,b,f,b,b)+89/9*E(d,d,c,c,e,a)-
1349/828*E(c,d,b,f,b,a)-14/23*E(c,e,a,f,b,b)+
427/828*E(b,c,e,e,a,b)-628/69*E(b,d,c,c,e,a)+
1007/276*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)+
568/207*E(d,d,c,b,b,b)-568/207*E(d,c,a,b,b,a)-
67/69*E(d,c,b,c,e,a)+3383/828*E(b,a,a,c,b,a)+
2555/828*E(b,a,a,c,b,b)+1727/828*E(b,a,b,f,b,b)+
329/828*E(b,a,c,b,b,a)-95/138*E(c,a,c,b,b,a)+
329/828*E(b,a,c,b,b,b)-95/138*E(c,a,c,b,b,b)+
29/69*E(b,a,c,c,a,a)-659/276*E(b,a,c,c,a,b)-
125/414*E(c,a,c,c,a,b)+19/207*E(b,a,c,c,b,a)+
125/414*E(c,a,c,c,b,a)+1157/828*E(b,a,c,c,b,b)+
1/2*E(a,e,a,e,a,a)+2*E(a,e,a,e,a,b)+
E(a,e,a,f,b,b)-1/2*E(a,f,b,c,e,a)-
5/18*E(c,c,d,c,a,a),
E(f,b,a,b,a,a) = -E(e,e,e,c,a,a)+3*E(e,e,a,e,a,b)+
E(e,e,c,c,a,a)-E(f,f,b,c,e,a)+
4*E(e,e,a,f,b,b)+4*E(e,c,e,e,a,b)+
2*E(e,c,e,c,b,a)-4/3*E(d,c,c,b,a,b)+
4/3*E(b,c,c,c,b,a)+4/3*E(d,c,a,c,b,b)-
E(c,e,e,e,a,b)+4/3*E(b,c,c,b,b,a)+
4/3*E(d,c,a,c,a,b)-E(b,c,a,c,b,a)-
E(c,b,a,b,b,a)-E(c,c,a,e,a,a)+E(b,a,a,c,a,a)+
517/138*E(e,c,d,c,a,a)+413/138*E(b,d,c,b,a,a)-
86/69*E(b,d,c,b,b,b)-103/69*E(b,f,a,c,a,a)+
2453/1656*E(b,a,f,f,b,b)-83/207*E(d,c,c,c,b,a)+
275/138*E(c,d,c,b,a,a)-86/69*E(c,d,c,b,b,b)+
919/207*E(b,f,a,c,a,b)+418/207*E(b,f,a,c,b,a)+
403/414*E(b,d,b,f,b,a)-919/207*E(b,d,c,c,b,a)+
4109/1656*E(b,b,b,f,b,a)-227/69*E(c,a,b,c,e,a)+
797/414*E(c,c,c,c,e,a)-103/69*E(d,c,d,c,a,a)+
961/207*E(d,c,b,f,b,b)+50/207*E(d,d,c,c,b,a)-
79/23*E(c,e,e,c,a,a)+797/414*E(c,e,c,c,e,a)-
79/23*E(c,e,e,c,b,a)+79/23*E(c,e,c,c,a,b)+
8789/1656*E(b,c,a,c,a,a)-515/1656*E(b,c,c,b,a,a)-
1685/1656*E(b,c,d,c,a,a)+6317/1656*E(b,c,c,c,a,a)-
65/207*E(c,d,c,c,b,a)-1987/414*E(c,d,c,c,e,a)+
296/69*E(c,a,c,c,b,b)-293/138*E(c,a,c,c,e,a)-
1147/828*E(b,a,c,c,e,a)-34/69*E(d,c,a,c,b,a)-
515/1656*E(b,c,a,e,a,a)-1745/414*E(c,c,a,e,a,b)-
34/207*E(b,c,a,e,a,b)-158/69*E(c,c,b,c,e,a)-
134/23*E(b,c,b,c,e,a)+337/69*E(d,c,c,c,e,a)+
181/276*E(d,c,b,f,b,a)-961/828*E(d,b,b,f,b,a)-
854/207*E(b,c,b,f,b,b)-61/9*E(d,d,c,c,e,a)+
629/414*E(c,d,b,f,b,a)-28/23*E(c,e,a,f,b,b)+
3341/1656*E(b,c,e,e,a,b)+170/69*E(b,d,c,c,e,a)-
3815/552*E(b,f,b,c,e,a)-E(c,c,e,c,b,a)-
83/207*E(d,d,c,b,b,b)+290/207*E(d,c,a,b,b,a)+
464/69*E(d,c,b,c,e,a)-2453/1656*E(b,a,a,c,b,a)-
2453/1656*E(b,a,a,c,b,b)-2453/1656*E(b,a,b,f,b,b)+
4651/1656*E(b,a,c,b,b,a)+296/69*E(c,a,c,b,b,a)+
4651/1656*E(b,a,c,b,b,b)+296/69*E(c,a,c,b,b,b)-
34/69*E(b,a,c,c,a,a)-865/552*E(b,a,c,c,a,b)-
631/207*E(c,a,c,c,a,b)+5419/828*E(b,a,c,c,b,a)+
838/207*E(c,a,c,c,b,a)+4651/1656*E(b,a,c,c,b,b)+
E(c,a,c,b,a,a)+E(a,e,a,e,a,a)+
2*E(a,e,a,e,a,b)+E(a,e,a,f,b,b)-
3*E(a,f,b,c,e,a)+E(c,e,a,e,a,b)+
14/9*E(c,c,d,c,a,a),
E(f,b,a,b,b,a) = 
E(e,e,e,c,a,a)-5*E(e,e,a,e,a,b)-
3*E(e,e,a,e,a,a)-3/2*E(e,e,a,f,b,b)-
6*E(e,c,e,e,a,b)-4*E(e,c,e,c,b,a)+
3*E(d,c,c,b,a,b)-3*E(b,c,c,c,b,a)-
3*E(d,c,a,c,b,b)+E(c,e,e,e,a,b)-
3*E(b,c,c,b,b,a)-3*E(d,c,a,c,a,b)+
E(b,c,a,c,b,a)+E(c,b,a,b,b,a)-
375/46*E(e,c,d,c,a,a)-221/46*E(b,d,c,b,a,a)+
99/46*E(b,d,c,b,b,b)+76/23*E(b,f,a,c,a,a)-
1745/552*E(b,a,f,f,b,b)+80/69*E(d,c,c,c,b,a)-
175/46*E(c,d,c,b,a,a)+99/46*E(c,d,c,b,b,b)-
1109/138*E(b,f,a,c,a,b)-220/69*E(b,f,a,c,b,a)-
223/138*E(b,d,b,f,b,a)+520/69*E(b,d,c,c,b,a)-
2297/552*E(b,b,b,f,b,a)+383/46*E(c,a,b,c,e,a)-
286/69*E(c,c,c,c,e,a)+76/23*E(d,c,d,c,a,a)-
760/69*E(d,c,b,f,b,b)-59/69*E(d,d,c,c,b,a)+
103/46*E(c,e,e,c,a,a)-355/69*E(c,e,c,c,e,a)+
103/46*E(c,e,e,c,b,a)-103/46*E(c,e,c,c,a,b)-
5777/552*E(b,c,a,c,a,a)+35/552*E(b,c,c,b,a,a)+
629/552*E(b,c,d,c,a,a)-3953/552*E(b,c,c,c,a,a)+
43/138*E(c,d,c,c,b,a)+955/138*E(c,d,c,c,e,a)-
383/46*E(c,a,c,c,b,b)+153/46*E(c,a,c,c,e,a)+
295/276*E(b,a,c,c,e,a)+76/23*E(d,c,a,c,b,a)+
35/552*E(b,c,a,e,a,a)+1721/138*E(c,c,a,e,a,b)+
352/69*E(b,c,a,e,a,b)+337/46*E(c,c,b,c,e,a)+
260/23*E(b,c,b,c,e,a)-89/23*E(d,c,c,c,e,a)-
45/23*E(d,c,b,f,b,a)+190/69*E(d,b,b,f,b,a)+
997/138*E(b,c,b,f,b,b)+28/3*E(d,d,c,c,e,a)-
371/138*E(c,d,b,f,b,a)+43/23*E(c,e,a,f,b,b)-
1181/552*E(b,c,e,e,a,b)-323/46*E(b,d,c,c,e,a)+
3515/184*E(b,f,b,c,e,a)+E(c,c,e,c,b,a)+
80/69*E(d,d,c,b,b,b)-149/69*E(d,c,a,b,b,a)-
266/23*E(d,c,b,c,e,a)+2297/552*E(b,a,a,c,b,a)+
1745/552*E(b,a,a,c,b,b)+1745/552*E(b,a,b,f,b,b)-
2851/552*E(b,a,c,b,b,a)-383/46*E(c,a,c,b,b,a)-
2851/552*E(b,a,c,b,b,b)-383/46*E(c,a,c,b,b,b)+
76/23*E(b,a,c,c,a,a)+793/184*E(b,a,c,c,a,b)+
1031/138*E(c,a,c,c,a,b)-3139/276*E(b,a,c,c,b,a)-
1031/138*E(c,a,c,c,b,a)-2851/552*E(b,a,c,c,b,b)-
E(a,e,a,e,a,a)-5/2*E(a,e,a,e,a,b)-
5/4*E(a,e,a,f,b,b)+7/2*E(a,f,b,c,e,a)+
3/2*E(c,e,a,e,a,b)-25/6*E(c,c,d,c,a,a),
E(f,b,b,f,b,a) = -3*E(e,e,a,e,a,b)-
2*E(e,e,a,e,a,a)-1/2*E(e,e,a,f,b,b)-
3*E(e,c,e,e,a,b)-2*E(e,c,e,c,b,a)+
5/3*E(d,c,c,b,a,b)-5/3*E(b,c,c,c,b,a)-
5/3*E(d,c,a,c,b,b)-5/3*E(b,c,c,b,b,a)-
5/3*E(d,c,a,c,a,b)-E(b,a,a,c,a,a)-
14/3*E(e,c,d,c,a,a)-4/3*E(b,d,c,b,a,a)+
2/3*E(b,d,c,b,b,b)+4/3*E(b,f,a,c,a,a)+
1/72*E(b,a,f,f,b,b)-4/9*E(d,c,c,c,b,a)-
4/3*E(c,d,c,b,a,a)+2/3*E(c,d,c,b,b,b)-
59/18*E(b,f,a,c,a,b)+7/18*E(b,f,a,c,b,a)-
35/36*E(b,d,b,f,b,a)+16/9*E(b,d,c,c,b,a)-
71/72*E(b,b,b,f,b,a)+19/6*E(c,a,b,c,e,a)+
19/18*E(c,c,c,c,e,a)+4/3*E(d,c,d,c,a,a)-
40/9*E(d,c,b,f,b,b)+1/9*E(d,d,c,c,b,a)+
5/2*E(c,e,e,c,a,a)+1/18*E(c,e,c,c,e,a)+
5/2*E(c,e,e,c,b,a)-5/2*E(c,e,c,c,a,b)-
287/72*E(b,c,a,c,a,a)-103/72*E(b,c,c,b,a,a)+
131/72*E(b,c,d,c,a,a)-191/72*E(b,c,c,c,a,a)+
5/9*E(c,d,c,c,b,a)+20/9*E(c,d,c,c,e,a)-
13/6*E(c,a,c,c,b,b)+10/3*E(c,a,c,c,e,a)-
17/36*E(b,a,c,c,e,a)+4/3*E(d,c,a,c,b,a)-
103/72*E(b,c,a,e,a,a)+10/9*E(c,c,a,e,a,b)+
53/18*E(b,c,a,e,a,b)+13/6*E(c,c,b,c,e,a)+
6*E(b,c,b,c,e,a)-1/3*E(d,c,c,c,e,a)-
1/3*E(d,c,b,f,b,a)+19/9*E(d,b,b,f,b,a)+
11/9*E(b,c,b,f,b,b)+11/9*E(d,d,c,c,e,a)+
5/36*E(c,d,b,f,b,a)+3/2*E(c,e,a,f,b,b)-
131/72*E(b,c,e,e,a,b)+7/3*E(b,d,c,c,e,a)+
137/24*E(b,f,b,c,e,a)+E(c,c,e,c,b,a)-
4/9*E(d,d,c,b,b,b)+4/9*E(d,c,a,b,b,a)-
17/3*E(d,c,b,c,e,a)-73/72*E(b,a,a,c,b,a)-
1/72*E(b,a,a,c,b,b)+71/72*E(b,a,b,f,b,b)-
157/72*E(b,a,c,b,b,a)-13/6*E(c,a,c,b,b,a)-
157/72*E(b,a,c,b,b,b)-13/6*E(c,a,c,b,b,b)+
1/3*E(b,a,c,c,a,a)+55/24*E(b,a,c,c,a,b)+
41/18*E(c,a,c,c,a,b)-187/36*E(b,a,c,c,b,a)-
41/18*E(c,a,c,c,b,a)-157/72*E(b,a,c,c,b,b)+
E(c,a,b,f,b,b)-E(a,e,a,e,a,a)-
5/2*E(a,e,a,e,a,b)-5/4*E(a,e,a,f,b,b)+
5/2*E(a,f,b,c,e,a)-1/2*E(c,e,a,e,a,b)-
17/18*E(c,c,d,c,a,a),E(f,c,a,b,b,a) = 0,
E(f,c,a,c,a,a) = 0,E(f,c,a,c,a,b) = 0,
E(f,c,a,c,b,a) = 0,E(f,c,a,c,b,b) = 0,
E(f,c,a,e,a,a) = 0,E(f,c,a,e,a,b) = 0,
E(f,c,b,c,e,a) = 0,E(f,c,b,f,b,a) = 0,
E(f,c,b,f,b,b) = 0,E(f,c,c,b,a,a) = 0,
E(f,c,c,b,a,b) = 0,E(f,c,c,b,b,a) = 0,
E(f,c,c,b,b,b) = 0,E(f,c,c,c,a,a) = 0,
E(f,c,c,c,b,a) = 0,E(f,c,c,c,b,b) = 0,
E(f,c,c,c,e,a) = 0,E(f,c,d,c,a,a) = 0,
E(f,c,e,c,a,a) = 0,E(f,c,e,c,b,a) = 0,
E(f,c,e,e,a,b) = 0,E(f,d,b,f,b,a) = 0,
E(f,d,c,b,a,a) = 0,E(f,d,c,b,b,b) = 0,
E(f,d,c,c,b,a) = 0,E(f,d,c,c,e,a) = 0,
E(f,e,a,e,a,a) = 0,E(f,e,a,e,a,b) = 0,
E(f,e,a,f,b,b) = 0,E(f,e,c,c,a,a) = 0,
E(f,e,c,c,a,b) = 0,E(f,e,c,c,e,a) = 0,
E(f,e,e,c,a,a) = 0,E(f,e,e,c,b,a) = 0,
E(f,e,e,e,a,b) = 0,
E(f,f,a,c,a,b) = -2*E(e,e,a,e,a,b)-
2*E(e,e,a,e,a,a)+E(e,e,c,c,a,b)+
E(e,e,c,c,a,a)+E(f,f,b,c,e,a)+
3/2*E(e,e,a,f,b,b)+2*E(d,c,c,b,a,b)-
2*E(b,c,c,c,b,a)-2*E(d,c,a,c,b,b)-
E(c,e,e,e,a,b)-E(b,c,c,b,b,a)-
2*E(d,c,a,c,a,b)-E(b,c,a,c,b,a)-
80/23*E(e,c,d,c,a,a)+1/23*E(b,d,c,b,a,a)-
1/46*E(b,d,c,b,b,b)+45/23*E(b,f,a,c,a,a)+
85/552*E(b,a,f,f,b,b)+5/69*E(d,c,c,c,b,a)-
22/23*E(c,d,c,b,a,a)+45/46*E(c,d,c,b,b,b)+
71/69*E(b,f,a,c,a,b)+7/138*E(b,f,a,c,b,a)+
34/69*E(b,d,b,f,b,a)-71/69*E(b,d,c,c,b,a)+
85/552*E(b,b,b,f,b,a)+149/46*E(c,a,b,c,e,a)-
191/138*E(c,c,c,c,e,a)+45/23*E(d,c,d,c,a,a)-
496/69*E(d,c,b,f,b,b)-77/69*E(d,d,c,c,b,a)+
5/46*E(c,e,e,c,a,a)-130/69*E(c,e,c,c,e,a)-
41/46*E(c,e,e,c,b,a)-5/46*E(c,e,c,c,a,b)-
1547/552*E(b,c,a,c,a,a)-1063/552*E(b,c,c,b,a,a)-
517/552*E(b,c,d,c,a,a)-467/552*E(b,c,c,c,a,a)+
145/138*E(c,d,c,c,b,a)+133/138*E(c,d,c,c,e,a)-
63/23*E(c,a,c,c,b,b)+103/46*E(c,a,c,c,e,a)-
305/276*E(b,a,c,c,e,a)+45/23*E(d,c,a,c,b,a)-
1063/552*E(b,c,a,e,a,a)+845/138*E(c,c,a,e,a,b)+
1079/138*E(b,c,a,e,a,b)+63/23*E(c,c,b,c,e,a)+
45/23*E(b,c,b,c,e,a)+39/23*E(d,c,c,c,e,a)-
155/92*E(d,c,b,f,b,a)+427/276*E(d,b,b,f,b,a)-
149/138*E(b,c,b,f,b,b)+1/3*E(d,d,c,c,e,a)-
131/138*E(c,d,b,f,b,a)+30/23*E(c,e,a,f,b,b)+
517/552*E(b,c,e,e,a,b)+33/46*E(b,d,c,c,e,a)+
1121/184*E(b,f,b,c,e,a)-1/2*E(c,c,e,c,b,a)+
74/69*E(d,d,c,b,b,b)-74/69*E(d,c,a,b,b,a)-
169/23*E(d,c,b,c,e,a)-85/552*E(b,a,a,c,b,a)+
E(c,a,a,c,b,a)-85/552*E(b,a,a,c,b,b)-
85/552*E(b,a,b,f,b,b)-1597/552*E(b,a,c,b,b,a)-
86/23*E(c,a,c,b,b,a)-1597/552*E(b,a,c,b,b,b)-
86/23*E(c,a,c,b,b,b)+45/23*E(b,a,c,c,a,a)+
695/184*E(b,a,c,c,a,b)+250/69*E(c,a,c,c,a,b)-
787/276*E(b,a,c,c,b,a)-181/69*E(c,a,c,c,b,a)-
1597/552*E(b,a,c,c,b,b)+E(c,a,a,c,b,b)-
1/2*E(a,e,a,e,a,a)-3/2*E(a,e,a,e,a,b)-
3/4*E(a,e,a,f,b,b)+1/2*E(a,f,b,c,e,a)+
3/2*E(c,e,a,e,a,b)-5/3*E(c,c,d,c,a,a),
E(f,f,a,c,b,a) = -2*E(e,e,a,e,a,b)-
2*E(e,e,a,e,a,a)+E(e,e,c,c,a,b)+
E(e,e,c,c,a,a)+3/2*E(e,e,a,f,b,b)+
5/3*E(d,c,c,b,a,b)-5/3*E(b,c,c,c,b,a)-
5/3*E(d,c,a,c,b,b)-E(c,e,e,e,a,b)-
2/3*E(b,c,c,b,b,a)-5/3*E(d,c,a,c,a,b)-
E(b,c,a,c,b,a)-223/69*E(e,c,d,c,a,a)+
143/138*E(b,d,c,b,a,a)-37/138*E(b,d,c,b,b,b)+
101/69*E(b,f,a,c,a,a)+166/207*E(b,a,f,f,b,b)-
344/207*E(d,c,c,c,b,a)-133/138*E(c,d,c,b,a,a)+
101/138*E(c,d,c,b,b,b)+442/207*E(b,f,a,c,a,b)+
305/414*E(b,f,a,c,b,a)+455/828*E(b,d,b,f,b,a)-
1091/414*E(b,d,c,c,b,a)+166/207*E(b,b,b,f,b,a)+
269/138*E(c,a,b,c,e,a)-164/207*E(c,c,c,c,e,a)+
101/69*E(d,c,d,c,a,a)-803/207*E(d,c,b,f,b,b)-
112/207*E(d,d,c,c,b,a)-15/46*E(c,e,e,c,a,a)-
535/414*E(c,e,c,c,e,a)-61/46*E(c,e,e,c,b,a)+
15/46*E(c,e,c,c,a,b)-275/207*E(b,c,a,c,a,a)-
995/414*E(b,c,c,b,a,a)-25/207*E(b,c,d,c,a,a)+
28/207*E(b,c,c,c,a,a)+187/207*E(c,d,c,c,b,a)+
137/414*E(c,d,c,c,e,a)-100/69*E(c,a,c,c,b,b)+
146/69*E(c,a,c,c,e,a)-479/414*E(b,a,c,c,e,a)+
32/69*E(d,c,a,c,b,a)-995/414*E(b,c,a,e,a,a)+
878/207*E(c,c,a,e,a,b)+3307/414*E(b,c,a,e,a,b)+
100/69*E(c,c,b,c,e,a)+26/23*E(b,c,b,c,e,a)+
316/69*E(d,c,c,c,e,a)+61/276*E(d,c,b,f,b,a)+
803/828*E(d,b,b,f,b,a)-1051/414*E(b,c,b,f,b,b)-
43/9*E(d,d,c,c,e,a)-425/828*E(c,d,b,f,b,a)+
25/23*E(c,e,a,f,b,b)+232/207*E(b,c,e,e,a,b)+
185/69*E(b,d,c,c,e,a)+254/69*E(b,f,b,c,e,a)-
1/2*E(c,c,e,c,b,a)-137/207*E(d,d,c,b,b,b)+
137/207*E(d,c,a,b,b,a)-319/69*E(d,c,b,c,e,a)-
166/207*E(b,a,a,c,b,a)+E(c,a,a,c,b,a)-
166/207*E(b,a,a,c,b,b)-166/207*E(b,a,b,f,b,b)-
466/207*E(b,a,c,b,b,a)-169/69*E(c,a,c,b,b,a)-
466/207*E(b,a,c,b,b,b)-169/69*E(c,a,c,b,b,b)+
101/69*E(b,a,c,c,a,a)+256/69*E(b,a,c,c,a,b)+
602/207*E(c,a,c,c,a,b)-679/414*E(b,a,c,c,b,a)-
395/207*E(c,a,c,c,b,a)-466/207*E(b,a,c,c,b,b)+
E(c,a,a,c,b,b)-1/2*E(a,e,a,e,a,a)-
3/2*E(a,e,a,e,a,b)-3/4*E(a,e,a,f,b,b)+
1/2*E(a,f,b,c,e,a)+3/2*E(c,e,a,e,a,b)-
13/9*E(c,c,d,c,a,a) ] :
#
# so we only need to specify 112 independent hextuple final entries:
#
phi3hex112indep := [
E(a,e,a,e,a,a), E(a,e,a,e,a,b), E(a,e,a,f,b,b), E(a,f,b,c,e,a),
E(b,a,a,c,a,a), E(b,a,a,c,b,a), E(b,a,a,c,b,b), E(b,a,b,f,b,b), E(b,a,c,b,a,a),
E(b,a,c,b,b,a), E(b,a,c,b,b,b), E(b,a,c,c,a,a), E(b,a,c,c,a,b), E(b,a,c,c,b,a),
E(b,a,c,c,b,b), E(b,a,c,c,e,a), E(b,a,f,f,b,b), E(b,b,a,b,a,a), E(b,b,a,b,b,a),
E(b,b,b,f,b,a), E(b,c,a,b,b,a), E(b,c,a,c,a,a), E(b,c,a,c,b,a), E(b,c,a,e,a,a),
E(b,c,a,e,a,b), E(b,c,b,c,e,a), E(b,c,b,f,b,b), E(b,c,c,b,a,a), E(b,c,c,b,b,a),
E(b,c,c,c,a,a), E(b,c,c,c,b,a), E(b,c,c,c,b,b), E(b,c,d,c,a,a), E(b,c,e,e,a,b),
E(b,d,b,f,b,a), E(b,d,c,b,a,a), E(b,d,c,b,b,b), E(b,d,c,c,b,a), E(b,d,c,c,e,a),
E(b,f,a,c,a,a), E(b,f,a,c,a,b), E(b,f,a,c,b,a), E(b,f,b,c,e,a), E(c,a,a,c,b,a),
E(c,a,a,c,b,b), E(c,a,b,c,e,a), E(c,a,b,f,b,b), E(c,a,c,b,a,a), E(c,a,c,b,b,a),
E(c,a,c,b,b,b), E(c,a,c,c,a,a), E(c,a,c,c,a,b), E(c,a,c,c,b,a), E(c,a,c,c,b,b),
E(c,a,c,c,e,a), E(c,b,a,b,b,a), E(c,c,a,c,a,b), E(c,c,a,c,b,b), E(c,c,a,e,a,a),
E(c,c,a,e,a,b), E(c,c,b,c,e,a), E(c,c,b,f,b,b), E(c,c,c,b,a,b), E(c,c,c,b,b,b),
E(c,c,c,c,b,b), E(c,c,c,c,e,a), E(c,c,d,c,a,a), E(c,c,e,c,a,a), E(c,c,e,c,b,a),
E(c,d,b,f,b,a), E(c,d,c,b,a,a), E(c,d,c,b,b,b), E(c,d,c,c,b,a), E(c,d,c,c,e,a),
E(c,e,a,e,a,b), E(c,e,a,f,b,b), E(c,e,c,c,a,a), E(c,e,c,c,a,b), E(c,e,c,c,e,a),
E(c,e,e,c,a,a), E(c,e,e,c,b,a), E(c,e,e,e,a,b), E(d,b,b,f,b,a), E(d,c,a,b,b,a),
E(d,c,a,c,a,a), E(d,c,a,c,a,b), E(d,c,a,c,b,a), E(d,c,a,c,b,b), E(d,c,b,c,e,a),
E(d,c,b,f,b,a), E(d,c,b,f,b,b), E(d,c,c,b,a,b), E(d,c,c,b,b,b), E(d,c,c,c,b,a),
E(d,c,c,c,b,b), E(d,c,c,c,e,a), E(d,c,d,c,a,a), E(d,d,c,b,b,b), E(d,d,c,c,b,a),
E(d,d,c,c,e,a), E(e,c,d,c,a,a), E(e,c,e,c,b,a), E(e,c,e,e,a,b), E(e,e,a,e,a,a),
E(e,e,a,e,a,b), E(e,e,a,f,b,b), E(e,e,c,c,a,a), E(e,e,c,c,a,b), E(e,e,e,c,a,a),
E(e,e,e,e,a,b), E(f,f,a,c,a,a), E(f,f,b,c,e,a) ] :
#
##############################################################
##############################################################
#
# Routines to convert "E(...)" to the independent ones, using the
# multi-final entry relations, through octuples.
#
# First we implement the relations at a given layer.
# For example, letting E(...) -> Edouble(...) will implement
# all the double relations on any string of length at least 2:
#
Epre := proc()
 global pre_list;
 RETURN( E(op(pre_list),args) );
end:
#
Esingle := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-1)];
 z := args[nargs];
 Ex := subs({op(phi3singlerels4)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Edouble := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-2)];
 z := args[nargs-1],args[nargs];
 Ex := subs({op(phi3doublerels6)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Etriple := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-3)];
 z := args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(phi3triplerels23)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Equad := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-4)];
 z := args[nargs-3],args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(phi3quadrels49)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Equint := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-5)];
 z := args[nargs-4],args[nargs-3],args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(phi3quintrels117)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Ehex := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-6)];
 z := args[nargs-5],args[nargs-4],args[nargs-3],
      args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(phi3hexrels230)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
###########################################################
#
# Now we implement all layers at once, up to a given weight,
# or number of arguments for E.
#
# Substitute all single relations (whenever there is at least 1 argument):
#
allsinglesub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 RETURN( temp );
end:
#
# Substitute all double relations (whenever at least 2 arguments):
#
alldoublesub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 RETURN( temp );
end:
#
# Substitute all triple relations (whenever at least 3 arguments):
#
alltriplesub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 RETURN( temp );
end:
#
# Substitute all quadruple relations (whenever at least 4 arguments):
#
allquadsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 RETURN( temp );
end:
#
# Substitute all quintuple relations (whenever at least 5 arguments):
#
allquintsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 temp := eval(subs(E=Equint,temp));
 RETURN( temp );
end:
#
# Substitute all hextuple relations (whenever at least 6 arguments):
#
allhexsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 temp := eval(subs(E=Equint,temp));
 temp := eval(subs(E=Ehex,temp));
 RETURN( temp );
end:
#


==> anc/phi3SewMatrix.txt <==
(**************************************************************************)
(*                                                                        *)
(*  Ancillary file to "The Three-Point Form Factor of Tr \phi^3           *)
(*  to Six Loops" by Benjamin Basso, Lance J. Dixon, and                  *)
(*  Alex Tumanov, arXiv:2410.nnnnn                                        *)
(*                                                                        *)
(*  This file contains "sewing matrix" representations of the             *)
(*  symbols of the L-loop Tr \phi^3 form factor,                          *)
(*  S[EE33[L]] = EE33_symb[L].                                            *)
(*  We write                                                              *)
(*                                                                        *)
(*  EE33_symb[L] = \sum_{i=1}^{dim(F_i^{(w)})}                            *)
(*                 \sum_{j=1}^{dim(B_j^{(2*L-w)})}                        *)
(*  Cfrontspace[w][i] * phi3M[L,w,2*L-w][i,j] * phi3backspace[2*L-w][j],  *)
(*                                                                        *)
(*  where the sewing matrix is  phi3M[L,w,2*L-w].                         *)
(*  We provide results through 5 loops.                                   *)
(*                                                                        *)
(**************************************************************************)

###############################################################
# One loop #
############
#
# Sew Cfrontspace[0]=1 to phi3backspace[2] to get EE33_symb[1] (1 x 6 = 6):
#
phi3M[1,0,2] := [[-1,-1,-1,0,0,0]]:
#
# Sew Cfrontspace[1] to phi3backspace[1] to get EE33_symb[1] (3 x 2 = 6):
#
phi3M[1,1,1] := [[-2,-1],[1,-1],[1,2]]:
#
# Sew Cfrontspace[2] to phi3backspace[0]=1 to get EE33_symb[1] (9 x 1 = 9):
#
phi3M[1,2,0] := [[-2],[-2],[-2],[1],[1],[1],[0],[0],[0]]:
#
###############################################################
# Two loops #
#############
#
# Sew Cfrontspace[0]=1 to phi3backspace[4] to get
# EE33_symb[2] (1 x 29 = 29):
#
phi3M[2,0,4] :=
[[5,2,5,0,0,0,1,-2,1,-3,0,-3,0,0,0,0,0,0,0,0,0,-1,1,3,0,0,0,0,0]]:
#
# Sew Cfrontspace[1] to phi3backspace[3] (3 x 13 = 39):
#
phi3M[2,1,3] := [
[8,-3,1,-2,0,0,0,0,0,0,0,3,3],
[1,8,-3,-2,0,0,0,0,0,0,3,0,3],
[-3,1,8,-2,0,0,0,0,0,0,3,3,0] ] :
#
# Sew Cfrontspace[2] to phi3backspace[2] (9 x 6 = 54):
#
phi3M[2,2,2] := [[6,2,6,0,0,0],[6,6,2,0,0,0],[2,6,6,0,0,0],
[-1,-5,-1,0,0,0],[-1,-1,-5,0,0,0],[-5,-1,-1,0,0,0],
[0,-3,0,0,0,0],[0,0,-3,0,0,0],[-3,0,0,0,0,0]]:
#
# Sew Cfrontspace[3] to phi3backspace[1] (21 x 2 = 42):
#
phi3M[2,3,1] := [[12,6],[-6,6],[-6,-12],[-6,-1],[1,-5],[5,6],[0,0],[0,0],[0,0],
[-2,-1],[1,-1],[1,2],[0,0],[0,0],[0,0],[-1,1],[-1,-2],[2,1],[0,0],[0,0],[0,0]]:
#
# Sew Cfrontspace[4] to phi3backspace[0]=1 (48 x 1 = 48):
#
phi3M[2,4,0] := [[12],[12],[12],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[0],[0],[0],[-5],[-5],[-5],[0],[0],[0],[0],[0],[0],[1],[-1],
[0],[0],[0],[0],[0],[0],[0],[0],[3],[3],[0],[0],[0],[0],[0],[0],[0],[0],[0]]:
#
###############################################################
# Three loops #
###############
#
# Sew Cfrontspace[1] to phi3backspace[5] to get
# EE33_symb[3] (3 x 57 = 171):
#
phi3M[3,1,5] := [
[60,-40,-12,2,12,16,0,-7,-7,11,-23,12,4,-9,5,0,-2,2,0,0,8,0,4,4,-3,-3,0,0,2,
0,0,-4,0,-5,5,0,0,0,0,0,0,9,-2,-7,0,0,0,9,-3,-6,0,0,4,0,1,-1,0],
[-12,60,-40,16,2,12,-7,0,-7,12,11,-23,5,4,-9,2,0,-2,8,0,0,4,0,4,3,0,2,0,0,-4,
0,0,5,0,-5,0,0,0,0,0,0,-7,9,-2,0,0,0,-6,9,-3,4,0,0,-1,0,1,0],
[-40,-12,60,12,16,2,-7,-7,0,-23,12,11,-9,5,4,-2,2,0,0,8,0,4,4,0,0,3,0,2,0,0,
-4,0,-5,5,0,0,0,0,0,0,0,-2,-7,9,0,0,0,-3,-6,9,0,4,0,1,-1,0,0]]:
#
# Sew Cfrontspace[2] to phi3backspace[4] to get
# EE33_symb[3] (9 x 29 = 261):
#
phi3M[3,2,4] := [
[-52,-27,-31,4,-4,0,-23,14,5,8,6,22,-8,0,-8,15,12,7,0,4,4,8,2,-8,8,12,4,-8,-8],
[-31,-44,-35,0,4,-4,5,-15,6,14,-8,6,0,0,8,-1,7,4,4,0,4,-2,-2,-8,-4,0,4,8,0],
[-35,-23,-52,-4,0,4,6,13,-23,6,6,0,8,0,0,4,-1,7,4,4,0,2,-8,-8,4,-4,0,0,8],
[11,12,40,0,0,0,-9,4,3,2,0,0,0,0,0,4,5,0,4,0,0,8,2,0,4,0,0,0,0],
[40,11,12,0,0,0,3,-9,4,0,2,0,0,0,0,0,4,5,0,4,0,-2,6,0,0,4,0,0,0],
[12,40,11,0,0,0,4,3,-9,0,0,2,0,0,0,5,0,4,0,0,4,-6,-8,0,0,0,4,0,0],
[0,7,23,0,0,0,-7,0,6,1,0,0,0,0,0,2,9,0,2,0,0,0,-1,0,2,0,0,0,0],
[23,0,7,0,0,0,6,-7,0,0,1,0,0,0,0,0,2,9,0,2,0,1,1,0,0,2,0,0,0],
[7,23,0,0,0,0,0,6,-7,0,0,1,0,0,0,9,0,2,0,0,2,-1,0,0,0,0,2,0,0]]:
#
# Sew Cfrontspace[3] to phi3backspace[3] to get
# EE33_symb[3] (21 x 13 = 273):
#
phi3M[3,3,3] := [
[-68,42,-10,8,0,12,-12,0,0,0,0,-18,-30],[-10,-68,42,8,-12,0,12,0,0,0,-30,0,-18],
[42,-10,-68,8,12,-12,0,0,0,0,-18,-30,0],[12,-44,3,6,0,0,-4,0,0,0,0,0,-2],
[3,12,-44,6,-4,0,0,0,0,0,-2,0,0],[-44,3,12,6,0,-4,0,0,0,0,0,-2,0],
[-9,0,-10,9,0,0,0,2,0,0,-9,0,0],[-10,-9,0,9,0,0,0,0,2,0,0,-9,0],
[0,-10,-9,9,0,0,0,0,0,2,0,0,-9],[2,5,5,-8,0,-2,2,0,0,0,0,-1,1],
[5,2,5,-8,2,0,-2,0,0,0,1,0,-1],[5,5,2,-8,-2,2,0,0,0,0,-1,1,0],
[-5,0,-7,5,0,0,0,4,0,0,-5,0,0],[-7,-5,0,5,0,0,0,0,4,0,0,-5,0],
[0,-7,-5,5,0,0,0,0,0,4,0,0,-5],[-4,-11,3,8,0,0,0,0,0,0,0,0,0],
[3,-4,-11,8,0,0,0,0,0,0,0,0,0],[-11,3,-4,8,0,0,0,0,0,0,0,0,0],
[10,-8,8,-1,2,2,-2,0,0,0,1,1,-1],[8,10,-8,-1,-2,2,2,0,0,0,-1,1,1],
[-8,8,10,-1,2,-2,2,0,0,0,1,-1,1]]:
#
#####################
# Sew Cfrontspace[4] to phi3backspace[2] to get
# EE33_symb[3] (48 x 6 = 288):
#
phi3M[3,4,2] := [
[-60,4,-60,0,0,0],[-60,-60,4,0,0,0],[4,-60,-60,0,0,0],
[0,9,0,0,0,0],[0,0,9,0,0,0],[9,0,0,0,0,0],[0,5,0,0,0,0],[0,0,5,0,0,0],
[5,0,0,0,0,0],[2,5,-2,2,0,0],[-8,0,13,-4,2,4],[9,-6,4,0,-4,2],
[2,-1,-2,2,0,0],[-2,2,-1,0,2,0],[-1,-2,2,0,0,2],[-2,-4,4,0,0,4],
[4,-2,-4,4,0,0],[-4,4,-2,0,4,0],[37,5,5,0,0,0],[5,37,5,0,0,0],[5,5,37,0,0,0],
[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],
[0,0,0,0,0,0],[2,-5,-4,0,0,0],[5,4,-2,0,0,0],[0,-6,0,0,0,0],[0,0,-6,0,0,0],
[-6,0,0,0,0,0],[0,0,-6,0,0,0],[-6,0,0,0,0,0],[0,-6,0,0,0,0],
[0,-9,-1,0,0,0],[-1,0,-9,0,0,0],[-16,-8,-7,0,0,0],[-7,-7,-7,0,0,0],
[6,0,0,0,0,0],[0,6,0,0,0,0],[0,0,6,0,0,0],[1,8,1,0,0,0],[1,1,8,0,0,0],
[8,1,1,0,0,0],[4,-2,-4,4,0,0],[-4,4,-2,0,4,0],[2,4,-4,0,0,-4] ] :
#
# Sew Cfrontspace[5] to phi3backspace[1] to get
# EE33_symb[3] (108 x 2 = 216)
#
# We get denominators as bad as 1/4's:
#
phi3M[3,5,1] := [
[-120,-60],[60,-60],[60,120],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,2],
[-2,-2],[2,0],[0,2],[-2,-2],[2,0],[31,3/2],[-3/2,59/2],[-59/2,-31],
[-17,-35/4],[35/4,-33/4],[33/4,17],[2,1],[-1,1],[-1,-2],[45/2,15/4],
[-15/4,75/4],[-75/4,-45/2],[0,-4],[4,4],[-4,0],[0,0],[0,0],[0,0],[0,0],
[0,0],[0,0],[0,0],[0,0],[0,0],[0,4],[-4,-4],[4,0],[-157/4,-13/4],
[13/4,-36],[36,157/4],[0,0],[0,0],[0,0],[-9/2,-9/4],[9/4,-9/4],[9/4,9/2],
[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[2,4],[-4,-2],[2,-2],
[-51/4,-49/4],[49/4,-1/2],[1/2,51/4],[1/2,-15/4],[15/4,17/4],[-17/4,-1/2],
[3/4,3/2],[-3/2,-3/4],[3/4,-3/4],[6,0],[0,6],[-6,-6],[-6,0],[0,-6],[6,6],
[0,17/2],[-17/2,-17/2],[17/2,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],
[0,0],[0,0],[0,-15/4],[15/4,15/4],[-15/4,0],[1,1/2],[-1/2,1/2],[-1/2,-1],
[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[15/4,15/4],
[-15/4,0],[0,-15/4]]:
#
# Sew Cfrontspace[6] to phi3backspace[0]=1 to get
# EE33_symb[3] (246 x 1 = 246)
#
phi3M[3,6,0] := [
[-120],[-120],[-120],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[-4],[0],[0],[0],[2],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[-5],[-5],[5],[0],[0],[0],[9/2],[9/2],[9/2],[-9/2],[-9/2],[-9/2],
[0],[0],[0],[0],[0],[3],[0],[0],[1/21],[-1/21],[3/2],[-3],[3/2],[5/2],[5/2],
[0],[0],[-1/19],[-1],[1],[1/19],[-1],[60],[42],[38],[-2],[-3],[11],[0],[0],
[14],[0],[0],[0],[0],[2],[10/3],[0],[-11/7],[0],[8],[-3],[8/3],[-6],[0],[0],
[2],[0],[-4],[0],[13/7],[14],[2],[-2/7],[0],[0],[0],[-22/57],[0],[0],[0],[0],
[0],[0],[0],[-5/42],[0],[1/14],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],
[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[0],[-3/133],[-1/21],
[0],[0],[1/798],[0],[-23/798],[0],[0],[0],[0],[-1/133],[0],[0],[0],[0],[0],
[0],[17/798],[0],[0],[0],[0],[0],[0],[0],[1/798],[0],[0],[0],[0],[0],[0],[0],
[2/399],[0],[1/21],[1/798],[-1/84],[0],[0],[1/2128],[1/608],[0],[0],[0],[0],
[-1/4256],[0],[-1/6384],[-1/4256],[1/532],[0],[1/3192],[0],[0],[-1/2128],
[1/2128],[-1/608],[-1/6384],[-1/25536],[1/3648],[-1/12768],[1/4256],[-1/4256],
[1/6384],[1/8512],[-3/8512],[1/17024],[1/51072],[-1/25536],[-1/25536],
[-1/12768],[1/12768],[1/1824],[0],[0],[1/8512],[-1/1344],[-1/6384],
[0],[0],[0],[0],[-1/6384],[-1/4256],[1/25536],[-1/3192],[1/6384],[1/8512],
[-1/6384],[-1/3192],[0],[0],[1/3192],[0],[0],[-1/532],[-1/6384],[0],
[-1/6384],[1/3192],[0],[-1/1824]]:
#
###############################################################
# Four loops #
##############
#
# Sew Cfrontspace[3] to phi3backspace[5] to get EE33_symb[4]
# (21 x 57 = 1197):
#
phi3M[4,3,5] := [
[-808,514,46,56,-267,-133,0,-15,111,-128,106,-100,-116,99,-70,8,12,-13,1,-4,
-192,0,-168,-24,30,34,-10,-44,-27,-23,-16,97,-16,42,-66,-1,16,-1,0,0,7,-137,
110,156,56,-24,24,-67,70,140,0,0,-96,-12,-16,42,-12],
[46,-808,514,-109,68,-303,111,0,-15,-100,-128,106,-70,-116,99,-13,8,12,-192,
1,-4,-24,0,-168,-58,-28,-51,-10,-20,73,1,-16,-30,-4,-6,-1,-1,16,7,0,0,108,
-89,110,24,8,24,140,-67,70,-96,0,0,-6,-12,32,-12],
[514,46,-808,-279,-97,32,-15,111,0,106,-100,-128,99,-70,-116,12,-13,8,-4,
-192,1,-168,-24,0,4,-54,-44,-51,14,-40,97,1,30,-18,-52,16,-1,-1,0,7,0,62,
156,-89,24,-24,56,70,140,-67,0,-96,0,-16,-6,36,-12],
[176,-418,52,-73,-93,78,0,10,19,35,-55,85,32,-60,58,-5,0,10,1,3,0,0,-1,23,4,
10,16,29,-17,25,7,-4,5,-17,65,-2,-8,3,-1,0,0,87,-100,-65,-40,28,-28,38,-67,
-58,0,0,0,13,11,-41,12],
[52,176,-418,54,-85,-57,19,0,10,85,35,-55,58,32,-60,10,-5,0,0,1,3,23,0,-1,
14,18,7,16,5,20,1,7,29,-7,31,3,-2,-8,0,-1,0,-17,39,-100,-28,8,-20,-58,38,-67,
0,0,0,7,13,-37,12],
[-418,52,176,-81,42,-49,10,19,0,-55,85,35,-60,58,32,0,10,-5,3,0,1,-1,23,0,6,20,
29,7,-8,31,-4,1,-5,17,41,-8,3,-2,0,0,-1,-52,-65,39,-20,20,-40,-67,-58,38,0,0,
0,11,7,-35,12],
[0,60,-22,-48,0,-67,54,0,0,64,0,54,6,31,0,13,0,-2,-2,5,0,-4,0,-4,-6,6,-6,0,
10,-12,6,2,14,6,-18,-2,0,-2,0,4,0,-67,16,2,-16,-12,12,-59,6,0,-2,-2,0,-20,-2,
18,-6],
[-22,0,60,-55,-42,-18,0,54,0,54,64,0,0,6,31,-2,13,0,0,-2,5,-4,-4,0,-18,-24,-2,
-6,12,-10,0,6,0,20,-18,-2,-2,0,0,0,4,-22,-43,16,12,-40,12,0,-59,6,0,-2,-2,-6,
-20,22,-6],
[60,-22,0,-6,-49,-60,0,0,54,0,54,64,31,0,6,0,-2,13,5,0,-2,0,-4,-4,12,-6,0,-2,
6,-6,2,0,0,6,-4,0,-2,-2,4,0,0,-8,2,-43,12,-12,-16,6,0,-59,-2,0,-2,-2,-6,4,-6],
[-104,42,10,31,94,22,1,12,-28,-54,-2,-66,-17,-40,-30,3,5,-1,2,2,-3,4,5,-5,-26,
-30,-22,-26,4,-30,-8,-2,-4,24,-60,4,6,4,-3,-3,1,19,47,63,32,-12,36,57,45,41,
2,2,-2,-14,-22,50,-12],
[10,-104,42,46,43,58,-28,1,12,-66,-54,-2,-30,-17,-40,-1,3,5,-3,2,2,-5,4,5,6,
-20,-20,-22,-2,-26,-6,-8,-24,8,-24,4,4,6,1,-3,-3,15,67,47,36,-16,36,41,57,45,
-2,2,2,2,-14,26,-12],[42,10,-104,82,58,7,12,-28,1,-2,-66,-54,-40,-30,-17,5,-1,
3,2,-3,2,5,-5,4,-4,2,-26,-20,2,-32,-2,-6,12,-12,-40,6,4,4,-3,1,-3,-1,63,67,36,
-12,32,45,41,57,2,-2,2,-22,2,34,-12],
[0,38,-38,-6,19,-40,22,0,0,36,0,22,16,-14,0,30,0,1,1,25,0,2,0,2,-16,-22,-16,
-19,14,-32,-3,-1,12,16,-48,1,0,1,0,-2,0,-59,30,18,8,-32,32,-25,16,0,1,1,0,-28,
-18,48,-16],
[-38,0,38,-8,10,-29,0,22,0,22,36,0,0,16,-14,1,30,0,0,1,25,2,2,0,-10,-26,-18,
-16,13,-33,0,-3,0,28,-48,1,1,0,0,0,-2,-46,5,30,32,-56,32,0,-25,16,0,1,1,-16,
-28,46,-16],
[38,-38,0,3,8,-38,0,0,22,0,22,36,-14,0,16,0,1,30,25,0,1,0,2,2,-6,-16,-19,-18,
16,-35,-1,0,0,16,-36,0,1,1,-2,0,0,-34,18,5,32,-32,8,16,0,-25,1,0,1,-18,-16,36,
-16],
[22,-44,78,-64,-54,-18,10,0,-2,38,34,50,24,19,44,-3,-2,-2,1,1,1,-1,0,1,12,16,
23,22,-4,29,5,4,6,-8,42,-5,-5,-4,1,0,0,-2,-75,-52,-36,16,-36,-38,-61,-44,0,0,
0,10,12,-36,12],
[78,22,-44,-42,-76,-18,-2,10,0,50,38,34,44,24,19,-2,-3,-2,1,1,1,1,-1,0,8,20,
20,23,-2,28,5,5,6,-6,40,-4,-5,-5,0,1,0,-4,-50,-75,-36,12,-32,-44,-38,-61,0,0,
0,12,10,-36,12],
[-44,78,22,-42,-54,-40,0,-2,10,34,50,38,19,44,24,-2,-2,-3,1,1,1,0,1,-1,4,12,
22,20,-1,29,4,5,4,-6,42,-5,-4,-5,0,0,1,-27,-52,-50,-32,12,-36,-61,-44,-38,0,
0,0,12,12,-38,12],
[148,-148,88,-15,-37,47,-20,-20,20,-8,-48,48,-6,-2,6,-5,-3,3,-2,0,2,-10,-6,6,
20,8,5,3,-9,10,-2,-4,-18,-22,30,0,-2,2,2,-2,-2,27,-5,-15,-8,8,-8,3,-5,-3,-2,0,
2,16,12,-24,4],
[88,148,-148,39,-19,-25,20,-20,-20,48,-8,-48,6,-6,-2,3,-5,-3,2,-2,0,6,-10,-6,
0,20,-1,5,-5,4,2,-2,18,-22,-6,2,0,-2,-2,2,-2,1,11,-5,-8,8,-8,-3,3,-5,2,-2,0,
-8,16,-4,4],
[-148,88,148,-33,35,-7,-20,20,-20,-48,48,-8,-2,6,-6,-3,3,-5,0,2,-2,-6,6,-10,
-12,-12,3,-1,-3,6,-4,2,-18,14,-6,-2,2,0,-2,-2,2,11,-15,11,-8,8,-8,-5,-3,3,0,
2,-2,12,-8,0,4]]:
#
# Sew Cfrontspace[4] to phi3backspace[4] to get EE33_symb[4]
# (48 x 29 = 1392):
#
phi3M[4,4,4] := [
[616,66,298,-96,96,0,570,-332,-70,-208,-180,-564,192,0,208,-482,-360,-330,0,
-168,-168,-224,-84,192,-224,-360,-168,192,192],
[298,424,258,0,-96,96,-70,378,-140,-372,176,-180,16,0,-192,-138,-290,-168,
-168,0,-168,84,52,192,24,-32,-168,-192,0],
[258,106,616,96,0,-96,-140,-262,570,-180,-180,-16,-192,16,0,-168,-138,-290,
-168,-168,0,-52,224,192,-168,24,-32,0,-192],
[4,-50,-57,0,0,0,54,0,-46,0,0,4,4,-4,4,-20,-78,4,-16,0,0,4,8,-8,-20,0,4,4,4],
[-57,12,-58,0,0,0,-46,62,-8,8,-4,12,0,0,-8,8,-16,-74,0,-16,0,-8,-12,-8,8,-16,
4,-4,0],
[-58,-49,4,0,0,0,-8,-38,54,12,0,4,-8,0,0,-74,8,-16,0,0,-16,12,-4,-8,4,8,-16,
0,-4],
[-2,-24,-26,0,0,0,22,0,-7,-19,0,-2,-2,2,-2,-28,-48,-2,-30,0,0,-2,15,4,-28,0,
-2,-2,-2],
[-26,-6,-20,0,0,0,-7,18,4,-4,-17,-6,0,0,4,-4,-30,-50,0,-30,0,-15,-13,4,-4,-30,
-2,2,0],
[-20,-30,-2,0,0,0,4,-11,22,-6,0,-21,4,0,0,-50,-4,-30,0,0,-30,13,2,4,-2,-4,-30,
0,2],
[4,-38,-84,0,0,40,34,4,30,-28,4,-4,0,4,-10,-14,-48,-4,-18,0,0,0,28,4,-14,0,
-4,-4,0],
[-99,-15,-4,40,38,-38,9,70,-11,24,-20,-29,-11,-21,23,-21,7,-49,0,-18,0,-9,-40,
4,-2,-12,-1,-3,-4],
[-1,-85,22,-38,40,0,-30,7,36,-4,26,-29,28,-6,4,-52,-6,2,0,0,-18,41,18,4,-4,-6,
-17,3,2],
[-2,-22,-22,16,0,52,20,0,43,-19,0,-2,-2,2,-8,-2,-24,-22,-4,-4,0,-2,19,4,-2,0,
-2,-2,-2],
[-22,-6,-18,52,16,0,43,16,4,-4,-17,-6,-6,0,4,-24,-4,-26,0,-4,-4,-19,-17,4,-4,
-4,-2,2,0],
[-18,-26,-2,0,52,16,4,39,20,-6,0,-21,4,-6,0,-26,-24,-4,-4,0,-4,17,2,4,-2,-4,-4,
0,2],
[-42,-40,6,8,92,8,4,74,40,2,-4,-30,6,-12,4,-48,-14,2,-2,2,0,34,-2,0,-2,-4,0,
4,2],
[6,-42,-40,8,8,92,40,4,74,-28,4,-2,2,4,-14,4,-46,-12,0,-2,2,2,36,0,2,0,-2,-2,2],
[-40,6,-42,92,8,8,74,40,4,0,-26,6,-16,0,2,-10,6,-44,2,0,-2,-36,-34,0,0,4,2,-2,
-4],
[-67,-405,-68,4,0,-4,-21,-5,39,1,1,-11,-3,-1,-2,-27,3,-27,-1,-1,-24,32,40,1,3,
4,-22,0,-1],
[-68,-68,-404,-4,4,0,39,-22,-4,-12,1,-1,-1,-2,0,-28,-28,2,-24,-1,-1,-40,-7,1,
-23,2,3,1,1],
[-404,-69,-67,0,-4,4,-4,38,-21,0,-10,1,-1,-2,-3,3,-27,-27,-1,-24,-1,7,-32,1,
4,-22,3,-1,0],
[1,1,2,-4,4,0,0,0,-2,3,0,1,1,0,1,2,-1,6,2,1,1,1,-1,-2,1,0,1,1,1],
[2,3,-1,0,-4,4,-2,2,-2,2,2,3,0,0,-1,7,3,0,1,2,1,1,0,-2,2,2,1,-1,0],
[-1,4,1,4,0,-4,-2,0,0,3,0,4,-1,0,0,0,7,3,1,1,2,0,-1,-2,1,2,2,0,-1],
[-4,6,-2,-12,-8,-8,-4,0,4,0,0,6,-4,0,-2,10,2,8,-2,0,2,-2,0,0,0,4,2,-2,-4],
[-2,-4,6,-8,-12,-8,4,-4,0,2,-4,-4,2,0,4,4,6,-2,2,-2,0,0,-2,0,-2,-4,0,4,2],
[6,-2,-4,-8,-8,-12,0,4,-4,-2,4,-2,2,0,-2,0,6,8,0,2,-2,2,2,0,2,0,-2,-2,2],
[45,33,-4,-8,-12,0,-56,-17,60,-2,2,-3,0,3,-2,21,-17,3,-8,0,9,65,98,0,-4,2,-1,
1,2],
[-33,4,-45,12,0,8,17,-60,56,-3,2,1,-2,3,1,16,-4,-22,0,-9,8,-33,65,0,-3,0,3,
-1,1],
[1,14,75,0,0,-12,-15,1,2,3,1,-1,0,1,-3,10,25,-1,9,0,0,0,0,1,10,0,-1,-1,0],
[75,0,15,-12,0,0,2,-16,2,-1,4,0,-3,0,1,-1,10,25,0,9,0,0,1,1,-1,10,0,0,-1],
[15,74,1,0,-12,0,2,1,-15,-1,-1,2,2,-2,1,24,-2,9,0,0,9,-1,0,1,-1,-2,9,1,1],
[83,-3,4,12,0,0,7,-4,0,-1,4,-3,3,0,1,-1,8,12,0,9,0,9,9,1,-1,8,-1,1,1],
[4,82,-2,0,12,0,0,6,-3,-2,1,4,0,2,-1,13,0,9,0,0,9,-9,1,1,0,0,9,-1,0],
[-2,3,83,0,0,12,-3,-1,7,4,-1,0,-1,0,2,9,13,0,9,0,0,-1,-9,1,9,0,0,0,-1],
[34,36,80,28,4,8,-9,18,13,-3,-1,-1,6,2,1,13,-8,-13,0,-1,7,22,28,2,-1,-4,4,0,1],
[80,32,38,8,28,4,13,-11,20,0,0,-2,0,5,1,-12,14,-7,7,0,-1,-28,-4,2,5,0,-3,-1,-1],
[112,152,108,-16,-12,8,7,-2,-22,-3,1,-3,0,-1,4,2,-3,23,0,8,1,4,-22,2,-4,4,-1,
1,0],
[74,74,74,-20,-20,-20,-13,-13,-13,0,0,0,-2,-2,-2,10,10,10,1,1,1,0,0,0,0,0,0,
0,0],
[-14,-75,1,0,0,0,-2,-6,13,3,0,-2,-2,0,0,-24,2,-10,0,0,-10,6,-1,-2,1,2,-10,0,-1],
[1,-12,-77,0,0,0,13,0,-8,-3,0,1,1,-1,1,-11,-25,1,-10,0,0,1,5,-2,-11,0,1,1,1],
[-77,3,-14,0,0,0,-8,15,-2,2,-4,3,0,0,-2,2,-10,-24,0,-10,0,-5,-6,-2,2,-10,1,
-1,0],
[-19,-27,-114,-4,4,0,4,2,-3,-1,1,2,0,-1,0,-6,-17,8,-8,1,1,5,6,-2,-7,2,3,1,1],
[-114,-17,-29,0,-4,4,-3,6,0,3,-2,4,-1,-1,-2,9,-5,-16,1,-8,1,-6,-3,-2,4,-6,3,
-1,0],
[-29,-112,-19,4,0,-4,0,-1,4,4,1,0,-2,-1,-1,-16,9,-5,1,1,-8,3,-5,-2,3,4,-6,0,-1],
[-3,-18,-33,0,0,38,19,-2,38,-29,-2,1,-1,-1,-21,-1,-19,1,0,0,0,-1,17,0,-1,0,1,
1,-1],
[-33,-3,-18,38,0,0,38,19,-2,0,-30,-3,-20,0,0,0,-2,-20,0,0,0,-17,-18,0,0,-2,
-1,1,2],
[18,33,3,0,-38,0,2,-38,-19,1,-2,28,2,22,2,18,-2,0,0,0,0,-18,-1,0,-1,-2,0,2,1]]:
#
# Sew Cfrontspace[5] to phi3backspace[3] to get
# EE33_symb[4] (108 x 13 = 1404):
#
phi3M[4,5,3] := [
[1000,-444,244,-160,0,-360,360,32,0,0,0,396,756],
[244,1000,-444,-160,360,0,-360,0,32,0,756,0,396],
[-444,244,1000,-160,-360,360,0,0,0,32,396,756,0],
[78,0,86,-78,0,0,0,-16,0,0,78,0,0],
[86,78,0,-78,0,0,0,0,-16,0,0,78,0],
[0,86,78,-78,0,0,0,0,0,-16,0,0,78],
[48,0,63,-48,0,0,0,-30,0,0,48,0,0],
[63,48,0,-48,0,0,0,0,-30,0,0,48,0],
[0,63,48,-48,0,0,0,0,0,-30,0,0,48],
[48,0,76,-48,40,0,0,-18,0,0,48,0,0],
[76,48,0,-48,0,40,0,0,-18,0,0,48,0],
[0,76,48,-48,0,0,40,0,0,-18,0,0,48],
[24,0,23,-24,52,0,0,-4,0,0,24,0,0],
[23,24,0,-24,0,52,0,0,-4,0,0,24,0],
[0,23,24,-24,0,0,52,0,0,-4,0,0,24],
[-25,403,-69,-16,50,-33,47,17,-15/2,-35/2,-16,13/2,99/2],
[-69,-25,403,-16,47,50,-33,-35/2,17,-15/2,99/2,-16,13/2],
[403,-69,-25,-16,-33,47,50,-15/2,-35/2,17,13/2,99/2,-16],
[153/2,-331/2,-22,21,-34,23/2,-23/2,3,-13/4,1/4,-37/2,23/4,-17/4],
[-22,153/2,-331/2,21,-23/2,-34,23/2,1/4,3,-13/4,-17/4,-37/2,23/4],
[-331/2,-22,153/2,21,23/2,-23/2,-34,-13/4,1/4,3,23/4,-17/4,-37/2],
[-43,16,-22,21,0,-2,2,6,2,2,-19,-4,-2],
[-22,-43,16,21,2,0,-2,2,6,2,-2,-19,-4],
[16,-22,-43,21,-2,2,0,2,2,6,-4,-2,-19],
[-391/2,429/2,-107,24,-1,-17/2,-1/2,7/2,35/4,-1/4,-18,-29/4,53/4],
[-107,-391/2,429/2,24,-1/2,-1,-17/2,-1/4,7/2,35/4,53/4,-18,-29/4],
[429/2,-107,-391/2,24,-17/2,-1/2,-1,35/4,-1/4,7/2,-29/4,53/4,-18],
[-46,0,-62,46,-92,0,0,0,0,0,-46,0,0],
[-62,-46,0,46,0,-92,0,0,0,0,0,-46,0],
[0,-62,-46,46,0,0,-92,0,0,0,0,0,-46],
[-4,0,6,4,4,-8,-12,0,2,-2,8,-10,6],
[6,-4,0,4,-12,4,-8,-2,0,2,6,8,-10],
[0,6,-4,4,-8,-12,4,2,-2,0,-10,6,8],
[1,0,0,-1,0,0,0,2,0,0,1,0,0],
[0,1,0,-1,0,0,0,0,2,0,0,1,0],
[0,0,1,-1,0,0,0,0,0,2,0,0,1],
[-6,0,16,6,-12,0,0,0,0,0,-6,0,0],
[16,-6,0,6,0,-12,0,0,0,0,0,-6,0],
[0,16,-6,6,0,0,-12,0,0,0,0,0,-6],
[19,0,36,-19,38,0,0,0,0,0,19,0,0],
[36,19,0,-19,0,38,0,0,0,0,0,19,0],
[0,36,19,-19,0,0,38,0,0,0,0,0,19],
[98,-333,49,-69/2,1/2,-1,-27/2,1/4,-6,-77/4,-29/4,-1/2,49/4],
[49,98,-333,-69/2,-27/2,1/2,-1,-77/4,1/4,-6,49/4,-29/4,-1/2],
[-333,49,98,-69/2,-1,-27/2,1/2,-6,-77/4,1/4,-1/2,49/4,-29/4],
[1,1,1,-1,1,0,-1,0,0,0,2,0,1],
[1,1,1,-1,-1,1,0,0,0,0,1,2,0],
[1,1,1,-1,0,-1,1,0,0,0,0,1,2],
[-23/2,-49/2,-41,33,-2,-5/2,9/2,45/2,11/4,11/4,-31,7/4,9/4],
[-41,-23/2,-49/2,33,9/2,-2,-5/2,11/4,45/2,11/4,9/4,-31,7/4],
[-49/2,-41,-23/2,33,-5/2,9/2,-2,11/4,11/4,45/2,7/4,9/4,-31],
[-2,-2,-2,2,-2,0,2,0,0,0,-4,0,-2],
[-2,-2,-2,2,2,-2,0,0,0,0,-2,-4,0],
[-2,-2,-2,2,0,2,-2,0,0,0,0,-2,-4],
[-6,21/2,-19/2,-1/2,16,1,-1,8,0,-4,-5,2,15/2],
[-19/2,-6,21/2,-1/2,-1,16,1,-4,8,0,15/2,-5,2],
[21/2,-19/2,-6,-1/2,1,-1,16,0,-4,8,2,15/2,-5],
[-22,-24,0,24,0,-16,0,0,8,0,0,-24,0],
[0,-22,-24,24,0,0,-16,0,0,8,0,0,-24],
[-24,0,-22,24,-16,0,0,8,0,0,-24,0,0],
[-26,28,29,-8,-2,2,0,1,1,-22,-4,-2,24],
[29,-26,28,-8,0,-2,2,-22,1,1,24,-4,-2],
[28,29,-26,-8,2,0,-2,1,-22,1,-2,24,-4],
[97,-135/2,-93/2,21,3/2,3,3/2,15/4,-1/2,7/4,9/4,3,15/4],
[-93/2,97,-135/2,21,3/2,3/2,3,7/4,15/4,-1/2,15/4,9/4,3],
[-135/2,-93/2,97,21,3,3/2,3/2,-1/2,7/4,15/4,3,15/4,9/4],
[5/2,47/2,-10,28,3,1/2,1/2,-1/2,9/4,13/4,-3,-11/4,-17/4],
[-10,5/2,47/2,28,1/2,3,1/2,13/4,-1/2,9/4,-17/4,-3,-11/4],
[47/2,-10,5/2,28,1/2,1/2,3,9/4,13/4,-1/2,-11/4,-17/4,-3],
[41/2,29,91/2,-60,5/2,-3/2,-1,-23/4,-23/4,3/2,5/4,-9/4,1],
[91/2,41/2,29,-60,-1,5/2,-3/2,3/2,-23/4,-23/4,1,5/4,-9/4],
[29,91/2,41/2,-60,-3/2,-1,5/2,-23/4,3/2,-23/4,-9/4,1,5/4],
[-1,85,-3,-11,2,0,8,-1,0,-2,4,0,7],
[-3,-1,85,-11,8,2,0,-2,-1,0,7,4,0],
[85,-3,-1,-11,0,8,2,0,-2,-1,0,7,4],
[21,-71,8,-5,0,0,-10,0,-1,-2,6,6,1],
[8,21,-71,-5,-10,0,0,-2,0,-1,1,6,6],
[-71,8,21,-5,0,-10,0,-1,-2,0,6,1,6],
[-13,-18,113,-3,6,1,3,0,-3/2,3/2,0,1/2,-3/2],
[113,-13,-18,-3,3,6,1,3/2,0,-3/2,-3/2,0,1/2],
[-18,113,-13,-3,1,3,6,-3/2,3/2,0,1/2,-3/2,0],
[-2,-2,-2,2,0,-1,1,0,0,0,-3,-2,-1],
[-2,-2,-2,2,1,0,-1,0,0,0,-1,-3,-2],
[-2,-2,-2,2,-1,1,0,0,0,0,-2,-1,-3],
[-4,-5,0,5,0,-4,0,0,1,0,0,-5,0],
[0,-4,-5,5,0,0,-4,0,0,1,0,0,-5],
[-5,0,-4,5,-4,0,0,1,0,0,-5,0,0],
[-1,0,-3,1,4,0,0,1,0,0,-1,0,0],
[-3,-1,0,1,0,4,0,0,1,0,0,-1,0],
[0,-3,-1,1,0,0,4,0,0,1,0,0,-1],
[73/2,85/2,-25,-4,2,7/2,13/2,1,3/4,-7/4,-7/2,7/4,7/4],
[-25,73/2,85/2,-4,13/2,2,7/2,-7/4,1,3/4,7/4,-7/2,7/4],
[85/2,-25,73/2,-4,7/2,13/2,2,3/4,-7/4,1,7/4,7/4,-7/2],
[-10,12,1,-2,0,1,-1,-1,1/2,1/2,0,1/2,-1/2],
[1,-10,12,-2,-1,0,1,1/2,-1,1/2,-1/2,0,1/2],
[12,1,-10,-2,1,-1,0,1/2,1/2,-1,1/2,-1/2,0],
[2,2,2,-2,0,1,-1,0,0,0,3,2,1],
[2,2,2,-2,-1,0,1,0,0,0,1,3,2],
[2,2,2,-2,1,-1,0,0,0,0,2,1,3],
[0,-17/2,-13/2,13/2,0,0,0,0,0,4,0,0,-13/2],
[-13/2,0,-17/2,13/2,0,0,0,4,0,0,-13/2,0,0],
[-17/2,-13/2,0,13/2,0,0,0,0,4,0,0,-13/2,0],
[0,23/2,19/2,-19/2,0,0,0,0,0,-4,0,0,19/2],
[19/2,0,23/2,-19/2,0,0,0,-4,0,0,19/2,0,0],
[23/2,19/2,0,-19/2,0,0,0,0,-4,0,0,19/2,0],
[-26,67/2,73/2,4,-3/2,-2,-1/2,-7/4,0,7/4,-9/4,-5/2,-13/4],
[73/2,-26,67/2,4,-1/2,-3/2,-2,7/4,-7/4,0,-13/4,-9/4,-5/2],
[67/2,73/2,-26,4,-2,-1/2,-3/2,0,7/4,-7/4,-5/2,-13/4,-9/4]]:
#
# Sew Cfrontspace[6] to phi3backspace[2] to get Esymb[4] (246 x 6 = 1476):
#
phi3M[4,6,2] := [
[-200,840,840,0,0,0],[840,840,-200,0,0,0],[840,-200,840,0,0,0],
[-78,0,0,0,0,0],[0,0,-78,0,0,0],[0,-78,0,0,0,0],[2/3,-2/3,-8,0,-2/3,0],
[-46,25,46,-46,0,0],[0,-28,0,0,0,0],[0,-48,0,0,0,0],[78,-78,8,0,-16,0],
[-8,-78,78,0,0,16],[-78,8,78,-16,0,0],[-104/3,-8/3,8/3,0,0,8/3],
[-38/3,38/3,-47/3,0,38/3,0],[0,0,-8,0,0,0],[-16/3,16/3,4/3,0,16/3,0],
[-6,-19,6,-6,0,0],[-30,9,30,-30,0,0],[47,-9,26,0,-18,0],
[48,-48,15,0,-30,0],[-9,-28,28,0,0,18],[-15,-48,48,0,0,30],
[-21,-6,-25,-4,0,0],[-28,9,28,-18,0,0],[-48,15,48,-30,0,0],
[25,46,-46,0,0,-46],[-28/3,0,0,0,0,0],[-16,0,0,0,0,0],[-1/2,1/2,9/4,0,1/2,0],
[-15/2,15/2,-21/4,0,15/2,0],[8,2,-8,8,0,0],[-8,10,8,-8,0,0],
[-72/7,72/7,-36/7,0,72/7,0],[9,-2,2,0,0,2],[-15,-18,18,0,0,18],
[0,-1,0,0,0,0],[13,9,35,0,2,0],[13,37,9,-2,0,0],[-9,-35,-13,-2,0,0],
[0,0,-1/2,0,0,0],[9,-15/2,-9,9,0,0],[-9,3/2,9,-9,0,0],[-6,-31,-53/2,-2,0,0],
[-6,-53/2,-33,0,2,0],[-53/2,-33,-6,2,0,0],[6,53/2,33,0,-2,0],
[6,31,53/2,2,0,0],[53/2,33,6,-2,0,0],[-1,0,0,0,0,0],
[108/19,216/19,-216/19,0,0,-216/19],[3/7,-3/7,11/14,0,-3/7,0],
[-1/3,1/3,-37/42,0,1/3,0],[1,-1,-1,0,2,0],[-7/2,-51/2,-21/2,0,-1,0],
[1,-1,1,0,0,-2],[-1,-1,1,2,0,0],[-25/42,-1/2,-1/7,0,-2/21,0],
[25/42,1/2,1/7,0,2/21,0],[-7/4,2,-105/4,25/4,23/4,0],[7/2,51/2,21/2,0,1,0],
[-51/4,-21/4,-7/4,-1/2,0,0],[-125/4,29/4,-33/4,0,23/2,1/2],
[-41/4,29/4,-23,0,21/4,-23/4],[2/57,-8/57,8/57,0,0,8/57],
[10/57,8/57,-8/57,0,0,-8/57],[3/19,25/38,21/38,0,0,2/19],
[5,37,-17,2,0,-6],[-39,1,17,-6,0,2],[-3/19,-25/38,-21/38,0,0,-2/19],
[37,-17,5,0,-6,2],[116,-604,-236,0,0,-32],[-380,-152,11,25,0,22],
[-78,-25,-370,0,-22,23],[29/4,35/4,55/4,-2,0,0],[-38,47,49,-2,1,0],
[-179/2,-21,-1/2,0,-7,-41/2],[-5/21,5/42,5/21,-5/21,0,0],[3,-4,0,1,0,1],
[-55/2,17,-150,0,53/2,5],[-2/3,2/3,-31/3,0,2/3,0],[120,-252,-120,120,0,0],
[120,-120,-132,0,-120,0],[8,0,0,0,0,0],[-37,60,-110,2,42,0],
[-25/3,-118/3,-7/6,43/6,7/3,0],[4/21,-1/6,-4/21,4/21,0,0],
[-12/7,13,18/7,-25/7,-4/7,0],[-8/7,-15/7,8/7,-8/7,0,0],
[15/2,-275/2,-13,3/2,0,-5],[53,-18,12,-6,0,-23],[-53/3,-11,28/3,-2/3,0,1],
[1,78,12,-2,0,0],[4/57,-5/19,1/19,1/57,0,0],[-1/399,1/399,13/399,0,1/399,0],
[-4,-76/3,-1/3,-2/3,0,0],[1/19,-14/57,4/57,-1/57,0,0],[-32,75,-48,2,43,0],
[-4/57,4/57,-7/114,0,4/57,0],[-225/14,-135/7,50/7,39/14,0,-37/14],
[-116,-48,23,-2,0,4],[11/2,-49/2,-5/2,0,-12,0],
[88/21,17/7,-41/42,-13/14,-13/21,0],[-2/3,2/3,2/3,0,2/3,0],
[22/21,19/21,-22/21,22/21,0,0],[11/38,-1/6,7/114,4/57,0,0],
[101/38,109/57,20/57,-7/114,0,43/114],[23/798,-1/114,-5/266,4/399,0,0],
[-26/21,26/21,11/21,0,26/21,0],[23/84,-5/28,1/84,0,-2/21,0],
[-23/114,7/114,5/38,-4/57,0,0],[-1/21,17/42,1/21,-1/21,0,0],
[-1/21,-5/14,1/21,-1/21,0,0],[4/21,-23/42,-4/21,4/21,0,0],
[-1/28,11/14,67/84,0,1/14,-1/12],[-4/3,2/3,4/3,-4/3,0,0],
[-4/3,-11/84,29/14,-1/7,0,19/84],[-14,55/6,14,-14,0,0],
[34/3,-53/6,-34/3,34/3,0,0],[-4,25/3,4,-4,0,0],[0,0,0,0,0,0],
[4/21,-26/21,-4/21,4/21,0,0],[4/3,-23/6,-4/3,4/3,0,0],[0,-10/7,0,0,0,0],
[2/399,2/399,-2/399,2/399,0,0],[-3/133,3/133,-3/266,0,3/133,0],
[-2/57,4/57,2/57,-2/57,0,0],[-2/399,2/399,-23/1596,0,2/399,0],
[-5/228,1/57,5/228,-5/228,0,0],[1/1596,1/1596,-1/1596,1/1596,0,0],
[-1/38,1/76,1/38,-1/38,0,0],[-1/798,1/798,-13/1596,0,1/798,0],
[-49/38,-1,1,0,0,1],[0,1/38,-4/133,1/266,1/266,0],
[3/532,-3/532,31/6384,0,-3/532,0],[-1/19,-2/19,2/19,0,0,2/19],
[-1/532,1/532,-13/1064,0,1/532,0],[1/1596,-1/1596,1/1596,0,0,1/1596],
[-1/1596,-5/1596,5/1596,0,0,5/1596],[-13/798,0,25/798,-3/266,0,0],
[1/266,-1/266,-1/6384,0,-1/266,0],[-13/798,1/798,-1/798,0,0,-1/798],
[9/266,15/266,37/133,1/266,-1/133,0],[1/24,17/24,-1/42,1/168,0,1/84],
[-27/266,8/133,-8/133,0,0,-8/133],[5/266,-23/798,1/114,0,-4/399,0],
[3/266,-3/133,17/1596,-1/1596,-11/798,0],[11/266,-1/133,1/133,0,0,1/133],
[6/133,31/228,67/266,-13/532,-55/1596,0],[-43/266,-8/133,8/133,0,0,8/133],
[-50/133,27/133,-43/133,0,0,-4/19],[1/798,1/399,-1/399,0,0,-1/399],
[1/399,-1/399,1/399,0,0,1/399],[3/266,12/133,8/399,1/399,-1/798,0],
[-1/114,-1/228,1/228,0,0,1/228],[1/266,-1/266,1/532,0,-1/266,0],
[-1/42,1/42,-1/84,0,1/42,0],[-5/1596,5/1596,1/3192,0,5/1596,0],
[-5/1064,1/399,-1/399,0,0,-1/399],[-1/399,1/399,1/399,0,1/399,0],
[-145/1596,55/798,-100/399,0,55/1596,1/266],[25/76,3/19,-3/19,0,0,-3/19],
[1/3192,-1/133,1/133,0,0,1/133],[31/399,62/399,-62/399,0,0,-62/399],
[-1/42,-1/21,1/21,0,0,1/21],[88/399,-88/399,3/19,0,-88/399,0],
[1/42,-1/42,-11/1596,0,-1/42,0],[1/1596,-1/1596,1/798,0,-1/1596,0],
[1/266,55/1596,-17/266,-1/1596,1/1596,0],[1/84,-1/84,1/42,0,-1/84,0],
[-1/1596,1/1596,-1/114,0,1/1596,0],[1/399,-1/399,-5/1064,0,-1/399,0],
[1/399,-1/399,-5/1064,0,-1/399,0],[5/1064,-1/3192,-23/3192,1/399,0,0],
[5/1064,-23/3192,1/456,0,-1/399,0],[31/1596,-31/1596,31/3192,0,-31/1596,0],
[-2/399,-115/3192,-29/798,-1/3192,1/3192,0],[1/912,-25/912,13/912,0,-1/114,0],
[-3/8,-25/168,-17/84,0,3/56,0],[-31/3192,-31/3192,-1/399,0,0,0],
[19/336,19/336,17/336,0,0,0],[0,31/3192,-9/532,23/3192,23/3192,0],
[-39/2128,-43/4256,27/4256,0,0,1/152],[-29/8512,-7/1216,11/8512,0,0,3/1064],
[-23/1216,5/1216,5/608,-25/3648,0,-1/1824],[0,25/12768,-13/12768,0,0,-3/4256],
[-1/25536,-23/25536,5/8512,0,0,1/3192],[0,13/152,-3/38,-1/152,-1/152,0],
[-1/7296,-5/17024,23/51072,0,0,1/6384],
[5/8512,37/12768,3/8512,-1/12768,0,1/25536],
[-5/17024,1/51072,23/51072,-1/6384,0,0],[1/3192,31/25536,31/25536,0,0,0],
[37/17024,223/51072,-1/672,-47/51072,0,-5/25536],
[-55/3192,-1/3192,5/532,-23/3192,0,0],[-5/17024,1/51072,23/51072,-1/6384,0,0],
[-17/12768,-1/672,-1/672,0,0,0],[13/51072,1/51072,-25/51072,0,0,-1/6384],
[13/25536,0,-25/25536,3/8512,0,0],[15/17024,41/17024,53/17024,-1/2128,0,0],
[-29/17024,-5/2432,-55/17024,1/2128,0,0],[3/152,1/228,3/1216,-1/3648,0,1/1824],
[-1/896,29/25536,9/8512,1/17024,0,1/7296],
[-1/2128,1/672,1/1596,-1/25536,0,-3/4256],
[55/7296,-17/1216,1/1216,1/7296,0,-1/7296],
[11/102144,103/102144,1/12768,1/102144,0,1/51072],
[-3/4256,-73/25536,-1/4256,0,0,-1/25536],
[13/4256,13/34048,1/4256,-1/17024,0,-1/34048],
[-115/102144,-29/25536,-1/6384,1/102144,0,-1/102144],
[-5/17024,-37/17024,9/8512,1/17024,0,11/8512],
[3/2128,55/17024,-15/8512,0,0,-23/17024],
[-1/51072,-31/51072,-17/102144,-1/102144,-1/51072,0],
[-101/102144,9/17024,1/17024,1/102144,0,-1/102144],
[-3/8512,3/4256,-17/51072,1/51072,11/25536,0],
[37/51072,-3/8512,5/51072,0,-11/25536,-1/51072],
[-13/12768,1/2128,29/25536,0,1/12768,3/4256],
[-31/25536,-1/2128,1/3192,0,3/4256,1/12768],
[-277/51072,17/25536,-5/2688,0,-5/25536,-43/51072],
[39/304,43/608,-27/608,0,0,-7/152],[-5/8512,23/25536,-1/3648,0,1/3192,0],
[-17/51072,-1/25536,-31/25536,0,-1/51072,-1/25536],
[-1/192,-1/336,1/336,0,0,-1/1344],[31/51072,5/51072,53/51072,0,-1/6384,0],
[-5/17024,23/51072,-1/7296,0,1/6384,0],[1/25536,23/25536,-5/8512,0,0,-1/3192],
[-23/51072,5/17024,-1/51072,0,1/6384,0],
[-1/51072,25/51072,-13/51072,0,1/6384,0],[31/25536,31/25536,1/3192,0,0,0],
[73/25536,1/4256,3/4256,0,1/25536,0],
[-17/8512,1/8512,55/51072,0,-1/51072,1/51072],
[-11/12768,7/1824,5/12768,0,1/532,0],
[-11/6384,-1/3192,-5/3192,0,-1/6384,1/6384],
[-3/2432,-1/25536,-1/2688,0,1/25536,1/51072],
[29/25536,7/3648,-11/25536,0,0,-1/1064],
[3/8512,-1/6384,5/1064,0,-1/25536,-1/12768],
[1/2128,0,-13/25536,0,1/25536,1/25536],
[1/3648,5/8512,-23/25536,0,0,-1/3192],[-1/1596,-31/12768,-31/12768,0,0,0],
[-13/25536,-1/25536,25/25536,0,0,1/3192],[0,-25/25536,13/25536,0,0,3/8512],
[55/3192,-5/532,1/133,0,-23/3192,0],[17/25536,1/1344,1/1344,0,0,0],
[-9/2128,0,31/12768,0,23/12768,23/12768],
[13/51072,1/6384,13/6384,0,-1/51072,-1/25536],
[-29/12768,-1/3192,-115/51072,0,-1/51072,1/51072],
[0,0,0,0,0,0],[103/14592,1/1824,11/14592,0,1/7296,1/14592]]:
#
###############################################################
# Five loops #
##############
# Sew Cfrontspace[5] to phi3backspace[5] to get EE33_symb[5] (108 x 57 = 6156):
#
phi3M[5,5,5] := [
[17520,-7992,-712,-1752,12696,2112,0,588,-2796,2748,-1092,1824,2688,-1512,1260,32,
-120,132,-12,384,7680,0,7440,240,-1836,-1884,408,1392,1092,852,480,-3852,480,
-732,1596,12,-480,12,0,0,-372,2496,-2928,-3708,-1824,864,-864,216,-1572,-3240,0,
0,3840,432,468,-1356,432],[-712,17520,-7992,1248,-2184,13992,-2796,0,588,1824,
2748,-1092,1260,2688,-1512,132,32,-120,7680,-12,384,240,0,7440,2748,912,1956,
408,528,-2988,-12,480,300,48,996,12,12,-480,-372,0,0,-1980,768,-2928,-864,-96,
-864,-3240,216,-1572,3840,0,0,372,432,-1260,432],
[-7992,-712,17520,13128,816,-888,588,-2796,0,-1092,1824,2748,-1512,1260,2688,-120,
132,32,384,7680,-12,7440,240,0,-48,2700,1392,1956,-456,1344,-3852,-12,-300,-132,
1776,-480,12,12,0,-372,0,-1200,-3708,768,-864,864,-1824,-1572,-3240,216,0,3840,
0,468,372,-1296,432],[0,-844,134,498,-59,627,-731,0,0,-856,0,-611,-113,-236,0,
-113,0,66,30,-44,0,12,0,12,113,-55,113,-1,-161,226,-78,18,-209,-113,339,66,
0,-18,0,-72,0,698,-274,-65,192,226,-226,520,-113,0,6,6,0,322,65,-339,113],
[134,0,-844,401,385,280,0,-731,0,-611,-856,0,0,-113,-236,66,-113,0,0,30,-44,
12,12,0,281,394,65,113,-227,244,0,-78,0,-322,339,-18,66,0,0,0,-72,387,246,
-274,-226,644,-226,0,520,-113,0,6,6,113,322,-387,113],
[-844,134,0,54,288,724,0,0,-731,0,-611,-856,-236,0,-113,0,66,-113,-44,0,30,0,
12,12,-168,113,-1,65,-113,148,18,0,0,-113,130,0,-18,66,-72,0,0,178,-65,246,
-226,226,192,-113,0,520,6,0,6,65,113,-130,113],
[0,-555,173,119,-227,424,-337,0,0,-549,0,-337,-218,101,0,-160,0,-3,-3,-100,0,
-6,0,-6,218,236,218,227,-212,436,9,3,-206,-218,654,-3,0,-3,0,6,0,651,-430,
-224,-24,436,-436,209,-218,0,-3,-3,0,424,224,-654,218],
[173,0,-555,-12,-99,427,0,-337,0,-337,-549,0,0,-218,101,-3,-160,0,0,-3,-100,
-6,-6,0,200,418,224,218,-209,439,0,9,0,-424,654,-3,-3,0,0,0,6,648,-221,
-430,-436,848,-436,0,209,-218,0,-3,-3,218,424,-648,218],
[-555,173,0,-9,-230,555,0,0,-337,0,-337,-549,101,0,-218,0,-3,-160,-100,0,-3,
0,-6,-6,18,218,227,224,-218,445,3,0,0,-218,448,0,-3,-3,6,0,0,442,-224,-221,
-436,436,-24,-218,0,209,-3,0,-3,224,218,-448,218],
[0,-721,495,-167,-55,337,-639,0,0,-727,0,103,-64,177,0,-127,0,-27,-9,-68,0,
-86,0,6,64,76,64,85,-64,128,3,-21,-310,-64,192,-27,0,21,0,12,0,352,-128,
-64,92,128,-128,134,-64,0,3,9,0,322,64,-192,64],
[495,0,-721,209,-231,137,0,-639,0,103,-727,0,0,-64,177,-27,-127,0,0,-9,-68,6,
-86,0,52,116,64,64,-43,107,0,3,0,-374,192,21,-27,0,0,0,12,192,96,-128,-128,
348,-128,0,134,-64,0,3,9,64,322,-192,64],[-721,495,0,9,145,-39,0,0,-639,0,
103,-727,177,0,-64,0,-27,-127,-68,0,-9,0,6,-86,12,64,85,64,-64,131,-21,0,0,
-64,-118,0,21,-27,12,0,0,128,-64,96,-128,128,92,-64,0,134,9,0,3,64,64,66,
64],[0,-455,-131,-353,-24,73,-530,0,0,-479,0,374,21,224,0,-35,0,-33,-6,-59,
0,-152,0,24,-21,54,-21,9,48,-42,39,24,-215,21,-63,-33,0,-24,0,21,0,-30,69,
-6,64,-42,42,-93,21,0,12,-18,0,130,6,63,-21],
[-131,0,-455,115,-332,-87,0,-530,0,374,-479,0,0,21,224,-33,-35,0,0,-6,-59,24,
-152,0,-96,-117,6,-21,51,-18,0,39,0,-194,-63,-24,-33,0,0,0,21,-90,54,69,42,
-20,42,0,-93,21,0,12,-18,-21,130,90,-21],[-455,-131,0,-45,136,-395,0,0,-530,
0,374,-479,224,0,21,0,-33,-35,-59,0,-6,0,24,-152,75,-21,9,6,21,-3,24,0,0,
21,-278,0,-24,-33,21,0,0,-15,-6,54,42,-42,64,21,0,-93,-18,0,12,6,-21,214,
-21],[-689,10409/2,-2705/2,-439/2,129/2,47,-409,721/2,-1399/2,-1443/2,399,-787/2,
215,917/2,-659/2,142,-301/2,-565/2,-109/2,171/2,-10,-178,-97,-219,575/2,1587/2,
641/2,143,-299/2,533,-311/2,203/2,-249,-621/2,555/2,9,251/2,-239/2,24,-6,-6,29/2,
153/2,-365,-578,613,-327,-1845/2,545/2,41,36,-18,-36,691/2,328,-1061/2,274],
[-2705/2,-689,10409/2,-501,-987/2,1773/2,-1399/2,-409,721/2,-787/2,-1443/2,399,-659/2,
215,917/2,-565/2,142,-301/2,-10,-109/2,171/2,-219,-178,-97,-491/2,42,797/2,641/2,
-405,1299/2,-15,-311/2,-1089/2,-523,1571/2,-239/2,9,251/2,-6,24,-6,731,-2163/2,
153/2,-327,518,-483,41,-1845/2,545/2,-36,36,-18,1131/2,691/2,-768,274],
[10409/2,-2705/2,-689,677/2,-775,657/2,721/2,-1399/2,-409,399,-787/2,-1443/2,917/2,
-659/2,215,-301/2,-565/2,142,171/2,-10,-109/2,-97,-219,-178,506,521/2,143,797/2,
-455/2,785/2,203/2,-15,-73/2,-1637/2,573,251/2,-239/2,9,-6,-6,24,2345/2,-365,
-2163/2,-483,769,-578,545/2,41,-1845/2,-18,-36,36,328,1131/2,-1501/2,274],
[3327/2,-8999/4,13/4,469/4,-111/4,-551/2,250,-345/4,485/4,1821/4,-495/2,393/4,173/2,
-571/4,533/4,51,-201/4,265/4,-41/4,-45/4,-51/2,84,26,66,23/4,-555/4,-507/4,-2,
227/4,-227,317/4,-57/4,239,41/4,-453/4,53,-233/4,21/4,0,12,0,-637/4,129/4,36,82,
-313/2,349/2,347/4,85/4,-59,-24,-18,36,-683/4,-121/2,765/4,-90],
[13/4,3327/2,-8999/4,-191/2,829/4,-1191/4,485/4,250,-345/4,393/4,1821/4,-495/2,533/4,
173/2,-571/4,265/4,51,-201/4,-51/2,-41/4,-45/4,66,84,26,-165/4,-71/2,-493/4,-507/4,
178,-777/4,-47,317/4,627/4,329,-1399/4,21/4,53,-233/4,0,0,12,-324,803/4,129/4,
349/2,-278,407/2,-59,347/4,85/4,36,-24,-18,-675/4,-683/4,599/2,-90],
[-8999/4,13/4,3327/2,-471/4,-11/2,-251/4,-345/4,485/4,250,-495/2,393/4,1821/4,-571/4,
533/4,173/2,-201/4,265/4,51,-45/4,-51/2,-41/4,26,66,84,-289/2,-743/4,-2,-493/4,
213/4,-403/4,-57/4,-47,-319/4,987/4,-31,-233/4,21/4,53,12,0,0,-1311/4,36,803/4,
407/2,-371/2,82,85/4,-59,347/4,-18,36,-24,-121/2,-675/4,757/4,-90],
[-339,342,-66,-52,163,-505,69,68,0,26,174,72,-91,179,-28,79,12,12,-19,-18,9,
-48,6,-54,-61,-23,-68,-86,78,-113,16,23,26,81,-177,3,26,-23,0,18,0,-448,184,
181,64,-136,96,-254,54,123,-24,-24,0,-110,-58,174,-58],
[-66,-339,342,-389,6,-11,0,69,68,72,26,174,-28,-91,179,12,79,12,9,-19,-18,
-54,-48,6,-93,-154,-38,-68,30,-93,3,16,-3,84,-151,-23,3,26,0,0,18,-51,-216,
184,96,-168,96,123,-254,54,0,-24,-24,-58,-110,174,-58],
[342,-66,-339,105,-331,-168,68,0,69,174,72,26,179,-28,-91,12,12,79,-18,9,-19,
6,-54,-48,38,-55,-86,-38,48,-100,23,3,23,55,-148,26,-23,3,18,0,0,-48,181,
-216,96,-136,64,54,123,-254,-24,0,-24,-58,-58,122,-58],
[-2837,13149/4,-4681/4,-363/4,1051/4,-676,103/2,67/4,-73/4,239/4,373,-755/4,-141,
2057/4,-977/4,193/2,471/4,-137/4,271/4,-231/4,77,50,47,-59,-807/4,141/4,143/4,
-215/2,679/4,29/2,-167/4,389/4,217/2,781/4,-575/4,-137/2,323/4,-209/4,-18,18,18,
-3181/4,1103/4,263/2,-33,-177/2,75/2,-2613/4,283/4,437/2,24,-12,-36,-437/4,-24,
421/4,-6],[-4681/4,-2837,13149/4,-664,-339/4,979/4,-73/4,103/2,67/4,-755/4,239/4,
373,-977/4,-141,2057/4,-137/4,193/2,471/4,77,271/4,-231/4,-59,50,47,-189/4,-249,
631/4,143/4,-191/2,341/4,53/2,-167/4,-503/4,229/2,685/4,-209/4,-137/2,323/4,18,-18,
18,215/2,-3085/4,1103/4,75/2,-57,-129/2,437/2,-2613/4,283/4,-36,24,-12,325/4,
-437/4,0,-6],[13149/4,-4681/4,-2837,1027/4,-658,-411/4,67/4,-73/4,103/2,373,-755/4,
239/4,2057/4,-977/4,-141,471/4,-137/4,193/2,-231/4,77,271/4,47,-59,50,237,759/4,
-215/2,631/4,191/4,-215/4,389/4,53/2,757/4,-479/4,181/2,323/4,-209/4,-137/2,18,18,
-18,1007/4,263/2,-3085/4,-129/2,27/2,-33,283/4,437/2,-2613/4,-12,-36,24,-24,325/4,
-341/4,-6],[0,904,-232,556,-102,-162,1060,0,0,928,0,-676,-120,-262,0,58,0,18,
0,76,0,244,0,-24,120,114,120,132,-126,240,-6,-24,404,-120,360,18,0,24,0,6,
0,98,-246,-114,-240,240,-240,32,-120,0,-12,12,0,-168,114,-360,120],
[-232,0,904,-402,436,258,0,1060,0,-676,928,0,0,-120,-262,18,58,0,0,0,76,-24,
244,0,126,246,114,120,-108,216,0,-6,0,284,360,24,18,0,0,0,6,366,-382,-246,
-240,240,-240,0,32,-120,0,-12,12,120,-168,-366,120],
[904,-232,0,18,-522,796,0,0,1060,0,-676,928,-262,0,-120,0,18,58,76,0,0,0,
-24,244,-6,120,132,114,-120,234,-24,0,0,-120,764,0,24,18,6,0,0,234,-114,
-382,-240,240,-240,-120,0,32,12,0,-12,114,120,-648,120],
[24,54,208,-34,10,218,-4,54,34,0,44,0,-28,16,-28,0,6,6,42,60,-6,60,12,48,
-16,-22,30,-30,-12,12,-60,0,0,44,48,0,0,0,0,-30,0,8,-46,-2,-24,-20,20,-28,
-34,54,18,30,0,12,-32,-36,12],[208,24,54,194,-46,46,34,-4,54,0,0,44,-28,
-28,16,6,0,6,-6,42,60,48,60,12,46,30,12,30,-54,24,-12,-60,12,-12,92,0,0,
0,0,0,-30,46,-40,-46,20,24,-68,54,-28,-34,0,18,30,12,12,-80,12],
[54,208,24,22,182,-10,54,34,-4,44,0,0,16,-28,-28,6,6,0,60,-6,42,12,48,60,
-6,40,-30,12,6,-36,0,-12,56,0,36,0,0,0,-30,0,0,2,-2,-40,-68,68,-24,-34,
54,-28,30,0,18,-32,12,-36,12],[0,21,-27,53,40,3,-1,0,0,3,0,-31,22,-44,0,
39,0,-6,3,42,0,18,0,18,-22,-43,-22,-25,13,-44,-12,-15,4,22,-66,-6,0,15,0,
-3,0,-40,35,31,36,-44,44,13,22,0,9,9,0,-26,-31,66,-22],
[-27,0,21,47,75,-26,0,-1,0,-31,3,0,0,22,-44,-6,39,0,0,3,42,18,18,0,-1,
-23,-31,-22,19,-59,0,-12,0,26,-66,15,-6,0,0,0,-3,-57,48,35,44,-52,44,0,13,
22,0,9,9,-22,-26,57,-22],[21,-27,0,18,69,9,0,0,-1,0,-31,3,-44,0,22,0,-6,
39,42,0,3,0,18,18,-21,-22,-25,-31,22,-56,-15,0,0,22,-62,0,15,-6,-3,0,0,
-53,31,48,44,-44,36,22,0,13,9,0,9,-31,-22,62,-22],
[0,-6,482,58,32,-50,70,0,0,30,0,-62,-4,-16,0,6,0,12,-6,36,0,48,0,-36,4,
-38,4,-2,-22,8,-24,-30,4,-4,12,12,0,30,0,-6,0,8,-26,14,-8,8,-8,6,-4,0,
-18,18,0,12,-14,-12,4],[482,0,-6,-58,54,44,0,70,0,-62,30,0,0,-4,-16,12,6,
0,0,-6,36,-36,48,0,46,50,-14,4,-10,-22,0,-24,0,0,12,30,12,0,0,0,-6,30,
-8,-26,-8,8,-8,0,6,-4,0,-18,18,4,12,-30,4],
[-6,482,0,36,-62,66,0,0,70,0,-62,30,-16,0,-4,0,12,6,36,0,-6,0,-36,48,-42,
4,-2,-14,-4,-16,-30,0,0,-4,16,0,30,12,-6,0,0,-10,14,-8,-8,8,-8,-4,0,6,
18,0,-18,-14,4,-4,4],[0,-263,123,-215,-22,227,-295,0,0,-281,0,211,-4,55,0,
-53,0,-6,3,-25,0,-138,0,18,4,25,4,7,5,8,12,15,-188,-4,12,-6,0,-15,0,3,0,
104,1,-13,-8,8,-8,1,-4,0,9,-9,0,86,13,-12,4],
[123,0,-263,219,-219,-10,0,-295,0,211,-281,0,0,-4,55,-6,-53,0,0,3,-25,18,
-138,0,-17,-13,13,4,-1,23,0,12,0,-192,12,-15,-6,0,0,0,3,3,88,1,-8,8,-8,
0,1,-4,0,9,-9,4,86,-3,4],[-263,123,0,-18,215,-207,0,0,-295,0,211,-281,55,
0,-4,0,-6,-53,-25,0,3,0,18,-138,21,4,7,13,-4,20,15,0,0,-4,-176,0,-15,-6,
3,0,0,17,-13,88,-8,8,-8,-4,0,1,-9,0,9,13,4,70,4],
[4571/4,-9385/2,-447/4,-863/2,-1777/4,3011/4,221/4,171,-623/4,-667/4,-2093/4,341,
-257/4,-1235/2,693/4,-127/4,-36,-567/4,-214,-169/4,-455/4,22,-54,100,657/4,689/2,
857/4,1307/4,-426,1619/4,193/2,-215/4,419/4,-339,2725/4,93/4,-175/2,47/4,15/2,9,
-18,2081/2,-2615/4,201/4,-1083/2,600,-561/2,303,-717/4,547/4,-57/2,-12,-33/2,755/4,
929/4,-1071/2,196],[-447/4,4571/4,-9385/2,1443/4,-1255/2,575/4,-623/4,221/4,171,341,
-667/4,-2093/4,693/4,-257/4,-1235/2,-567/4,-127/4,-36,-455/4,-214,-169/4,100,22,-54,
95/2,847/4,-34,857/4,-261/4,1353/4,51/4,193/2,373/4,-365/4,445,47/4,93/4,-175/2,
-18,15/2,9,3337/4,513/2,-2615/4,-561/2,485/2,-184,547/4,303,-717/4,-33/2,-57/2,-12,
497/2,755/4,-2207/4,196],[-9385/2,-447/4,4571/4,-993/4,659/4,-79/2,171,-623/4,221/4,
-2093/4,341,-667/4,-1235/2,693/4,-257/4,-36,-567/4,-127/4,-169/4,-455/4,-214,-54,
100,22,721/4,911/4,1307/4,-34,-711/4,977/2,-215/4,51/4,-143,-411/4,2771/4,-175/2,
47/4,93/4,9,-18,15/2,521/4,201/4,513/2,-184,1007/2,-1083/2,-717/4,547/4,303,-12,
-33/2,-57/2,929/4,497/2,-2381/4,196],[24,24,0,9,78,10,-34,-9,36,0,0,0,0,0,0,
0,0,0,24,0,24,0,24,24,-30,-24,-12,0,18,-21,0,-3,0,0,0,0,0,0,-9,0,3,0,
0,0,0,0,0,0,0,0,12,0,12,0,0,0,0],[0,24,24,10,9,78,36,-34,-9,0,0,0,0,
0,0,0,0,0,24,24,0,24,0,24,24,-6,18,-12,0,-3,-21,0,0,0,0,0,0,0,3,-9,0,
0,0,0,0,0,0,0,0,0,12,12,0,0,0,0,0],[24,0,24,78,10,9,-9,36,-34,0,0,0,
0,0,0,0,0,0,0,24,24,24,24,0,6,30,0,18,-12,0,-3,-21,0,0,0,0,0,0,0,3,
-9,0,0,0,0,0,0,0,0,0,0,12,12,0,0,0,0],[210,-599/4,-933/4,5/4,155/4,-340,
441/2,195/4,-833/4,427/4,158,157/4,47,153/4,-81/4,525/2,-5/4,119/4,59/4,929/4,21,
48,-22,22,209/4,133/4,-49/4,-223/2,203/4,-231/2,-187/4,-43/4,159/2,249/4,-823/4,
-9/2,19/4,-29/4,18,-18,-21,-2241/4,683/4,151/2,-3,-337/2,287/2,-1557/4,315/4,-21/2,
0,24,0,-649/4,-86,965/4,-78],[-933/4,210,-599/4,-184,317/4,-781/4,-833/4,441/2,
195/4,157/4,427/4,158,-81/4,47,153/4,119/4,525/2,-5/4,21,59/4,929/4,22,48,-22,
-757/4,-137,-421/4,-49/4,89/2,-667/4,81/2,-187/4,113/4,315/2,-999/4,-29/4,-9/2,19/4,
-21,18,-18,-473/2,-993/4,683/4,287/2,-315,287/2,-21/2,-1557/4,315/4,0,0,24,-283/4,
-649/4,226,-78],[-599/4,-933/4,210,-157/4,-106,-619/4,195/4,-833/4,441/2,158,157/4,
427/4,153/4,-81/4,47,-5/4,119/4,525/2,929/4,21,59/4,-22,22,48,-19,-833/4,-223/2,
-421/4,575/4,-811/4,-43/4,81/2,-63/4,425/4,-309/2,19/4,-29/4,-9/2,-18,-21,18,
-565/4,151/2,-993/4,287/2,-337/2,-3,315/4,-21/2,-1557/4,24,0,0,-86,-283/4,599/4,
-78],[0,-48,0,-18,0,-38,68,0,-18,0,0,0,0,0,0,0,0,0,-48,0,0,0,0,-48,12,
0,24,0,0,42,0,0,0,0,0,0,0,0,18,0,0,0,0,0,0,0,0,0,0,0,-24,0,0,0,0,0,
0],[0,0,-48,-38,-18,0,-18,68,0,0,0,0,0,0,0,0,0,0,0,-48,0,-48,0,0,0,12,
0,24,0,0,42,0,0,0,0,0,0,0,0,18,0,0,0,0,0,0,0,0,0,0,0,-24,0,0,0,0,
0],[-48,0,0,0,-38,-18,0,-18,68,0,0,0,0,0,0,0,0,0,0,0,-48,0,-48,0,-12,
-12,0,0,24,0,0,42,0,0,0,0,0,0,0,0,18,0,0,0,0,0,0,0,0,0,0,0,-24,0,0,
0,0],[-5/2,61,-104,-37,413/2,-429/2,-171,-34,-11/2,-35,-41/2,347/2,211/2,109,3,
76,-3,-67/2,-17/2,41,3/2,-16,9,15,-255/2,-108,-219/2,-273/2,132,-255,-33/2,15,
-3,123,-375,21,15/2,-18,-3/2,-6,0,-855/2,513/2,196,158,-246,258,-147,120,167/2,
15/2,3,9/2,-245/2,-114,375,-123],[-104,-5/2,61,63/2,86,-325/2,-11/2,-171,-34,
347/2,-35,-41/2,3,211/2,109,-67/2,76,-3,3/2,-17/2,41,15,-16,9,-138,-531/2,-114,
-219/2,219/2,-231,-9,-33/2,-6,120,-369,-18,21,15/2,0,-3/2,-6,-296,129/2,513/2,
258,-334,246,167/2,-147,120,9/2,15/2,3,-117,-245/2,378,-123],
[61,-104,-5/2,167/2,309/2,-283,-34,-11/2,-171,-41/2,347/2,-35,109,3,211/2,-3,
-67/2,76,41,3/2,-17/2,9,15,-16,39/2,-237/2,-273/2,-114,273/2,-525/2,15,-9,0,117,
-372,15/2,-18,21,-6,0,-3/2,-471/2,196,129/2,246,-234,158,120,167/2,-147,3,9/2,
15/2,-114,-117,739/2,-123],[-123,0,239,-208,-121,91,0,298,0,21,257,0,0,-50,
-58,6,74,0,0,-3,41,-18,4,0,62,112,50,50,-71,121,0,-3,0,41,150,-21,6,0,0,
0,-12,150,-239,-100,-100,12,-100,0,-175,-50,0,-9,-9,50,-43,-150,50],
[239,-123,0,-9,-258,29,0,0,298,0,21,257,-58,0,-50,0,6,74,41,0,-3,0,-18,4,
-12,50,29,50,-50,97,21,0,0,-50,241,0,-21,6,-12,0,0,100,-50,-239,-100,100,
-188,-50,0,-175,-9,0,-9,50,50,-243,50],[0,239,-123,-71,-59,-108,298,0,0,257,
0,21,-50,-58,0,74,0,6,-3,41,0,4,0,-18,50,38,50,29,-50,100,-3,21,91,-50,
150,6,0,-21,0,-12,0,-39,-100,-50,-188,100,-100,-175,-50,0,-9,-9,0,-43,50,
-150,50],[-623/2,835/2,463/2,-253/2,-303/2,9/2,81,13,-81,174,66,-33,259/2,113/2,
-47/2,-4,-4,-283,-254,-6,-26,6,-54,-48,42,90,142,126,-82,469/2,71/2,15/2,42,
-81,231,-29/2,-71/2,-3/2,18,0,0,187/2,-369/2,9/2,-228,128,-106,-188,-102,152,
-24,0,-24,165/2,165/2,-433/2,89],[463/2,-623/2,835/2,-347/2,-431/2,231/2,-81,81,
13,-33,174,66,-47/2,259/2,113/2,-283,-4,-4,-26,-254,-6,-48,6,-54,88,130,96,
142,-52,371/2,113/2,71/2,-36,-47,275,-3/2,-29/2,-71/2,0,18,0,721/2,-525/2,-369/2,
-106,128,-228,152,-188,-102,-24,-24,0,279/2,165/2,-547/2,89],
[835/2,463/2,-623/2,-125/2,-525/2,103/2,13,-81,81,66,-33,174,113/2,-47/2,259/2,-4,
-283,-4,-6,-26,-254,-54,-48,6,48,136,126,96,-36,427/2,15/2,113/2,8,-125,309,
-71/2,-3/2,-29/2,0,0,18,343/2,9/2,-525/2,-228,250,-228,-102,152,-188,0,-24,-24,
165/2,279/2,-547/2,89],[5637/4,-1549/2,-2177/4,-269/2,-1093/4,221/4,-213/4,-71/2,
-385/4,889/4,-385/4,70,1165/4,-53/2,495/4,123/4,-29/2,191/4,58,203/4,21/4,26,11,
49,87/4,1,-29/4,331/4,59/2,-149/4,36,75/4,281/4,3/2,-107/4,73/4,-36,-87/4,0,0,0,
13,-703/4,-1235/4,-125/2,-21,147/2,-117/2,-433/4,-1097/4,12,0,12,-21/4,9/4,91/2,
-8],[-2177/4,5637/4,-1549/2,285/4,-253/2,-1189/4,-385/4,-213/4,-71/2,70,889/4,-385/4,
495/4,1165/4,-53/2,191/4,123/4,-29/2,21/4,58,203/4,49,26,11,-17,19/4,27/2,-29/4,
395/4,11/4,-85/4,36,-11/4,313/4,-61/2,-87/4,73/4,-36,0,0,0,-1363/4,45,-703/4,
147/2,-189/2,11,-1097/4,-117/2,-433/4,12,12,0,27/2,-21/4,137/4,-8],
[-1549/2,-2177/4,5637/4,-1125/4,317/4,-301/2,-71/2,-385/4,-213/4,-385/4,70,889/4,
-53/2,495/4,1165/4,-29/2,191/4,123/4,203/4,21/4,58,11,49,26,-83/4,-151/4,331/4,
27/2,35/4,20,75/4,-85/4,-13/2,21/4,185/4,-36,-87/4,73/4,0,0,0,-831/4,-1235/4,45,
11,83/2,-125/2,-433/4,-1097/4,-117/2,0,12,12,9/4,27/2,107/4,-8],
[135,1955/4,1313/4,-545/4,-1535/4,25,-3/2,41/4,17/4,189/4,118,-121/4,53,595/4,
-263/4,-77/2,-27/4,45/4,37/4,-97/4,22,-88,-63,-86,407/4,823/4,617/4,295/2,-491/4,
637/2,19/4,47/4,-187/2,-801/4,1639/4,-1/2,-7/4,-35/4,0,0,0,809/4,-899/4,-805/2,
-317,565/2,-607/2,-1087/4,-431/4,-423/2,-24,-12,-12,741/4,172,-1785/4,156],
[1313/4,135,1955/4,-287,-1169/4,337/4,17/4,-3/2,41/4,-121/4,189/4,118,-263/4,53,
595/4,45/4,-77/2,-27/4,22,37/4,-97/4,-86,-88,-63,425/4,208,757/4,617/4,-329/2,
1295/4,13/2,19/4,-233/4,-499/2,1695/4,-35/4,-1/2,-7/4,0,0,0,443/2,-1687/4,-899/4,
-607/2,307,-683/2,-423/2,-1087/4,-431/4,-12,-24,-12,711/4,741/4,-452,156],
[1955/4,1313/4,135,-911/4,-443,703/4,41/4,17/4,-3/2,118,-121/4,189/4,595/4,-263/4,
53,-27/4,45/4,-77/2,-97/4,22,37/4,-63,-86,-88,104,841/4,295/2,757/4,-631/4,1267/4,
47/4,13/2,-177/4,-857/4,749/2,-7/4,-35/4,-1/2,0,0,0,1597/4,-805/2,-1687/4,-683/2,
641/2,-317,-431/4,-423/2,-1087/4,-12,-12,-24,172,711/4,-1755/4,156],
[273/4,-1169/4,-69/2,315/4,1795/2,585/4,-115/4,213/4,-55/2,-700,-789/4,49/4,-2611/4,
-353/4,199/2,-11/4,-159/4,39/2,187/4,-56,-411/4,-19,-5,24,-132,-431/4,-211/2,
-1035/4,-7/4,-979/4,-439/4,-10,-265/4,307/4,-753/2,-1/4,451/4,10,0,0,0,-641/4,271,
4035/4,705/2,-263/2,269,1293/4,281/2,3113/4,12,-12,0,-261/2,-495/4,1507/4,-121],
[-69/2,273/4,-1169/4,1553/4,799/4,1069/2,-55/2,-115/4,213/4,49/4,-700,-789/4,199/2,
-2611/4,-353/4,39/2,-11/4,-159/4,-411/4,187/4,-56,24,-19,-5,-537/4,-1065/4,-975/4,
-211/2,-67/4,-252,-11/4,-439/4,-27/2,219/4,-1629/4,10,-1/4,451/4,0,0,0,2099/4,
1295/4,271,269,-263/2,705/2,3113/4,1293/4,281/2,0,12,-12,-429/4,-261/2,1441/4,
-121],[-1169/4,-69/2,273/4,1553/2,2037/4,-653/4,213/4,-55/2,-115/4,-789/4,49/4,-700,
-353/4,199/2,-2611/4,-159/4,39/2,-11/4,-56,-411/4,187/4,-5,24,-19,97/4,-110,
-1035/4,-975/4,273/2,-1407/4,-10,-11/4,-177/4,215/2,-1717/4,451/4,10,-1/4,0,0,0,
-213,4035/4,1295/4,705/2,-215,705/2,281/2,3113/4,1293/4,-12,0,12,-495/4,-429/4,
707/2,-121],[-143,1247,-175,115,171,14,-68,0,-23,14,19,-133,26,-17,-40,-3,-3,
-57,11,3,18,-6,-9,-33,-55,-20,-50,-27,17,-48,-28,-15,-28,-10,-133,-4,28,15,
-18,0,0,31,81,64,32,-22,18,47,42,41,24,0,0,-5,-5,53,-5],
[-175,-143,1247,24,120,156,-23,-68,0,-133,14,19,-40,26,-17,-57,-3,-3,18,11,3,
-33,-6,-9,10,-45,7,-50,-17,-25,-38,-28,-118,-23,-30,15,-4,28,0,-18,0,44,51,
81,18,12,-2,41,47,42,0,24,0,33,-5,15,-5],[1247,-175,-143,166,29,105,0,-23,
-68,19,-133,14,-17,-40,26,-3,-57,-3,3,18,11,-9,-33,-6,35,45,-27,7,-40,-38,
-15,-38,-15,-113,-43,28,15,-4,0,0,-18,61,64,51,-2,-2,32,42,41,47,0,0,24,
-5,33,15,-5],[312,-1077,106,73,79,179,22,-68,71,19,-54,71,38,-19,-32,-3,-3,
27,37,33,23,57,54,129,33,-51,-30,-51,47,-109,-15,0,27,45,-7,25,-27,-6,0,
-18,0,-38,95,-16,66,-56,86,46,90,-18,24,24,24,-39,-39,66,-39],
[106,312,-1077,257,112,-38,71,22,-68,71,19,-54,-32,38,-19,27,-3,-3,23,37,33,
129,57,54,-27,6,-31,-30,27,-78,-31,-15,110,66,-111,-6,25,-27,0,0,-18,-172,
118,95,86,-90,100,-18,46,90,24,24,24,-90,-39,117,-39],
[-1077,106,312,40,296,-5,-68,71,22,-54,71,19,-19,-32,38,-3,27,-3,33,23,37,54,
129,57,-84,-111,-51,-31,48,-93,0,-31,6,149,-90,-27,-6,25,-18,0,0,-61,-16,
118,100,-70,66,90,-18,46,24,24,24,-39,-90,117,-39],
[-419/2,-367,1667,-95,83,47/2,-34,-37/2,-11/2,-249/2,-32,159/2,-77/2,-47,89,-42,
-1/2,1/2,-29/2,-27/2,3,-77,-13,-61,19/2,-71/2,41/2,8,-101/2,37/2,17,-46,-105,
-121/2,41/2,7/2,-17,46,0,0,0,97,-98,155/2,-16,65,-65,155/2,-95/2,-6,-24,0,0,
46,29/2,-24,8],[1667,-419/2,-367,15/2,-103,107,-11/2,-34,-37/2,159/2,-249/2,-32,
89,-77/2,-47,1/2,-42,-1/2,3,-29/2,-27/2,-61,-77,-13,103/2,61,-69/2,41/2,-8,-30,
5/2,17,-7/2,-113,-57/2,46,7/2,-17,0,0,0,219/2,65,-98,-65,16,33,-6,155/2,-95/2,
0,-24,0,8,46,-35/2,8],[-367,1667,-419/2,91,-1/2,-79,-37/2,-11/2,-34,-32,159/2,
-249/2,-47,89,-77/2,-1/2,1/2,-42,-27/2,3,-29/2,-13,-61,-77,-45,13/2,8,-69/2,9/2,
33,-46,5/2,-105/2,-23/2,-81,-17,46,7/2,0,0,0,-66,155/2,65,33,-33,-16,-95/2,-6,
155/2,0,0,-24,29/2,8,14,8],[0,-24,-24,-19,-9,-82,-11,34,0,0,0,0,0,0,0,0,
0,0,-24,-24,0,-24,0,-24,-3,6,-15,12,0,3,21,0,0,0,0,0,0,0,0,9,0,0,0,0,
0,0,0,0,0,0,-12,-12,0,0,0,0,0],[-24,0,-24,-82,-19,-9,0,-11,34,0,0,0,0,
0,0,0,0,0,0,-24,-24,-24,-24,0,-6,-9,0,-15,12,0,3,21,0,0,0,0,0,0,0,0,9,
0,0,0,0,0,0,0,0,0,0,-12,-12,0,0,0,0],[-24,-24,0,-9,-82,-19,34,0,-11,0,
0,0,0,0,0,0,0,0,-24,0,-24,0,-24,-24,9,3,12,0,-15,21,0,3,0,0,0,0,0,0,
9,0,0,0,0,0,0,0,0,0,0,0,-12,0,-12,0,0,0,0],
[12,0,74,-23,16,-16,0,66,0,0,74,0,0,8,0,0,3,0,0,0,-3,0,6,0,-8,-16,-8,
-8,8,-16,0,0,0,36,-24,0,0,0,0,0,0,-24,-9,16,16,-38,16,0,-17,8,0,0,0,-8,
-30,24,-8],[74,12,0,0,-15,-8,0,0,66,0,0,74,0,0,8,0,0,3,-3,0,0,0,0,6,0,
-8,-8,-8,8,-16,0,0,0,8,4,0,0,0,0,0,0,-16,8,-9,16,-16,-6,8,0,-17,0,0,0,
-8,-8,2,-8],[0,74,12,8,8,-39,66,0,0,74,0,0,8,0,0,3,0,0,0,-3,0,6,0,0,
-8,-8,-8,-8,8,-16,0,0,28,8,-24,0,0,0,0,0,0,-41,16,8,-6,-16,16,-17,8,0,
0,0,0,-30,-8,24,-8],[0,0,-9,-38,14,-19,-14,0,0,0,0,52,14,14,0,-3,0,0,0,
-3,0,-6,0,0,-14,-14,-14,-14,14,-28,0,0,-6,14,-42,0,0,0,0,0,0,-39,28,14,
6,-28,28,-19,14,0,0,0,0,-14,-14,42,-14],[-9,0,0,9,-24,-28,0,-14,0,52,0,0,
0,14,14,0,-3,0,0,0,-3,0,-6,0,-14,-28,-14,-14,14,-28,0,0,0,8,-42,0,0,0,
0,0,0,-42,17,28,28,-50,28,0,-19,14,0,0,0,-14,-14,42,-14],
[0,-9,0,0,23,-66,0,0,-14,0,52,0,14,0,14,0,0,-3,-3,0,0,0,0,-6,0,-14,-14,
-14,14,-28,0,0,0,14,-48,0,0,0,0,0,0,-28,14,17,28,-28,6,14,0,-19,0,0,0,
-14,-14,42,-14],[865/2,2517/4,-1691/4,169/4,-223/4,-43/2,14,-149/4,-235/4,165/4,
-25/2,-403/4,143/2,33/4,-343/4,0,-41/4,-127/4,-97/4,-57/4,11/2,-30,-64,-50,131/4,
301/4,-35/4,3,-25/4,20,-51/4,55/4,-8,-327/4,-121/4,16,63/4,-43/4,0,0,0,199/4,
369/4,-73,-58,87/2,-43/2,-181/4,345/4,-41,0,-12,-12,41/4,99/2,-107/4,18],
[-1691/4,865/2,2517/4,-115/2,97/4,-7/4,-235/4,14,-149/4,-403/4,165/4,-25/2,-343/4,
143/2,33/4,-127/4,0,-41/4,11/2,-97/4,-57/4,-50,-30,-64,-157/4,-13/2,119/4,-35/4,
-33,199/4,-16,-51/4,-337/4,-26,-39/4,-43/4,16,63/4,0,0,0,-1,-89/4,369/4,-43/2,
14,-57/2,-41,-181/4,345/4,-12,0,-12,181/4,41/4,-45/2,18],
[2517/4,-1691/4,865/2,-151/4,-151/2,313/4,-149/4,-235/4,14,-25/2,-403/4,165/4,33/4,
-343/4,143/2,-41/4,-127/4,0,-57/4,11/2,-97/4,-64,-50,-30,85/2,13/4,3,119/4,-179/4,
93/4,55/4,-16,-255/4,-409/4,46,63/4,-43/4,16,0,0,0,657/4,-73,-89/4,-57/2,101/2,
-58,345/4,-41,-181/4,-12,-12,0,99/2,181/4,-247/4,18],
[-351/2,124,12,33,60,-87/2,0,-37/2,11/2,-125/2,24,-57/2,-139/2,67,-21,-2,9/2,9/2,
17/2,-23/2,6,0,0,0,-13/2,11/2,9/2,-27,13/2,-1/2,-13,4,-13,-3/2,-3/2,-3/2,13,
-4,0,0,0,-76,51,123/2,28,-1,3,-83/2,37/2,67,0,0,0,-1,11/2,3,-1],
[12,-351/2,124,-83/2,34,57,11/2,0,-37/2,-57/2,-125/2,24,-21,-139/2,67,9/2,-2,9/2,
6,17/2,-23/2,0,0,0,-15/2,-14,9/2,9/2,-25,2,3/2,-13,3/2,-12,-11/2,-4,-3/2,13,
0,0,0,115/2,-72,51,3,24,3,67,-83/2,37/2,0,0,0,-1,-1,19/2,-1],
[124,12,-351/2,59,-81/2,31,-37/2,11/2,0,24,-57/2,-125/2,67,-21,-139/2,9/2,9/2,-2,
-23/2,6,17/2,0,0,0,12,9/2,-27,9/2,13/2,-15,4,3/2,-5/2,5/2,-16,13,-4,-3/2,0,
0,0,47,123/2,-72,3,-1,28,37/2,67,-83/2,0,0,0,11/2,-1,3,-1],
[0,24,24,19,9,82,11,-34,0,0,0,0,0,0,0,0,0,0,24,24,0,24,0,24,3,-6,15,
-12,0,-3,-21,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,12,12,0,0,0,0,
0],[24,0,24,82,19,9,0,11,-34,0,0,0,0,0,0,0,0,0,0,24,24,24,24,0,6,9,0,
15,-12,0,-3,-21,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,12,12,0,0,0,
0],[24,24,0,9,82,19,-34,0,11,0,0,0,0,0,0,0,0,0,24,0,24,0,24,24,-9,-3,
-12,0,15,-21,0,-3,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,12,0,12,0,0,
0,0],[5/2,-90,0,-9,-191/2,-35/2,0,0,11/2,0,41/2,23/2,29/2,0,-3,0,3,109/2,
71/2,0,-3/2,0,-9,-9,21/2,3,9/2,15/2,-3,12,15/2,0,0,-3,15,0,-15/2,3,3/2,0,0,
21/2,-15/2,-85,-6,6,-18,-3,0,-167/2,-9/2,0,-9/2,15/2,3,-15,3],
[0,5/2,-90,-47/2,-12,-173/2,11/2,0,0,23/2,0,41/2,-3,29/2,0,109/2,0,3,-3/2,71/2,
0,-9,0,-9,3,27/2,3,9/2,3/2,6,6,15/2,6,-3,9,3,0,-15/2,0,3/2,0,-73,-3/2,
-15/2,-18,6,-6,-167/2,-3,0,-9/2,-9/2,0,-3,15/2,-9,3],
[-90,0,5/2,-185/2,-53/2,-3,0,11/2,0,41/2,23/2,0,0,-3,29/2,3,109/2,0,0,-3/2,
71/2,-9,-9,0,-15/2,-9/2,15/2,3,-3/2,27/2,0,6,0,3,9,-15/2,3,0,0,0,3/2,9/2,
-85,-3/2,-6,-6,-6,0,-167/2,-3,0,-9/2,-9/2,3,-3,-9/2,3],
[-133/2,67,0,9,129/2,163/2,0,0,-99/2,0,-129/2,-151/2,-37/2,0,-17,0,-3,-83/2,
-35/2,0,3/2,0,9,9,-21/2,17,31/2,25/2,-17,28,-15/2,0,0,-17,25,0,15/2,-3,-3/2,
0,0,59/2,-25/2,54,-34,34,18,-17,0,185/2,9/2,0,9/2,25/2,17,-25,17],
[0,-133/2,67,95/2,-8,231/2,-99/2,0,0,-151/2,0,-129/2,-17,-37/2,0,-83/2,0,-3,3/2,
-35/2,0,9,0,9,17,13/2,17,31/2,-43/2,34,-6,-15/2,-26,-17,51,-3,0,15/2,0,-3/2,
0,122,-77/2,-25/2,18,34,-34,185/2,-17,0,9/2,9/2,0,43,25/2,-51,17],
[67,0,-133/2,163/2,61/2,43,0,-99/2,0,-129/2,-151/2,0,0,-17,-37/2,-3,-83/2,0,0,
3/2,-35/2,9,9,0,55/2,89/2,25/2,17,-37/2,53/2,0,-6,0,-43,51,15/2,-3,0,0,0,
-3/2,111/2,54,-77/2,-34,86,-34,0,185/2,-17,0,9/2,9/2,17,43,-111/2,17],
[-1359/4,1069/2,2569/4,-57/2,45/4,121/4,213/4,28,115/4,-251/4,165/4,3/2,-431/4,51/2,
9/4,-119/4,3,-29/4,5/2,-73/4,-45/4,-34,-24,-58,-13/4,71/2,231/4,77/4,-61,423/4,
-16,-51/4,-201/4,-48,409/4,-43/4,16,63/4,0,0,0,63,-301/4,133/4,-155/2,92,-213/2,
-31,-193/4,221/4,-12,0,-12,173/4,153/4,-257/2,46],
[2569/4,-1359/4,1069/2,-247/4,-149/2,597/4,115/4,213/4,28,3/2,-251/4,165/4,9/4,
-431/4,51/2,-29/4,-119/4,3,-45/4,5/2,-73/4,-58,-34,-24,113/2,213/4,31,231/4,
-291/4,317/4,55/4,-16,-143/4,-385/4,136,63/4,-43/4,16,0,0,0,869/4,-121,-301/4,
-213/2,213/2,-92,221/4,-31,-193/4,-12,-12,0,111/2,173/4,-583/4,46],
[1069/2,2569/4,-1359/4,229/4,-431/4,127/2,28,115/4,213/4,165/4,3/2,-251/4,51/2,9/4,
-431/4,3,-29/4,-119/4,-73/4,-45/4,5/2,-24,-58,-34,155/4,381/4,77/4,31,-137/4,76,
-51/4,55/4,-2,-327/4,351/4,16,63/4,-43/4,0,0,0,435/4,133/4,-121,-92,155/2,-155/2,
-193/4,221/4,-31,0,-12,-12,153/4,111/2,-563/4,46] ] :
#
# Sew Cfrontspace[6] to phi3backspace[4] to get EE33_symb[5] (246 x 29 = 7134):
#
phi3M[5,6,4] := [
[4620,-1092,-9840,-3840,0,3840,3240,8940,-19620,7560,7560,480,7680,-480,0,7440,
7140,12180,7440,7440,0,4440,-5280,-7680,7440,-240,960,0,7680],
[-8772,-2160,4620,0,3840,-3840,1260,-11940,3240,15240,-7200,7560,-480,0,7680,7140,
12180,7440,7440,0,7440,-2040,-4440,-7680,-240,960,7440,7680,0],
[-9840,12300,-8772,3840,-3840,0,-19620,10920,1260,8160,7560,22920,-7680,0,-8160,
19860,15120,14820,0,7440,7440,5280,2040,-7680,8640,15120,7440,-7680,-7680],
[803,274,-72,0,0,0,144,492,-731,-216,0,-121,144,0,0,993,-144,190,0,0,190,
-167,72,144,-72,-144,190,0,72],[418,-216,803,0,0,0,636,-875,144,-144,23,-216,
0,0,144,-144,190,993,0,190,0,95,167,144,-144,190,-72,72,0],
[-72,659,418,0,0,0,-731,0,636,-49,0,-72,-72,72,-72,262,1065,-72,190,0,0,-72,
-95,144,262,0,-72,-72,-72],[719/6,-9,26/3,16,0,0,5/3,-32/3,4,-5,34/3,-9,23/3,
0,5,-5,18,80/3,0,19,0,21,23,5,-5,18,-3,3,1],
[12,519,97,0,0,-1060,-495,-6,-601,300,-6,24,18,-24,94,64,541,24,88,0,0,18,
-42,-42,64,0,24,24,18],[18,162,189,0,0,0,-144,0,4,176,0,18,18,-18,18,262,
388,18,280,0,0,18,-140,-36,262,0,18,18,18],[6,343,212,0,0,0,-337,0,122,227,
0,6,6,-6,6,424,755,6,430,0,0,6,-215,-12,424,0,6,6,6],
[146,-611,856,-190,0,240,-520,-101,212,78,125,18,68,66,18,60,12,-55,12,12,0,
371,311,-12,60,0,-48,0,12],[-868,-110,635,0,190,-240,-236,508,113,6,-78,-101,
-18,-56,-54,-149,204,12,12,0,12,311,-60,-12,48,-48,12,12,0],
[-623,868,146,0,240,-190,-113,224,-520,137,6,78,66,18,68,12,-55,60,12,0,12,
-48,-371,-12,0,-48,60,12,0],[284/3,1090/3,-4,0,-64,0,24,20/3,-260/3,-28,-4,
-40/3,24,-80/3,4,512/3,-24,76,0,0,76,-4,8,20,-12,-24,76,4,12],
[-19/3,15,-166/3,590/3,0,0,394/3,187/3,-14,12,-18,15,-118/3,0,-12,12,274/3,36,0,
280/3,0,17,10,-12,12,274/3,5,-5,2],[106/3,3,331/6,0,0,0,61/3,-325/6,-2,2,
221/6,3,0,0,-2,2,215/3,761/6,0,215/3,0,215/6,209/6,-2,2,215/3,1,-1,0],
[-370/3,42,-66,190/3,0,0,205/3,66,0,14,-59/3,42,-104/3,0,-14,14,30,-36,0,16,0,
-71,-71,-14,14,30,14,-14,-14],[-6,157,193,0,0,-66,-151,-6,33,76,-6,6,0,-6,
18,110,261,6,116,0,0,0,-58,-6,110,0,6,6,0],
[6,217,273,0,0,-430,-223,6,-293,166,6,-6,0,6,106,0,223,-6,-6,0,0,0,-80,6,
0,0,-6,-6,0],[-27,-415,-3,-286,0,-72,-146,-124,13,-24,42,-33,47,-30,-3,-21,
-112,-21,-6,-126,0,-67,32,6,-21,-106,-3,0,-6],
[167,-337,549,-430,0,-24,-209,-224,-89,-9,154,3,88,-3,3,-12,-6,224,-6,-6,0,
-9,3,6,-12,0,6,0,-6],[-290,-114,228,0,280,48,54,135,122,42,12,-89,18,-60,
36,-104,-30,12,12,0,12,37,-6,-12,-6,6,12,12,0],
[-543,-185,325,0,430,24,101,215,218,-15,9,-166,-3,-94,-3,-218,-24,-6,-6,0,-6,
3,12,6,-6,6,-6,-6,0],[337,470,140,0,-72,-100,19,-222,90,44,3,-21,-9,-15,29,
64,315,-6,116,0,6,-192,-37,-6,58,18,-6,6,0],
[-216,290,150,0,-48,-280,-122,-66,-147,125,-30,-12,-24,-18,72,12,188,6,12,0,
12,6,-43,-12,0,6,6,12,0],[-331,543,167,0,-24,-430,-218,-95,-209,148,9,-9,-3,
3,88,-6,224,-12,-6,0,-6,6,9,6,0,6,-12,-6,0],
[477,139,12,0,-1060,0,-48,-559,-495,60,6,324,-48,70,-6,565,48,88,0,0,88,-18,
-18,-42,24,48,88,-6,-24],[42,75,6,0,0,0,-12,40/3,-48,18,0,194/3,-12,0,0,
406/3,12,280/3,0,0,280/3,-122/3,-6,-12,6,12,280/3,0,-6],
[331/3,224/3,2,0,0,0,-4,134/3,-337/3,6,0,233/3,-4,0,0,761/3,4,430/3,0,0,430/3,
-209/3,-2,-4,2,4,430/3,0,-2],[-11/4,-27/2,-91/4,7/2,0,0,-19/4,91/4,0,-9/2,-28,
-27/2,-3/2,0,9/2,-9/2,-73/2,-237/4,0,-32,0,-29/2,-29/2,9/2,-9/2,-73/2,-9/2,9/2,
9/2],[-91/4,-9/2,-201/4,215/2,0,0,315/4,201/4,0,-3/2,-46,-9/2,-53/2,0,3/2,-3/2,
-3,-213/4,0,-3/2,0,-43/2,-43/2,3/2,-3/2,-3,-3/2,3/2,3/2],
[42,-78,-185,0,0,95,78,21,205/2,-59/2,21,0,21,0,-31,24,-75,0,24,0,0,21,
213/2,-21,24,0,0,0,21],[-21,38,48,0,0,-95,-17,-21,-375/2,191/2,-21,21,0,-21,
52,3,20,21,24,0,0,0,-261/2,-21,3,0,21,21,0],
[-2090/21,24,-371/3,1390/7,0,0,3148/21,350/3,14,1,-1702/21,24,-1213/21,0,-1,1,
34/21,-2563/21,0,-281/21,0,-82,-75,-1,1,34/21,8,-8,-15],
[-91,-29,-36,0,14,0,0,-37,109,-36,18,-112,0,-24,-18,-219,0,-128,0,0,-128,58,
18,18,0,0,-128,-18,0],[-111,-134,12,0,280,0,0,242,105,12,-6,-113,0,-78,6,
-99,0,12,0,0,12,67,-6,-6,0,0,12,6,0],[-3,-2,28,0,0,0,-1,0,8,-13,0,-3,
-3,3,-3,-11,-7,-3,-14,0,0,-3,7,6,-11,0,-3,-3,-3],
[-463,-142,-12,20,0,0,-24,51,52,-47,-35,3,-12,23,-18,-76,-159,-43,-94,-6,0,
104,120,0,-76,-23,-20,0,0],[26,-88,-490,0,0,-20,-40,-33,94,12,-29,-23,0,-3,
29,-23,-79,-156,-6,-94,0,-40,67,0,-23,-76,-20,0,0],
[106,48,535,0,-12,-68,-51,-88,24,107,-39,83,-23,18,48,195,127,112,42,0,130,
-16,68,-36,23,20,112,36,0],[14,-9/2,2,0,0,0,4,-7/2,3,-3,-5,-9/2,0,0,3,-3,
-7,-5,0,-7,0,-7/2,-2,3,-3,-7,-3/2,3/2,0],[6,-105/2,-70,0,0,140,105/2,3,118,
-113/2,3,0,3,0,-39,6,-99/2,0,6,0,0,3,67/2,-3,6,0,0,0,3],
[-3,181/2,71,0,0,-140,-175/2,-3,-89,137/2,-3,3,0,-3,42,3,181/2,3,6,0,0,0,
-79/2,-3,3,0,3,3,0],[322,377/2,1029/2,-18,0,-50,-49/2,-187/2,141/2,9/2,8,-5,
3/2,21,31/2,-11,77/2,50,3/2,28,0,33,203/2,6,-11,47/2,-26,0,-6],
[459,187,607/2,50,0,18,-98,27/2,205/2,7/2,-43/2,-21,-9,5,3,35/2,53,-61,28,3/2,
0,155/2,73,6,35/2,-5,-26,0,-6],[193,595/2,459,0,18,50,39/2,193/2,-98,-55/2,
-15,7/2,5,3,-9,53,-61,35/2,3/2,0,28,-21/2,-155/2,6,-5,-26,35/2,-6,0],
[-471,-187,-607/2,-26,0,0,98,-39/2,-181/2,-19/2,31/2,21,3,-5,-3,-47/2,-59,31,
-34,-15/2,0,-167/2,-73,0,-47/2,5,26,0,0],[-334,-377/2,-1029/2,0,0,26,49/2,
175/2,-117/2,-21/2,-14,5,-15/2,-21,-31/2,5,-89/2,-38,-15/2,-34,0,-39,-203/2,0,5,
-47/2,26,0,0],[-187,-607/2,-471,0,0,-26,-39/2,-181/2,98,31/2,21,-19/2,-5,-3,3,
-59,31,-47/2,-15/2,0,-34,21/2,167/2,0,5,26,-47/2,0,0],
[4,22,-3,0,0,0,6,2,-1,-9,0,-16,6,0,0,-10,-6,-14,0,0,-14,4,3,6,-3,-6,-14,
0,3],[1888/19,2455/19,-462/19,0,-4170/19,0,-336/19,-186,-1741/19,-126/19,315/19,
1778/19,-336/19,898/19,-315/19,1607/19,336/19,-281/19,0,0,-281/19,-67,147/19,-21/19,
168/19,336/19,-281/19,-315/19,-168/19],[-113/42,0,31/42,-113/21,0,0,-25/6,-43/42,
4/7,-2/7,4/3,0,2,0,2/7,-2/7,-24/7,-113/42,0,-26/7,0,-16/21,-10/21,2/7,-2/7,
-24/7,0,0,-2/7],[39/14,12/7,-13/14,33/7,0,0,157/42,13/14,0,4/7,5/21,12/7,-12/7,
0,-4/7,4/7,24/7,5/2,0,20/7,0,1/21,1/21,-4/7,4/7,24/7,4/7,-4/7,-4/7],
[-9,-31,-3,14,0,24,-13,40,8,12,-21,-15,-6,-6,-15,27,18,-1,18,18,0,44,17,
-18,27,0,-9,0,18],[114,87/2,739/2,20,0,18,17,-43/2,-41/2,33/2,-1/2,6,0,2,9,
57/2,50,-28,36,-15/2,0,-101/2,-54,6,57/2,-2,4,0,-6],
[-15,63,67,0,-14,-24,-44,-5,-22,51,-12,57,15,24,24,31,33,18,18,0,18,17,-27,
-18,9,-9,18,18,0],[-49,15,-9,0,24,14,22,26,-13,-3,-33,12,-6,-15,-6,18,-1,
27,18,0,18,-9,-44,-18,0,-9,27,18,0],[10/3,49/6,232/21,-50/21,0,-12/7,15/7,
25/42,-38/7,-1/2,19/21,3/14,29/42,-3/14,-5/14,-1/7,32/21,15/2,1/7,58/21,0,37/42,
-23/6,-1/7,-1/7,29/21,3/7,0,1/7],[-64/21,-397/42,-223/21,38/21,12/7,0,-9/7,-37/42,
36/7,3/14,-25/21,-3/2,-5/42,3/14,11/14,-16/7,-47/21,-89/14,0,-64/21,-3/7,-31/42,
23/6,3/7,-1/7,-47/21,-6/7,3/7,3/7],[140,-83/4,-115,115/2,0,113/2,353/4,89/2,141/2,
-153/2,-72,-19/2,-57,-23/2,-239/4,5/4,-5,-37/2,-9/4,33/2,0,-45,-14,3,5/4,12,2,
0,-3],[-126,-87/2,-739/2,4,0,0,-17,31/2,65/2,-45/2,-11/2,-6,-6,-2,-9,-69/2,-56,
-2,-42,3/2,0,89/2,54,0,-69/2,2,-4,0,0],[99/4,727/4,57,0,9,10,-31/4,-53/4,
17/2,-13/4,6,33/4,1,9/2,0,25,-14,57/4,-15/4,0,18,-19/4,101/4,3,-1,2,57/4,-3,
0],[-583/4,193,-19,64,50,0,473/4,193/4,249/4,-31,-675/4,-181/2,-309/4,-9/4,10,
-65,-117/2,-315/4,0,-111/4,-9,-127/4,-243/4,27,-14,-117/2,-95/4,27,27],
[154,110,47/2,33/2,5/2,0,75/2,-63/2,7,-37/2,-84,-75/4,-13,219/4,45/2,-121/2,-91/2,
-195/4,0,-15/2,-117/4,-75/4,-28,27,-14,-91/2,-147/4,27,27],
[-33/19,-164/57,14/19,0,5/3,0,0,13/6,26/19,14/19,-7/19,-59/114,0,-31/57,7/19,
-25/19,0,8/19,0,0,8/19,71/38,-7/19,-7/19,0,0,8/19,7/19,0],
[17/57,23/19,-7/19,0,-5/3,0,-14/19,-111/38,-17/57,7/19,7/19,233/114,-14/19,31/57,
-7/19,41/57,14/19,8/19,0,0,8/19,-73/38,0,-7/19,7/19,14/19,8/19,-7/19,-7/19],
[-223/19,-73/19,-379/38,0,2,36/19,108/19,-36/19,-1/2,-45/38,45/38,-25/19,15/38,
-23/38,-9/38,-249/38,-39/19,-2,-9/19,0,-64/19,-161/38,-87/19,9/19,-9/19,6/19,-2,
-9/19,0],[14,30,-387,0,-88,-28,179,-238,-54,-11,-15,91,-23,30,0,15,57,38,6,
0,12,-280,-86,-12,-23,20,38,12,0],[-60,378,168,0,-28,-88,91,68,-254,29,-11,
-24,-3,-29,44,-35,30,11,-12,0,-6,-117,-262,12,-26,-20,11,-12,0],
[232/19,73/19,337/38,-36/19,-50/19,0,-6,48/19,1/2,15/38,-21/38,25/19,-21/38,23/38,
-15/38,321/38,0,35/19,0,3/19,58/19,161/38,96/19,-3/19,12/19,0,32/19,-3/19,-3/19],
[18,-375,14,-88,-28,0,-250,-42,179,9,91,1,18,-12,-35,69,50,27,0,12,6,206,
280,-12,32,50,-11,-12,-12],[2748,712,8016,0,-960,0,-1512,-1044,1572,132,-12,32,
12,384,-12,744,276,-480,240,0,0,1596,2496,0,264,-24,-480,0,0],
[374,4759,931,0,256,406,37,854,-70,-370,-49,-168,139,-203,-195,81,-507,209,-36,
0,213,397,-285,0,-106,-188,209,0,0],[5611,833,478,-40,170,0,336,-262,-175,59,
480,-20,107,-189,99,-111,415,429,0,309,72,-520,-77,-96,-136,415,46,-96,-96],
[-639/4,-645/4,-115/4,18,0,-3/2,-6,135/4,-59/4,-49/4,-99/4,3/2,-18,15/4,63/4,
-131/2,-479/4,-135/4,-157/2,-27/2,0,187/4,14,27/2,-131/2,-27/4,-9/4,0,-27/2],
[-745,278,-473,54,0,-64,269,73,-333,1,-23,40,19,-18,-1,-1,-1,-48,11,-58,0,
-321,-408,0,-1,-64,58,0,0],[393/2,1595,519,-202,-111,0,-507/2,8,-314,23/2,9,
252,74,385/2,11/2,21,-90,191/2,0,4,-18,-3,-585/2,0,6,-90,-33/2,0,0],
[-4/7,67/42,5,0,0,-27/7,-67/42,-2/7,-86/21,27/14,-2/7,0,-2/7,0,9/7,-5/42,37/21,0,
-5/42,0,0,-2/7,-89/42,2/7,-5/42,0,0,0,-2/7],[-74,-251,269,0,-134,-134,109,-9,
-71,21,-22,-42,-22,-12,-6,-52,249,-63,69,0,-69,-112,-175,0,63,0,-63,0,0],
[1287,127,-83/2,151,138,0,203,-91,909/2,-9/2,-547/2,-91,-246,8,31/2,-103,133/2,
-117,0,41,-5,-361/2,149,0,-20,133/2,-83,0,0],
[419/6,0,124/3,-35,0,0,85/6,-115/3,-6,3,-13/6,0,-56/3,0,-3,3,109/3,233/3,0,
118/3,0,-29/6,-47/6,-3,3,109/3,0,0,3],[-248,-196,1740,0,0,1128,196,-124,1864,
-1308,-124,0,-124,0,-1072,508,436,0,508,0,0,-124,808,124,508,0,0,0,-124],
[5188,0,932,-1128,0,0,-1636,-1056,248,-124,1692,0,948,0,124,-124,632,1564,0,
508,0,1316,1440,124,-124,632,0,0,-124],[-86/3,-173/3,-2,0,94/3,0,12,-15,98/3,
-14,-2,-27,12,12,2,-232/3,-12,-146/3,0,0,-146/3,-23/3,4,10,-6,-12,-146/3,2,6],
[547,21,-463,192,0,32,351,54,344,-9,-485,-84,-408,-18,-32,29,91,-48,3,81,0,
-203,-112,0,29,94,-66,0,0],[97/3,347/6,358,202/3,0,121/3,76/3,1345/6,-191/3,
-159/2,-121/3,1/6,16/3,-41/6,-206/3,41/2,-103/3,-91/3,17,-4/3,0,119/2,-529/6,0,
41/2,-112/3,7,0,0],[3/7,-89/42,-17/21,0,0,47/21,71/42,3/7,11/3,-45/14,3/7,-3/7,
0,3/7,-13/7,-19/42,-15/7,-3/7,-37/42,0,0,0,149/42,3/7,-19/42,0,-3/7,-3/7,0],
[-375/7,157/7,-41,-188/7,0,-262/7,190/7,-719/7,-139/7,246/7,48/7,1/7,-64/7,-1/7,
193/7,-16/7,248/7,87/7,36/7,-29/7,0,-557/7,-122/7,0,-16/7,73/7,2/7,0,0],
[27/7,227/7,151/7,0,0,-256/7,-230/7,15/7,-24/7,14,15/7,-3/7,12/7,3/7,-9/7,149/7,
367/7,-3/7,146/7,0,0,12/7,17/7,-9/7,149/7,0,-3/7,-3/7,12/7],
[349,349/2,1818,0,-138,-43,-307,293/2,-7,9,-99/2,8,21/2,47,-67/2,287/2,17,-55,
46,0,5,717/2,315/2,0,121/2,-60,-55,0,0],[-57,97,31,0,-218,-232,-785,55,74,42,
-13,240,13,199,-70,180,47,-28,-41,0,24,535,441,0,61,-26,-28,0,0],
[-200/3,559/3,132,0,22,-32/3,-83/3,281/3,-158/3,4,-10/3,-3,13,3,1,-27,-46/3,-6,
-1,0,-6,47,-64,0,1,-49/3,-6,0,0],[-16,-71,-1125,-108,0,-56,46,10,-97,21,72,
-6,48,-28,11,-32,-35,193,-33,57,0,20,15,-48,-32,27,22,0,48],
[-10/57,14/57,175/57,4/19,0,22/57,-14/19,-17/57,29/19,-1/19,6/19,4/57,3/19,25/57,
1/19,-2/19,-13/57,-2/19,-2/19,3/19,0,4/3,39/19,0,-2/19,5/19,-7/19,0,0],
[-277/798,-15/266,-11/133,1/57,0,0,16/399,11/133,0,-5/266,-39/266,-15/266,-5/266,0,
5/266,-5/266,-45/266,-67/266,0,-20/133,0,-2/19,-2/19,5/266,-5/266,-45/266,-5/266,
5/266,5/266],[19/3,143/3,395,0,-4,-8/3,-40/3,16/3,-41/3,53/3,-28/3,-1,-2,6,4,
65/3,32,-9,27,0,-3,11,-59/3,0,80/3,-22/3,-9,0,0],
[1/3,-58/57,193/57,0,-4/19,-22/57,-1/3,26/19,-30/19,-1/19,-25/57,-1/19,-4/57,-5/19,
-1/19,7/19,-9/19,5/19,-2/19,0,3/19,40/57,-56/57,0,-2/19,-7/19,5/19,0,0],
[-445,21,-664,178,0,32,302,75,406,-9,-541,-81,-423,-16,-65,71,47,-171,21,-6,0,
-206,-108,0,71,8,-65,0,0],[-17/57,0,-71/114,47/57,0,0,77/57,53/114,6/19,-3/19,
-39/38,0,-13/19,0,3/19,-3/19,-1/6,-15/19,0,-37/114,0,-149/114,-131/114,3/19,-3/19,
-1/6,0,0,-3/19],[107/14,3285/14,1644/7,0,-23/7,-111/7,-925/14,383/2,-997/7,27/7,
-262/7,711/14,144/7,135/7,-33/2,493/14,26/7,339/14,24,0,99/7,981/14,-1145/7,-96/7,
39/2,-310/7,339/14,96/7,0],[-143,1509,518,0,52,-32,-28,195,-162,-30,-8,21,42,
-5,-6,15,-89,68,-21,0,69,57,-144,0,-39,-50,68,0,0],
[501/2,62,238,-81,0,-12,-259/2,-56,-115/2,-9/2,163,33/2,104,9/2,3/2,-6,50,148,
-3,57,0,257/2,191/2,3,-6,53,12,0,-3],[22/7,-411/14,-142/7,-310/21,0,-3/7,
-377/21,-277/6,769/21,169/14,199/21,-1/14,-1/3,65/14,72/7,-5/2,46/21,67/21,-24/7,
4/21,0,269/42,625/14,0,-5/2,166/21,-33/7,0,0],[-119/3,9,-41/6,-5/3,0,0,61/6,
41/6,0,3,-8,9,-10,0,-3,3,7/6,-17/3,0,-11/6,0,-56/3,-56/3,-3,3,7/6,3,-3,-3],
[-24/7,-152/21,-187/7,0,0,94/21,164/21,-2,32/3,-18,-2,4/7,-10/7,-4/7,-72/7,-60/7,
-314/21,4/7,-8,0,0,-10/7,12,6/7,-60/7,0,4/7,4/7,-10/7],
[-97/114,-371/114,-235/114,0,-20/19,-13/19,-148/57,245/114,223/114,-131/114,15/38,
-7/19,6/19,1/38,-143/114,5/57,-23/114,-15/38,-31/57,0,-3/19,431/114,185/57,3/19,
14/57,-3/38,-15/38,-3/19,0],[-267/38,-5011/114,-1762/57,0,79/19,43/57,65/38,-241/114,
148/19,23/57,49/57,-189/38,-89/57,-70/19,15/38,-99/38,22/57,-13/38,-47/57,0,-40/57,
121/114,388/57,0,-55/114,46/19,-13/38,0,0],[23/114,-11/38,-5/42,4/133,0,85/399,
-4/399,20/399,25/133,-41/798,13/266,1/133,13/266,5/266,-5/114,4/133,-59/798,-5/266,
2/133,3/133,0,109/798,25/133,-3/133,4/133,0,-3/266,0,3/133],
[-83/3,-30/7,-134/21,230/21,0,0,124/7,146/21,-8/7,-6/7,-134/7,-30/7,-66/7,0,6/7,
-6/7,-50/7,-284/21,0,-36/7,0,-88/7,-92/7,6/7,-6/7,-50/7,-10/7,10/7,2],
[173/84,-181/84,11/12,-7/6,0,2/7,-187/84,-11/42,5/28,1/7,95/84,-5/28,71/84,-1/14,
-5/28,9/28,1/14,1/4,3/14,1/14,0,5/3,47/28,-3/14,9/28,-1/7,-3/28,0,3/14],
[-143/114,83/38,131/114,0,4/19,-61/57,4/57,-20/57,-31/19,5/6,-13/38,2/19,-7/38,-5/38,
53/114,2/19,89/114,9/38,4/19,0,3/19,-91/114,-28/19,-3/19,-1/19,0,9/38,3/19,0],
[-4/7,-97/42,-29/14,0,0,-13/21,97/42,-2/7,-53/42,-41/21,-2/7,0,-2/7,0,-1/7,-61/21,
-69/14,0,-61/21,0,0,-2/7,29/21,2/7,-61/21,0,0,0,-2/7],
[-2/7,45/14,29/14,0,0,-13/21,-41/14,-2/7,15/14,32/21,-2/7,2/7,0,-2/7,1/7,55/21,
233/42,2/7,61/21,0,0,0,-32/21,-2/7,55/21,0,2/7,2/7,0],
[-1/14,8/21,29/7,0,0,80/21,-19/42,0,68/21,3/14,0,-1/14,-1/14,1/14,-5/14,101/42,
41/14,-1/14,7/3,0,0,-1/14,-43/42,1/7,101/42,0,-1/14,-1/14,-1/14],
[-853/84,-7/2,-541/42,9/7,-43/14,0,47/84,23/7,-67/14,13/28,-2/7,2/3,0,-73/84,-9/28,
73/42,-5/14,-15/28,0,-1/2,-1/21,5/7,-379/84,0,11/14,-5/14,31/28,0,0],
[-3,131/6,10,0,0,-21,-113/6,-3,-173/6,25,-3,3,0,-3,12,41/6,77/3,3,59/6,0,0,0,
-89/3,-3,41/6,0,3,3,0],[-1901/84,53/7,-107/21,0,181/42,-10/3,-139/84,72/7,-95/14,
4/7,1/28,-13/28,47/84,-7/6,-17/42,-76/21,-1/3,13/12,-2/3,0,-3/7,37/14,-701/84,0,
4/21,-11/21,13/12,0,0],[7/2,120,38,0,0,-734/3,-241/2,2,-442/3,449/6,2,-1/2,3/2,
1/2,241/6,-5/2,233/2,-1/2,-3,0,0,3/2,-127/6,-1,-5/2,0,-1/2,-1/2,3/2],
[-7/2,-68,-95/3,0,0,170,137/2,-2,124,-341/6,-2,1/2,-3/2,-1/2,-233/6,95/6,-307/6,
1/2,49/3,0,0,-3/2,41/2,1,95/6,0,1/2,1/2,-3/2],
[6,104/3,-86,0,0,-400/3,-116/3,5,-124/3,-40/3,5,-4,1,4,-20/3,-116/3,-1,-4,
-128/3,0,0,1,175/3,3,-116/3,0,-4,-4,1],[-3/14,1,1/12,0,0,11/42,-11/14,-3/14,
-25/28,17/12,-3/14,3/14,0,-3/14,4/7,17/21,67/42,3/14,43/42,0,0,0,-181/84,-3/14,
17/21,0,3/14,3/14,0],[18/7,23/21,235/42,0,0,55/21,-23/21,9/7,39/14,41/14,9/7,0,
9/7,0,-3/7,38/7,110/21,0,38/7,0,0,9/7,5/14,-9/7,38/7,0,0,0,9/7],
[-11/2,-22/3,53,0,0,176/3,71/6,-5,14/3,41/2,-5,9/2,-1/2,-9/2,17/2,167/6,33/2,9/2,
97/3,0,0,-1/2,-283/6,-4,167/6,0,9/2,9/2,-1/2],[12/7,30/7,79/7,0,0,18/7,-30/7,
6/7,23/7,37/7,6/7,0,6/7,0,6/7,8,80/7,0,8,0,0,6/7,-19/7,-6/7,8,0,0,0,6/7],
[6/133,-23/798,-17/57,0,0,-5/399,23/798,3/133,61/798,-8/133,3/133,0,3/133,0,-1/19,
-11/798,-26/399,0,-11/798,0,0,3/133,8/57,-3/133,-11/798,0,0,0,3/133],
[-81/532,0,-75/266,15/38,0,0,219/532,33/133,9/133,-9/266,-153/532,0,-3/19,0,9/266,
-9/266,-9/133,-93/266,0,-27/266,0,-177/532,-159/532,9/266,-9/266,-9/133,0,0,-9/266],
[-3/19,-7/19,13/114,0,0,11/57,10/19,-3/19,-115/114,73/114,-3/19,3/19,0,-3/19,12/19,
-25/57,-55/57,3/19,-16/57,0,0,0,-5/6,-3/19,-25/57,0,3/19,3/19,0],
[29/266,-3/532,11/798,40/399,0,0,34/399,-25/1596,1/266,-1/266,1/133,-3/532,-1/133,0,
1/266,-1/266,7/114,10/133,0,7/114,0,43/1596,23/798,1/266,-1/266,7/114,-1/532,1/532,
0],[-3/76,25/114,43/456,0,0,-71/228,-41/228,-3/76,-61/152,45/152,-3/76,3/76,0,
-3/76,13/76,1/76,11/57,3/76,1/19,0,0,0,-47/152,-3/76,1/76,0,3/76,3/76,0],
[0,-17/798,-1/84,0,0,17/798,17/798,0,3/266,-3/266,0,0,0,0,-1/532,-5/532,-7/228,0,
-5/532,0,0,0,3/266,0,-5/532,0,0,0,0],[-3/38,5/38,93/152,0,0,-35/76,-5/38,-3/76,
-85/152,27/152,-3/76,0,-3/76,0,11/76,-9/76,1/19,0,-9/76,0,0,-3/76,-41/152,3/76,
-9/76,0,0,0,-3/76],[23/456,0,11/798,41/1596,0,0,29/1064,-13/1596,-3/266,3/532,
1/152,0,-1/266,0,-3/532,3/532,3/76,85/1596,0,6/133,0,1/56,13/1064,-3/532,3/532,
3/76,0,0,3/532],[-92/19,28/19,0,0,295/19,0,-12/19,441/38,89/19,12/19,3/19,-5/2,
-12/19,-62/19,-3/19,-8/19,12/19,84/19,0,0,84/19,17/38,-3/19,-9/19,6/19,12/19,84/19,
-3/19,-6/19],[13/38,-29/532,-59/133,2/133,0,2/133,-1/14,39/266,3/532,-15/532,-27/532,
-3/76,-15/532,-3/76,-6/133,3/133,-2/133,-3/133,3/532,-3/532,0,27/266,-3/133,0,3/133,
-3/133,0,0,0],[215/3192,-3/304,-1/114,11/532,0,0,-39/532,83/6384,-9/1064,1/1064,
145/3192,-3/304,27/532,0,-1/1064,1/1064,-11/1064,-61/3192,0,-3/1064,0,571/6384,
34/399,-1/1064,1/1064,-11/1064,-1/304,1/304,1/133],
[-5/3,197/114,-6/19,0,199/57,0,0,1/6,104/57,-6/19,3/19,-1/38,0,23/57,-3/19,-104/57,
0,-3/19,0,0,-3/19,-3/2,3/19,3/19,0,0,-3/19,-3/19,0],
[21/304,0,157/3192,-115/3192,0,0,99/2128,-83/1596,3/532,-3/1064,-41/2128,0,-29/798,0,
3/1064,-3/1064,23/532,295/3192,0,43/1064,0,-11/304,-71/2128,3/1064,-3/1064,23/532,0,
0,-3/1064],[-17/798,-1/84,0,0,17/798,0,0,3/266,17/798,0,0,-3/266,0,-1/532,0,
-7/228,0,-5/532,0,0,-5/532,3/266,0,0,0,0,-5/532,0,0],
[-13/532,-251/3192,3/266,0,71/1596,0,0,199/3192,5/266,3/266,-3/532,-25/1064,0,-5/266,
3/532,-9/532,0,1/133,0,0,1/133,39/1064,-3/532,-3/532,0,0,1/133,3/532,0],
[-221/798,13/266,7/57,4/133,0,-52/399,-64/399,13/114,-131/798,61/798,-11/266,-1/38,
-4/133,-1/38,16/399,-5/399,-1/399,-1/19,-17/399,-3/133,0,17/133,-37/399,3/133,-5/399,
-3/266,0,0,-3/133],[13/1064,27/2128,65/1064,-50/399,0,0,-31/798,-131/2128,1/1064,
1/266,25/1064,27/2128,-23/3192,0,-1/266,1/266,3/133,89/1064,0,1/56,0,-55/2128,
-27/1064,-1/266,1/266,3/133,9/2128,-9/2128,-5/1064],
[6/133,265/1596,3/133,0,-1/114,0,0,13/1596,-15/266,3/133,-3/266,39/532,0,2/133,
3/266,5/38,0,23/266,0,0,23/266,-3/76,-3/266,-3/266,0,0,23/266,3/266,0],
[-524/133,-27/133,-132/133,20/133,0,59/133,9/133,8/133,-22/133,45/266,23/133,27/266,
9/38,15/266,-25/266,2/7,-5/266,-7/19,27/133,-33/266,0,-1/38,13/266,-24/133,2/7,
-59/266,6/133,0,24/133],[3/28,-137/168,-887/84,0,11/42,13/28,1/2,-97/168,73/84,
-1/12,23/56,-1/28,17/168,-11/84,31/168,-89/168,-11/28,11/84,-8/21,0,0,-85/168,25/56,
0,-67/168,13/42,11/84,0,0],[142/133,269/133,-41/532,0,-148/133,0,-45/266,-18/19,
-15/14,7/76,43/532,313/266,-45/266,85/266,-43/532,244/133,45/266,102/133,0,0,102/133,
-527/532,-1/266,-47/532,45/532,45/266,102/133,-43/532,-45/532],
[131/798,-125/798,11/38,-61/399,0,4/133,-31/133,13/399,-29/399,2/133,11/114,-1/38,
53/798,-1/38,-5/266,9/266,2/133,89/798,3/133,4/133,0,4/19,59/798,-3/133,9/266,
-1/133,0,0,3/133],[223/1596,-1/1596,101/532,-37/399,0,-59/798,-7/57,-5/84,-17/399,
-15/532,221/1596,1/57,27/266,1/266,25/1596,-1/21,-61/1596,6/133,-9/266,-4/133,0,
83/1596,17/266,4/133,-1/21,-1/228,11/798,0,-4/133],
[-27/133,-257/532,-9/133,0,41/266,0,0,43/532,9/38,-9/133,9/266,-141/532,0,-15/266,
-9/266,-9/19,0,-36/133,0,0,-36/133,87/532,9/266,9/266,0,0,-36/133,-9/266,0],
[-53/21,-159/532,-2809/1596,-325/798,0,-73/798,-289/798,-367/1596,-775/1596,671/1596,
145/266,41/399,653/1596,4/399,80/399,191/1596,109/1596,136/399,9/133,-1/266,0,29/114,
29/532,-16/133,191/1596,-43/1596,37/399,0,16/133],[-67/532,165/532,22/133,0,148/133,
0,-1/133,369/266,11/266,23/133,-43/532,-11/76,-1/133,-85/266,43/532,341/532,1/133,
102/133,0,0,102/133,83/266,-45/532,-47/532,1/266,1/133,102/133,43/532,-1/266],
[865/266,1374/133,117/266,-120/133,-232/133,0,25/266,-771/266,-137/133,-64/133,-15/38,
401/266,15/19,485/266,3/7,459/266,-45/38,-3/133,0,-60/133,67/133,-254/133,71/266,
60/133,-61/133,-45/38,3/7,60/133,60/133],[16/399,27/1064,-3/532,0,-1/28,0,-3/266,
-143/3192,-16/399,3/532,3/532,9/152,-3/266,11/532,-3/532,26/399,3/266,10/399,0,0,
10/399,-25/456,0,-3/532,3/532,3/266,10/399,-3/532,-3/532],
[-2/57,-223/1596,3/133,0,-11/798,0,0,67/1596,1/42,3/133,-3/266,-23/532,0,-9/266,
3/266,-22/399,0,-8/399,0,0,-8/399,127/1596,-3/266,-3/266,0,0,-8/399,3/266,0],
[-7/57,-1/6,-1199/798,-59/399,0,-20/399,-47/798,37/399,-1/21,-3/266,79/798,-5/266,
17/266,-9/266,-37/798,-11/798,-1/19,92/399,-11/266,9/133,0,22/133,50/399,-8/133,
-11/798,2/57,2/133,0,8/133],[-1/76,1/12,0,0,-1/114,0,0,-2/57,1/76,0,0,-1/76,0,
-1/76,0,-3/76,0,-1/38,0,0,-1/38,-1/76,0,0,0,0,-1/38,0,0],
[9/304,0,8/133,-3/56,0,0,-23/304,-55/1064,-9/532,9/1064,153/2128,0,3/76,0,-9/1064,
9/1064,31/1064,5/56,0,5/133,0,193/2128,25/304,-9/1064,9/1064,31/1064,0,0,9/1064],
[-52/399,-3/532,-73/399,295/798,0,0,65/266,295/1596,-1/266,0,-53/399,-3/532,-59/798,
0,0,0,-1/266,-149/798,0,0,0,-89/1596,-23/399,0,0,-1/266,-1/532,1/532,1/266],
[-45/2128,0,-65/1064,335/3192,0,0,31/912,17/266,-3/532,3/1064,-25/2128,0,5/798,0,
-3/1064,3/1064,-1/133,-73/1064,0,-5/1064,0,27/2128,3/304,-3/1064,3/1064,-1/133,0,0,
3/1064],[13/228,55/798,-1/1064,0,-20/399,0,1/532,-1/76,-179/3192,-3/1064,0,37/1596,
1/532,1/266,0,5/57,-1/532,7/228,0,0,7/228,-29/1596,1/1064,1/532,-1/1064,-1/532,
7/228,0,1/1064],[-241/1596,9/266,-2/57,-11/798,0,0,7/228,2/57,0,3/266,-23/532,
9/266,-6/133,0,-3/266,3/266,-1/114,-5/114,0,-8/399,0,-127/1596,-127/1596,-3/266,
3/266,-1/114,3/266,-3/266,-3/266],[2011/798,201/266,-491/1596,205/798,37/399,0,
545/798,-289/798,545/1596,-15/532,-155/532,-89/798,-233/798,-5/798,37/532,-80/399,
87/532,-32/399,0,33/266,-8/399,-1051/1596,-25/399,0,-13/133,87/532,-41/399,0,0],
[113/76,-267/76,9/38,0,-100/19,0,6/19,-7/4,-29/19,-3/38,-15/76,-13/19,6/19,-2/19,
15/76,-15/76,-6/19,-32/19,0,0,-32/19,163/76,-3/76,9/76,-3/19,-6/19,-32/19,15/76,
3/19],[-65/532,-17/532,-1/56,0,100/399,0,-1/532,4/57,139/1064,-17/1064,5/532,-6/133,
-1/532,2/399,-5/532,-3/19,1/532,-1/28,0,0,-1/28,-27/532,9/1064,1/133,1/1064,1/532,
-1/28,-5/532,-1/1064],[677/399,107/399,18/133,0,-1390/399,0,12/133,-598/399,-695/399,
6/133,-12/133,257/399,12/133,36/133,12/133,677/399,-12/133,0,0,0,0,115/399,-6/133,
0,-6/133,-12/133,0,12/133,6/133],[-146/399,-104/399,-3/266,0,295/399,0,-1/133,
65/133,295/798,-1/266,1/133,-103/399,-1/133,-62/399,-1/133,-146/399,1/133,0,0,0,0,
46/399,1/266,0,1/266,1/133,0,-1/133,-1/266],[158/399,9/133,697/399,-1580/399,0,0,
-904/399,-715/399,12/133,-3/133,132/133,9/133,71/133,0,3/133,-3/133,-101/399,596/399,
0,-128/399,0,1/133,1/19,3/133,-3/133,-101/399,3/133,-3/133,-9/133],
[227/798,3/133,100/399,-295/798,0,0,-17/76,-197/798,-1/133,3/266,305/1596,3/133,
59/798,0,-3/266,3/266,29/266,41/114,0,2/19,0,173/1596,167/1596,-3/266,3/266,29/266,
1/133,-1/133,-1/266],[13/6384,0,-5/532,11/3192,0,0,-115/6384,13/1064,-3/532,3/1064,
55/6384,0,3/266,0,-3/1064,3/1064,-25/3192,-55/3192,0,-2/399,0,5/336,11/912,-3/1064,
3/1064,-25/3192,0,0,3/1064],[412/399,-31/1596,-295/532,-85/798,0,-83/798,-8/57,3/532,
185/1596,-13/532,3/133,-13/266,-5/532,-13/798,1/133,-33/532,-5/228,59/399,-15/266,
15/266,0,139/798,15/76,0,-33/532,31/532,-13/399,0,0],
[-7/12,9/28,0,-1/12,0,0,-5/42,0,0,3/28,5/14,9/28,1/28,0,-3/28,3/28,1/4,1/4,0,
1/7,0,1/28,1/28,-3/28,3/28,1/4,3/28,-3/28,-3/28],
[31/456,0,1/42,1/228,0,0,11/1064,-29/1596,-3/266,3/532,13/1064,0,-1/532,0,-3/532,
3/532,5/133,7/114,0,23/532,0,25/1064,1/56,-3/532,3/532,5/133,0,0,3/532],
[151/3192,3/266,109/1596,-32/399,0,0,-1/133,-221/3192,1/532,3/1064,101/3192,3/266,
-1/152,0,-3/1064,3/1064,23/456,379/3192,0,73/1596,0,-17/3192,-1/228,-3/1064,3/1064,
23/456,1/266,-1/266,-5/1064],[113/1596,-3/1064,13/228,-20/399,0,0,-3/266,-185/3192,
1/532,-1/532,10/399,-3/1064,1/266,0,1/532,-1/532,7/228,5/57,0,7/228,0,55/3192,
29/1596,1/532,-1/532,7/228,-1/1064,1/1064,0],[193/3192,-23/456,-11/3192,-1/133,0,
73/1596,7/114,-31/1064,13/456,-5/456,11/1064,3/266,1/133,9/1064,1/456,-1/532,-1/56,
17/1064,3/532,3/532,0,-127/3192,13/1596,-3/532,-1/532,3/1064,3/1064,0,3/532],
[131/3192,-11/456,75/1064,-7/228,0,1/133,-61/1064,-5/1596,-13/3192,1/266,107/3192,
-5/1064,71/3192,-1/532,-5/1064,9/1064,5/532,89/3192,3/532,5/532,0,15/266,125/3192,
-3/532,9/1064,1/266,-3/1064,0,3/532],[107/3192,9/532,677/3192,-695/1596,0,0,
-299/1596,-695/3192,3/266,0,293/3192,9/532,3/133,0,0,0,3/266,713/3192,0,0,0,-1/24,
-115/3192,0,0,3/266,3/532,-3/532,-3/266],[113/228,13/168,253/456,3/76,0,-3/76,
-1/228,-43/3192,89/3192,-65/3192,-2/57,-11/1596,-85/3192,11/1596,1/84,-27/1064,37/3192,
-37/798,-4/399,-4/399,0,-41/1596,-31/3192,4/133,-27/1064,5/1064,-11/798,0,-4/133],
[151/912,35/912,289/912,-11/152,0,1/38,-167/912,73/456,-175/912,1/76,77/912,-9/304,
83/912,-3/76,-5/304,9/304,1/456,39/304,3/152,25/456,0,39/152,-11/304,-3/152,9/304,
-1/57,3/304,0,3/152],[55/42,607/168,523/168,41/42,0,3/7,55/56,23/28,-85/56,9/56,
15/56,15/56,0,3/28,-3/56,3/14,37/28,57/28,3/28,137/84,0,16/21,-23/21,-3/28,3/14,
17/14,9/56,0,3/28],[193/3192,17/168,499/3192,9/532,0,3/133,-1/114,89/1596,-61/798,
9/1064,3/152,3/1064,7/456,-3/1064,-3/1064,3/266,9/266,115/1596,3/532,85/1596,0,
37/532,-11/266,-3/532,3/266,15/532,3/532,0,3/532],
[-59/112,-211/336,-281/336,-1/56,0,-1/14,1/336,-1/24,13/48,-1/28,-71/336,-5/112,
-25/336,-1/56,5/112,-9/112,-31/84,-209/336,-3/56,-23/56,0,-55/168,-5/336,3/56,-9/112,
-53/168,-3/112,0,-3/56],[-3/76,-33/1064,-243/1064,1/12,0,1/12,85/798,51/1064,
109/1064,-93/1064,-25/266,-17/1596,-71/1064,-17/1596,-1/14,1/152,-65/3192,-37/532,
1/532,-1/532,0,-5/76,-1/152,0,1/152,-1/152,0,0,0],
[59/8512,67/448,25/1216,0,29/532,15/532,9/608,83/1064,27/1064,-165/4256,9/608,
-647/8512,1/1064,-465/8512,-135/8512,3/608,-181/4256,3/224,-15/1064,0,67/4256,49/1216,
33/1064,15/1064,-75/8512,-1/4256,3/224,-15/1064,0],
[23/2128,-237/8512,143/4256,0,81/4256,3/1064,17/8512,263/8512,7/608,-15/8512,-3/8512,
-29/1064,-33/8512,-25/1064,-3/8512,13/1064,-3/4256,25/2128,-3/4256,0,3/224,181/8512,
27/2128,3/4256,-3/4256,3/1064,25/2128,-3/4256,0],[-79/3648,731/3648,85/912,0,-1/456,
-65/1824,-79/1824,-35/1824,-9/152,293/3648,7/608,5/1216,17/1824,13/912,37/608,-13/1216,
1/57,-23/1824,-1/1216,0,-5/1216,29/1216,-45/1216,0,-1/3648,1/456,-23/1824,0,0],
[1/224,5/798,-221/12768,0,-13/1596,1/532,109/12768,-149/12768,-4/399,-17/4256,-1/4256,
61/12768,-1/608,1/399,-1/532,-1/6384,-1/304,-5/6384,-3/2128,0,-17/6384,-97/6384,
-17/2128,3/2128,-3/4256,0,-5/6384,-3/2128,0],[-5/1344,-17/3648,31/3648,0,7/1824,
-1/1064,-17/8512,169/25536,5/3192,17/8512,-1/2128,-59/25536,5/8512,-53/25536,1/1064,
3/8512,11/8512,5/4256,3/4256,0,5/4256,47/8512,1/25536,-3/4256,3/8512,-3/8512,5/4256,
3/4256,0],[159/152,9/152,-81/76,-11/76,0,-11/76,-5/38,-21/152,-3/152,3/152,-3/152,
-13/152,-3/152,-13/152,-3/152,3/76,11/76,-3/76,3/76,-3/76,0,-3/19,-3/76,0,3/76,
-3/76,0,0,0],[-81/17024,-11/7296,113/51072,0,7/3648,-1/2128,-23/51072,55/17024,
1/1824,17/17024,-1/4256,-71/51072,5/17024,-53/51072,1/2128,-59/51072,11/17024,1/8512,
3/8512,0,1/8512,125/51072,-55/51072,-3/8512,3/17024,-3/17024,1/8512,3/8512,0],
[-17/4256,-9/1064,-131/3192,0,59/12768,5/3192,-1/798,1/6384,3/4256,47/12768,-1/1216,
15/8512,5/8512,-25/25536,3/1216,-5/25536,-7/1824,1/336,-11/8512,0,9/4256,17/6384,
1/3648,-1/532,-59/25536,1/2128,1/336,1/532,0],[-199/51072,5/2688,173/51072,0,1/2128,
-7/3648,-5/6384,11/17024,-187/51072,113/51072,-11/17024,1/4256,-1/8512,-5/17024,
71/51072,1/8512,1/2432,9/17024,1/8512,0,3/8512,1/2688,-5/1824,-3/8512,-1/4256,
-3/17024,9/17024,3/8512,0],[-481/25536,-25/3648,-359/25536,0,9/4256,3/1064,13/1596,
23/12768,-5/798,-15/8512,3/8512,-3/1216,3/8512,-31/25536,-3/8512,-71/6384,-9/2128,
-9/2128,-3/4256,0,-85/12768,-11/2128,-53/4256,3/4256,-3/4256,-3/4256,-9/2128,-3/4256,
0],[17/3192,-257/17024,-345/8512,0,-59/12768,-85/25536,-61/12768,-275/7296,51/2128,
277/25536,15/2432,13/25536,-13/17024,15/4256,153/17024,-17/17024,11/1824,-13/3192,
-15/8512,0,-11/12768,-115/51072,1597/51072,0,-79/51072,59/8512,-13/3192,0,0],
[-9/266,165/1064,87/532,0,0,-61/1596,-10/399,-67/3192,-127/1596,1/12,1/152,0,13/3192,
1/114,69/1064,-47/3192,13/798,-17/1596,-1/532,0,-1/266,1/152,-9/152,0,-13/3192,1/399,
-17/1596,0,0],[-25/7296,179/51072,47/51072,0,-3/2128,-121/25536,-7/1824,31/17024,
-127/51072,89/51072,-11/17024,-3/8512,-1/8512,-9/17024,11/51072,1/1216,61/17024,3/17024,
3/8512,0,3/8512,145/51072,-11/12768,-3/8512,1/2128,-3/17024,3/17024,3/8512,0],
[263/12768,53/4256,13/672,0,-1/2128,-1/532,-55/12768,-1/672,-1/3192,17/4256,-1/532,
71/12768,-5/4256,1/1824,1/532,215/12768,17/4256,31/3192,3/2128,0,23/2128,-5/12768,
23/4256,-3/2128,3/4256,3/4256,31/3192,3/2128,0],[307/51072,97/51072,-1/51072,0,
-27/8512,-3/2128,-139/51072,-149/51072,1/399,-3/2432,1/4256,41/51072,-5/17024,65/51072,
-9/8512,29/17024,3/2432,-17/25536,-3/8512,0,1/3648,11/17024,89/17024,3/8512,3/17024,
3/17024,-17/25536,-3/8512,0],[29/3648,-1/448,-67/12768,0,1/1064,1/168,2/399,-13/3648,
167/25536,-115/25536,11/8512,1/8512,1/4256,1/1216,-25/12768,-13/12768,-1/336,-3/4256,
-1/12768,0,-3/4256,-5/1064,23/6384,3/4256,-1/3192,3/8512,-3/4256,-3/4256,0],
[-481/17024,-355/17024,-223/17024,0,-3/2128,-55/8512,-5/4256,151/17024,-181/17024,
-53/17024,-27/17024,-3/4256,-9/8512,15/17024,3/2432,-109/8512,-47/2432,-27/17024,
-123/8512,0,-9/8512,137/17024,5/2128,9/8512,-25/2128,-27/17024,-27/17024,-9/8512,0],
[27/896,663/17024,151/17024,0,3/2128,15/8512,3/2128,-207/17024,167/17024,31/17024,
27/17024,3/4256,9/8512,-15/17024,-45/17024,113/8512,23/896,27/17024,139/8512,0,9/8512,
-241/17024,-37/8512,-9/8512,13/1064,27/17024,27/17024,9/8512,0],
[-181/3648,-1151/3648,-49/1824,0,-5/456,-59/1824,13/1824,5/1824,-47/3648,127/3648,
-21/1216,-3/1216,-9/1216,-37/3648,17/1216,-7/608,23/456,-11/3648,9/608,0,-11/1216,
1/228,-11/304,-1/76,7/912,1/304,-11/3648,1/76,0],[-367/51072,-11/7296,-97/12768,0,
1/448,-55/25536,145/17024,227/17024,-109/6384,-1/1596,-23/8512,-9/17024,-5/8512,-5/2128,
-17/51072,-71/51072,5/3192,43/17024,1/1344,0,1/12768,-403/51072,-575/25536,0,3/17024,
-9/4256,43/17024,0,0],[-11/8512,39/2128,-9/608,0,-11/6384,-17/4256,-1/114,13/2128,
-131/8512,13/1596,-97/25536,85/6384,3/1216,71/12768,13/3648,23/4256,1/912,17/3192,
1/672,0,25/6384,65/25536,-127/8512,-1/266,-5/8512,-1/399,17/3192,1/266,0],
[-31/7296,-295/2432,103/456,0,-83/3648,-85/3648,3/2432,185/7296,-7/228,3/608,-13/1216,
-13/2432,-13/3648,1/608,-5/2432,-35/7296,59/1824,-33/2432,15/1216,0,-15/1216,37/7296,
-139/3648,0,31/2432,-13/1824,-33/2432,0,0],[-5/4256,-253/102144,-25/1596,0,13/25536,
-13/51072,11/8512,5/34048,-37/51072,-11/17024,5/34048,-1/25536,-1/14592,-31/51072,
-1/4864,-67/102144,-1/1064,13/17024,-15/17024,0,13/51072,-145/102144,-25/34048,0,
-31/34048,11/51072,13/17024,0,0],[39/8512,81/8512,351/8512,0,-59/12768,-1/532,
-17/25536,1/672,-17/12768,-67/25536,5/6384,-15/8512,-1/4256,25/25536,-1/532,17/25536,
25/6384,-1/336,3/2128,0,-9/4256,-3/8512,-5/8512,1/532,71/25536,-11/12768,-1/336,
-1/532,0],[-127/34048,-759/17024,-87/17024,0,13/17024,-13/8512,-185/34048,11/4256,
11/4256,41/17024,1/4864,-27/34048,-15/34048,3/4256,5/17024,-33/17024,25/8512,-93/34048,
13/17024,0,-45/17024,5/896,89/34048,0,39/17024,11/17024,-93/34048,0,0],
[49/14592,1675/102144,113/7296,0,-3/2432,3/2432,53/102144,-1/14592,-1/7296,-13/6384,
37/51072,-65/102144,11/51072,1/2688,-85/102144,37/102144,-37/25536,-27/34048,-1/3192,0,
-1/3192,-15/34048,41/51072,1/1064,5/34048,-11/25536,-27/34048,-1/1064,0],
[-13/4256,-237/8512,97/17024,0,37/4256,59/8512,53/8512,211/17024,9/1064,-127/17024,
3/1216,-81/4256,-1/608,-29/2432,-51/17024,-9/1216,-75/8512,-55/17024,-27/8512,0,
-3/1064,5/532,127/17024,3/1064,-1/608,11/8512,-55/17024,-3/1064,0],
[207/17024,117/8512,-99/4256,0,-61/8512,0,-73/17024,-65/4256,-43/8512,17/8512,13/17024,
279/17024,3/2432,25/2128,3/8512,1/152,13/8512,13/17024,3/4256,0,3/8512,-15/1216,
-3/2432,0,17/8512,-1/2128,13/17024,0,0],[3/2432,13/102144,73/7296,-13/25536,0,
-11/51072,13/17024,-31/34048,-11/12768,15/34048,-11/51072,3/34048,-1/6384,3/34048,
5/51072,11/14592,31/25536,-13/51072,15/17024,-13/51072,0,-29/14592,-155/102144,0,
11/14592,-13/51072,0,0,0],[127/102144,529/34048,-451/51072,0,85/51072,83/51072,
-31/34048,167/102144,-11/25536,-5/8512,13/51072,1/1792,13/17024,1/8512,-1/34048,1/5376,
-173/51072,31/34048,-15/17024,0,15/17024,1/768,5/51072,0,-33/34048,-13/25536,31/34048,
0,0],[-319/51072,1/51072,-101/17024,25/12768,0,11/25536,7/1824,47/51072,41/12768,
-1/17024,-269/51072,-1/1824,-5/1216,-1/8512,-25/51072,1/1824,13/51072,-3/2128,1/8512,0,
0,-131/51072,-17/8512,0,1/1824,1/7296,-11/25536,0,0],
[71/8512,-7/7296,13/12768,-37/12768,-59/25536,0,-37/7296,-1/532,-53/25536,9/8512,
27/4256,25/7296,155/51072,1/17024,-5/12768,33/8512,103/51072,29/8512,0,1/1064,9/8512,
27/17024,5/1596,-1/1064,13/25536,103/51072,1/672,-1/1064,-1/1064],
[-77/3648,-1/152,-11/1824,1/399,23/6384,0,211/12768,-5/1824,17/8512,-1/448,-1/25536,
-113/12768,-25/12768,-13/1824,-1/3192,-53/12768,3/1216,17/25536,0,11/25536,-1/6384,
-211/25536,-5/2128,0,-7/3648,3/1216,3/4256,0,0],[-149/8512,61/4256,1/3192,23/6384,
1/399,0,-67/12768,253/25536,97/8512,-1/3192,-61/6384,-1/399,-5/798,1/12768,-1/448,
-1/1824,-3/4256,-7/1824,0,1/6384,-11/25536,4/399,1/304,0,7/3648,-3/4256,-3/1216,0,
0],[1339/51072,195/2128,241/25536,-23/4256,-55/8512,0,53/17024,-87/8512,-129/8512,
-1/896,1/3192,275/25536,25/8512,347/51072,47/51072,23/8512,-89/25536,193/51072,0,
-1/3648,5/3192,-137/8512,-253/17024,0,-13/6384,-89/25536,5/2688,0,0],
[61/1216,-1369/1216,-423/1216,0,-11/38,0,-71/608,-67/152,-27/152,49/608,1/608,29/64,
-1/76,465/1216,7/1216,-69/608,9/608,-109/608,0,1/152,-123/608,-343/1216,-9/76,-1/152,
83/1216,9/608,-113/608,-1/152,-1/152],[-5/1344,179/25536,-83/8512,85/12768,1/1064,0,
25/4256,5/12768,11/12768,1/1064,-41/25536,25/8512,-53/25536,1/1216,-1/8512,1/8512,
1/608,-41/25536,0,1/2128,3/4256,-25/4256,-59/25536,-3/4256,3/8512,1/608,3/4256,
-3/4256,-3/4256],[73/3648,3/1216,13/51072,-11/25536,-13/12768,0,-11/6384,13/8512,
-31/17024,3/17024,15/17024,-11/25536,5/25536,-1/3192,3/17024,-13/25536,11/7296,31/12768,
0,15/8512,-13/25536,155/51072,-1/1064,0,0,11/7296,-13/25536,0,0],
[25/448,17/112,-71/1344,0,-5/672,0,-59/672,5/48,-67/1344,3/448,0,1/28,3/224,1/448,
-1/224,65/672,-11/672,1/24,0,-1/168,23/448,47/672,-19/1344,0,5/448,-11/672,13/224,0,
0],[-83/51072,-67/7296,-155/51072,-17/8512,-1/2128,0,-113/51072,125/25536,-39/17024,
-3/8512,-65/51072,-73/17024,55/17024,-1/1064,27/17024,-25/17024,-29/4256,-395/51072,0,
-125/25536,-9/8512,1/304,-89/51072,9/8512,-15/17024,-29/4256,-3/2432,9/8512,9/8512],
[-5/2688,131/51072,-81/17024,7/3648,-1/2128,0,7/2432,23/25536,-23/51072,1/2128,
-71/51072,23/17024,-71/51072,1/8512,-1/17024,17/17024,1/2128,-41/51072,0,1/8512,3/8512,
-27/8512,-125/51072,-3/8512,3/17024,1/2128,9/17024,-3/8512,-3/8512],
[11/3648,191/25536,-199/25536,1/1064,-7/1824,0,5/8512,-169/25536,-5/3192,1/8512,1/2128,
131/25536,-11/8512,53/25536,-1/1064,13/8512,15/8512,1/1064,0,3/4256,1/4256,-47/8512,
-1/1344,-3/4256,3/8512,15/8512,1/4256,-3/4256,-3/4256],
[-137/51072,235/51072,-5/2688,7/3648,-1/2128,0,151/51072,29/25536,-17/17024,1/2128,
-59/51072,23/17024,-71/51072,1/8512,-1/17024,17/17024,1/1064,9/17024,0,5/8512,3/8512,
-61/25536,-47/17024,-3/8512,3/17024,1/1064,9/17024,-3/8512,-3/8512],
[-115/51072,1/2688,-307/51072,27/8512,3/2128,0,131/51072,-55/25536,139/51072,1/2128,
-41/51072,27/17024,-83/51072,3/4256,-1/17024,-15/17024,13/12768,-23/17024,0,-1/3648,
3/8512,-9/2128,11/17024,-3/8512,3/17024,13/12768,3/17024,-3/8512,-3/8512],
[-157/25536,-377/25536,-481/25536,9/4256,3/1064,0,1/399,-89/12768,13/1596,-9/8512,
-3/1216,-3/1216,-13/25536,3/8512,9/8512,-3/608,-3/608,-151/12768,0,-85/12768,-3/4256,
-17/2128,11/2128,3/4256,-3/2128,-3/608,-3/2128,3/4256,3/4256],
[-97/8512,-383/8512,-23/8512,11/12768,0,0,5/12768,17/12768,17/25536,1/912,-1/8512,
-29/25536,-25/25536,0,1/4256,-25/6384,1/912,-65/25536,0,1/4256,-1/304,9/4256,-3/8512,
0,11/12768,1/912,-71/25536,0,0],[-295/17024,103/3192,-31/51072,-83/25536,-85/25536,0,
185/51072,-1/228,3/17024,-13/8512,-13/17024,3/4256,1/4256,-5/17024,-13/25536,59/12768,
-33/17024,-5/7296,0,-15/8512,15/8512,-15/2432,-37/51072,0,-13/12768,-33/17024,31/17024,
0,0],[-9/224,-125/6384,-31/912,29/2128,3/532,0,49/1824,2/399,127/12768,-13/4256,
-187/6384,-53/4256,-43/3192,-3/4256,13/4256,-25/2128,-5/336,-23/798,0,-27/2128,-1/304,
-263/12768,-191/12768,1/304,-3/1064,-5/336,-11/2128,1/304,1/304],
[113/4256,13/456,29/2128,-5/3192,5/3192,0,145/12768,-41/4256,-1/456,-13/6384,1/1064,
-3/4256,3/4256,-1/2128,13/6384,-7/1824,1/4256,13/6384,0,1/2128,1/2128,-191/12768,
-17/3192,0,-13/3192,1/4256,1/4256,0,0],[205/51072,253/12768,-65/25536,13/12768,
11/25536,0,-97/51072,0,17/6384,-3/17024,-1/12768,1/1596,1/3192,1/17024,-3/17024,1/399,
-13/25536,-1/51072,0,-13/25536,15/8512,13/12768,59/17024,0,0,-13/25536,11/7296,0,0],
[-43/12768,5/1216,-4/399,-3/1064,-29/4256,0,67/25536,-299/25536,-7/1824,-13/8512,
-11/8512,25/6384,25/8512,25/3192,13/8512,-41/6384,-9/2128,-5/672,0,-1/608,-27/4256,
-181/25536,-17/4256,1/608,-3/2128,-9/2128,-37/6384,1/608,1/608],
[-4/57,-55/12768,1/8512,-13/4256,-11/6384,0,-5/1824,11/6384,-43/25536,-17/25536,
-53/25536,1/912,-1/912,0,-23/8512,37/12768,-67/25536,-3/4256,0,-1/399,0,71/25536,
-11/6384,0,13/6384,-67/25536,11/12768,0,0],[27/4256,-53/8512,-3/8512,11/12768,
11/12768,0,1/8512,5/6384,1/1216,13/25536,-1/8512,1/8512,1/8512,1/8512,13/25536,1/4256,
-1/4256,-11/12768,0,-1/4256,1/4256,-1/4256,3/4256,0,0,-1/4256,1/4256,0,0],
[75/8512,149/25536,-5/1344,1/1064,-7/1824,0,-13/25536,-55/8512,-1/912,1/8512,1/2128,
143/25536,-11/8512,53/25536,-1/1064,107/25536,15/8512,1/532,0,3/4256,5/4256,-125/25536,
37/25536,-3/4256,3/8512,15/8512,5/4256,-3/4256,-3/4256],
[499/12768,211/12768,305/12768,3/532,9/2128,0,-61/3192,-5/6384,5/399,9/4256,9/4256,
33/4256,-9/4256,31/12768,-9/4256,31/1596,9/2128,3/304,0,3/2128,85/6384,11/1064,1/38,
-3/2128,3/1064,9/2128,9/1064,-3/2128,-3/2128],[-289/25536,-169/25536,-17/25536,-1/1064,
11/4256,0,25/3648,149/25536,-2/399,3/8512,-1/2128,-113/25536,11/8512,-65/25536,9/4256,
-45/8512,-15/8512,-5/6384,0,-3/4256,-25/12768,-11/8512,-83/8512,3/4256,-9/8512,
-15/8512,-1/12768,3/4256,3/4256],[-13/8512,-1/168,29/3648,1/1064,1/168,0,-73/25536,
149/25536,2/399,-1/8512,1/8512,-1/192,13/8512,-1/798,1/1064,-47/12768,-3/2128,-11/6384,
0,-3/4256,-1/12768,97/12768,5/1064,3/4256,-3/8512,-3/2128,-13/12768,3/4256,3/4256],
[39/532,-33/266,69/1064,-61/1596,0,0,-65/798,-43/1596,-73/3192,13/3192,93/1064,17/1596,
25/399,1/532,1/152,13/1596,13/3192,2/57,0,1/532,1/266,9/152,5/76,0,-1/399,13/3192,
17/1596,0,0],[-281/25536,-65/8512,-193/25536,-1/1064,-1/4256,0,13/3648,-17/25536,
1/6384,-11/8512,-1/2128,-107/25536,11/8512,-1/3648,1/2128,-227/25536,-15/8512,-71/12768,
0,-3/4256,-23/4256,5/25536,-29/8512,3/4256,-9/8512,-15/8512,-31/6384,3/4256,3/4256],
[-243/4256,-3/304,-33/4256,1/48,1/48,0,109/4256,85/3192,51/4256,-17/6384,-93/4256,
-25/1064,-1/56,-71/4256,-17/6384,-37/2128,1/608,-65/12768,0,1/2128,-1/2128,1/608,
-9/608,0,0,1/608,-1/608,0,0],[-253/8512,-29/8512,-127/51072,13/25536,-13/12768,0,
11/6384,11/6384,-185/51072,1/7296,-9/17024,41/25536,1/2128,5/25536,-5/17024,25/12768,
-31/17024,-11/8512,0,-15/8512,13/25536,-101/51072,-5/1344,0,11/25536,-31/17024,13/8512,
0,0],[253/7296,743/25536,49/7296,-3/1216,3/1216,0,89/51072,-55/25536,53/51072,
-59/25536,-65/51072,-1/168,67/25536,11/51072,59/25536,-61/12768,-59/17024,-59/51072,0,
-1/1596,-1/1596,31/51072,15/17024,1/532,-5/1824,-59/17024,-27/17024,1/532,1/532],
[0,-3/1064,1/1064,1/1064,1/532,0,1/532,-1/1064,0,-1/1064,-1/1064,-3/1064,1/1064,0,
1/1064,-1/266,-1/532,-1/532,0,-1/1064,-1/1064,0,0,1/1064,-1/1064,-1/532,-1/1064,
1/1064,1/1064],[-253/14592,-25/228,-5/608,13/3648,-13/7296,0,5/4864,-37/7296,11/1216,
5/4864,-1/3648,-11/2432,-31/7296,-7/4864,-7/14592,-1/152,13/2432,-67/14592,0,13/7296,
-15/2432,35/7296,145/14592,0,11/7296,13/2432,-31/4864,0,0] ] :
#


==> anc/phi3backspace.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "The Three-Point Form Factor of Tr \phi^3     *)
(*  to Six Loops" by Benjamin Basso, Lance J. Dixon, and            *)
(*  Alex Tumanov, arXiv:2410.nnnnn                                  *)
(*                                                                  *)
(*  This file contains bases for the "back space" associated with   *)
(*  the Tr \phi^3 form factor.                                      *)
(*  That is, " phi3backspace[w] " is a basis for the weight w       *)
(*  solutions to the multi-final entry conditions for the           *)
(*  Tr \phi^3 form factor.                                          *)
(*  We provide results through weight w = 5.                        *)
(*  Symbols are given as                                            *)
(*       SB(a,b,...) = a \otimes b \otimes ..., etc.                *)
(*                                                                  *)
(********************************************************************)

# Dimensions:
#
phi3backspace_dimension := [ 2, 6, 13, 29, 57, 112, NULL ] : 
#
# weight 0:
#
phi3backspace[0] := [ SB() ] :
#
# weight 1:
#
phi3backspace[1] := [ SB(a)-SB(b), SB(b)-SB(c) ]:
#
# weight 2:
#
phi3backspace[2] := [
SB(a,a)-SB(a,b)-SB(b,a)+SB(b,b),
SB(b,b)-SB(b,c)-SB(c,b)+SB(c,c),
SB(c,c)-SB(c,a)-SB(a,c)+SB(a,a),
SB(d,b)-SB(d,c)+SB(a,b)-SB(a,c)-SB(c,b)+SB(c,c),
SB(e,c)-SB(e,a)+SB(b,c)-SB(b,a)-SB(a,c)+SB(a,a),
SB(f,a)-SB(f,b)+SB(c,a)-SB(c,b)-SB(b,a)+SB(b,b) ] :
#
# weight 3:
#
phi3backspace[3] := [
SB(a,a,a)-SB(c,a,a)+SB(c,c,a)-SB(c,c,c)-SB(a,c,a)+SB(a,c,c)-SB(a,a,c)+SB(c,a,c),
SB(b,b,b)-SB(a,b,b)+SB(a,a,b)-SB(a,a,a)-SB(b,a,b)+SB(b,a,a)-SB(b,b,a)+SB(a,b,a),
SB(c,c,c)-SB(b,c,c)+SB(b,b,c)-SB(b,b,b)-SB(c,b,c)+SB(c,b,b)-SB(c,c,b)+SB(b,c,b),
SB(b,b,b)-SB(a,a,c)-SB(a,c,a)-SB(c,a,a)-SB(b,b,a)-SB(b,a,b)-SB(a,b,b)+SB(a,a,a)
+SB(c,b,a)+SB(b,c,a)+SB(c,c,c)-SB(c,c,b)-SB(c,b,c)-SB(b,c,c)+SB(b,a,c)
+SB(c,a,b)+SB(a,b,c)+SB(a,c,b),
SB(b,c,a)-SB(b,a,a)+SB(c,a,a)+SB(b,a,c)+SB(c,c,c)-SB(b,c,c)-SB(c,c,a)-SB(c,a,c)
+SB(d,b,a)-SB(d,c,a)-SB(d,d,b)-SB(d,b,c)+SB(d,c,c)+SB(d,d,c),
SB(c,a,b)-SB(c,b,b)+SB(a,b,b)+SB(c,b,a)+SB(a,a,a)-SB(c,a,a)-SB(a,a,b)-SB(a,b,a)
+SB(e,c,b)-SB(e,a,b)-SB(e,e,c)-SB(e,c,a)+SB(e,a,a)+SB(e,e,a),
SB(a,b,c)-SB(a,c,c)+SB(b,c,c)+SB(a,c,b)+SB(b,b,b)-SB(a,b,b)-SB(b,b,c)-SB(b,c,b)
+SB(f,a,c)-SB(f,b,c)-SB(f,f,a)-SB(f,a,b)+SB(f,b,b)+SB(f,f,b),
SB(b,b,c)-SB(b,a,c)+SB(c,b,b)-SB(c,b,c)+SB(c,a,c)+SB(b,d,b)-SB(c,d,b)-SB(b,d,c)
+SB(c,d,c)-SB(c,a,b)-SB(b,b,b)+SB(b,a,b),
SB(c,c,a)-SB(c,b,a)+SB(a,c,c)-SB(a,c,a)+SB(a,b,a)+SB(c,e,c)-SB(a,e,c)-SB(c,e,a)
+SB(a,e,a)-SB(a,b,c)-SB(c,c,c)+SB(c,b,c),
SB(a,a,b)-SB(a,c,b)+SB(b,a,a)-SB(b,a,b)+SB(b,c,b)+SB(a,f,a)-SB(b,f,a)-SB(a,f,b)
+SB(b,f,b)-SB(b,c,a)-SB(a,a,a)+SB(a,c,a),
SB(d,c,b)-SB(d,c,c)+SB(d,b,c)-SB(d,b,b)-SB(a,b,b)-SB(b,b,c)-SB(a,c,c)-SB(b,c,b)
+SB(a,c,b)+SB(a,b,c)+SB(b,b,b)+SB(b,c,c),
SB(e,a,c)-SB(e,a,a)+SB(e,c,a)-SB(e,c,c)-SB(b,c,c)-SB(c,c,a)-SB(b,a,a)-SB(c,a,c)
+SB(b,a,c)+SB(b,c,a)+SB(c,c,c)+SB(c,a,a),
SB(f,b,a)-SB(f,b,b)+SB(f,a,b)-SB(f,a,a)-SB(c,a,a)-SB(a,a,b)-SB(c,b,b)-SB(a,b,a)
+SB(c,b,a)+SB(c,a,b)+SB(a,a,a)+SB(a,b,b) ] :
#
# weight 4:
#
phi3backspace[4] := [
SB(c,c,a,a)-SB(c,c,c,a)+SB(a,a,c,c)-SB(c,a,c,c)-SB(a,a,c,a)-SB(a,c,a,a)
-SB(a,a,a,c)+SB(c,c,c,c)-SB(c,c,a,c)+SB(a,c,a,c)-SB(a,c,c,c)+SB(a,a,a,a)
+SB(c,a,c,a)+SB(c,a,a,c)-SB(c,a,a,a)+SB(a,c,c,a),
SB(a,a,a,a)+SB(b,a,a,b)-SB(b,b,a,b)+SB(a,a,b,b)-SB(b,a,b,b)-SB(a,b,b,b)
+SB(a,b,a,b)-SB(a,b,a,a)-SB(b,a,a,a)-SB(a,a,b,a)+SB(b,b,a,a)-SB(a,a,a,b)
+SB(b,b,b,b)-SB(b,b,b,a)+SB(a,b,b,a)+SB(b,a,b,a), 
SB(b,b,b,b)+SB(c,b,b,c)-SB(c,c,b,c)+SB(b,b,c,c)-SB(c,b,c,c)-SB(b,c,c,c)
+SB(b,c,b,c)-SB(b,c,b,b)-SB(c,b,b,b)-SB(b,b,c,b)+SB(c,c,b,b)-SB(b,b,b,c)
+SB(c,c,c,c)-SB(c,c,c,b)+SB(b,c,c,b)+SB(c,b,c,b),
-SB(f,b,b,b)+SB(f,a,b,b)-SB(f,a,a,b)+SB(f,a,a,a)+SB(f,b,a,b)-SB(f,b,a,a)
+SB(f,b,b,a)-SB(f,a,b,a)+SB(e,c,a,b)-SB(e,c,b,b)+SB(e,a,b,b)+SB(e,c,b,a)
+SB(e,a,a,a)-SB(e,c,a,a)-SB(e,a,a,b)-SB(e,a,b,a)+SB(e,e,c,b)-SB(e,e,a,b)
-SB(e,e,e,c)-SB(e,e,c,a)+SB(e,e,a,a)+SB(e,e,e,a),
SB(f,a,b,c)-SB(f,a,c,c)+SB(f,b,c,c)+SB(f,a,c,b)+SB(f,b,b,b)-SB(f,a,b,b)
-SB(f,b,b,c)-SB(f,b,c,b)+SB(f,f,a,c)-SB(f,f,b,c)-SB(f,f,f,a)-SB(f,f,a,b)
+SB(f,f,b,b)+SB(f,f,f,b)-SB(d,c,c,c)+SB(d,b,c,c)-SB(d,b,b,c)+SB(d,b,b,b)
+SB(d,c,b,c)-SB(d,c,b,b)+SB(d,c,c,b)-SB(d,b,c,b),
SB(d,b,c,a)-SB(d,b,a,a)+SB(d,c,a,a)+SB(d,b,a,c)+SB(d,c,c,c)-SB(d,b,c,c)
-SB(d,c,c,a)-SB(d,c,a,c)+SB(d,d,b,a)-SB(d,d,c,a)-SB(d,d,d,b)-SB(d,d,b,c)
+SB(d,d,c,c)+SB(d,d,d,c)-SB(e,a,a,a)+SB(e,c,a,a)-SB(e,c,c,a)+SB(e,c,c,c)
+SB(e,a,c,a)-SB(e,a,c,c)+SB(e,a,a,c)-SB(e,c,a,c),
SB(f,b,b,b)-SB(f,a,b,b)+SB(f,a,a,b)-SB(f,a,a,a)-SB(f,b,a,b)+SB(f,b,a,a)
-SB(f,b,b,a)+SB(f,a,b,a)+SB(c,b,b,b)-SB(c,a,b,b)+SB(c,a,a,b)-SB(c,a,a,a)
-SB(c,b,a,b)+SB(c,b,a,a)-SB(c,b,b,a)+SB(c,a,b,a)-SB(a,b,b,b)+SB(a,a,b,b)
-SB(a,a,a,b)+SB(a,a,a,a)+SB(a,b,a,b)-SB(a,b,a,a)+SB(a,b,b,a)-SB(a,a,b,a),
SB(a,c,c,c)-SB(a,b,c,c)+SB(a,b,b,c)-SB(a,b,b,b)-SB(a,c,b,c)+SB(a,c,b,b)
-SB(a,c,c,b)+SB(a,b,c,b)+SB(d,c,c,c)-SB(d,b,c,c)+SB(d,b,b,c)-SB(d,b,b,b)
-SB(d,c,b,c)+SB(d,c,b,b)-SB(d,c,c,b)+SB(d,b,c,b)-SB(b,c,c,c)+SB(b,b,c,c)
-SB(b,b,b,c)+SB(b,b,b,b)+SB(b,c,b,c)-SB(b,c,b,b)+SB(b,c,c,b)-SB(b,b,c,b),
SB(b,a,a,a)-SB(b,c,a,a)+SB(b,c,c,a)-SB(b,c,c,c)-SB(b,a,c,a)+SB(b,a,c,c)
-SB(b,a,a,c)+SB(b,c,a,c)+SB(e,a,a,a)-SB(e,c,a,a)+SB(e,c,c,a)-SB(e,c,c,c)
-SB(e,a,c,a)+SB(e,a,c,c)-SB(e,a,a,c)+SB(e,c,a,c)-SB(c,a,a,a)+SB(c,c,a,a)
-SB(c,c,c,a)+SB(c,c,c,c)+SB(c,a,c,a)-SB(c,a,c,c)+SB(c,a,a,c)-SB(c,c,a,c),
SB(c,d,c,b)-SB(c,d,c,c)+SB(c,d,b,c)-SB(c,d,b,b)-SB(c,a,b,b)-SB(c,b,b,c)
-SB(c,a,c,c)-SB(c,b,c,b)+SB(c,a,c,b)+SB(c,a,b,c)+SB(c,b,b,b)+SB(c,b,c,c)
-SB(b,d,c,b)+SB(b,d,c,c)-SB(b,d,b,c)+SB(b,d,b,b)+SB(b,a,b,b)+SB(b,b,b,c)
+SB(b,a,c,c)+SB(b,b,c,b)-SB(b,a,c,b)-SB(b,a,b,c)-SB(b,b,b,b)-SB(b,b,c,c),
SB(a,e,a,c)-SB(a,e,a,a)+SB(a,e,c,a)-SB(a,e,c,c)-SB(a,b,c,c)-SB(a,c,c,a)
-SB(a,b,a,a)-SB(a,c,a,c)+SB(a,b,a,c)+SB(a,b,c,a)+SB(a,c,c,c)+SB(a,c,a,a)
-SB(c,e,a,c)+SB(c,e,a,a)-SB(c,e,c,a)+SB(c,e,c,c)+SB(c,b,c,c)+SB(c,c,c,a)
+SB(c,b,a,a)+SB(c,c,a,c)-SB(c,b,a,c)-SB(c,b,c,a)-SB(c,c,c,c)-SB(c,c,a,a),
SB(b,f,b,a)-SB(b,f,b,b)+SB(b,f,a,b)-SB(b,f,a,a)-SB(b,c,a,a)-SB(b,a,a,b)
-SB(b,c,b,b)-SB(b,a,b,a)+SB(b,c,b,a)+SB(b,c,a,b)+SB(b,a,a,a)+SB(b,a,b,b)
-SB(a,f,b,a)+SB(a,f,b,b)-SB(a,f,a,b)+SB(a,f,a,a)+SB(a,c,a,a)+SB(a,a,a,b)
+SB(a,c,b,b)+SB(a,a,b,a)-SB(a,c,b,a)-SB(a,c,a,b)-SB(a,a,a,a)-SB(a,a,b,b),
-SB(a,c,c,a)+SB(a,c,b,a)-SB(a,a,c,c)+SB(a,a,c,a)-SB(a,a,b,a)-SB(a,c,e,c)
+SB(a,a,e,c)+SB(a,c,e,a)-SB(a,a,e,a)+SB(a,a,b,c)+SB(a,c,c,c)-SB(a,c,b,c)
+SB(c,c,c,a)-SB(c,c,b,a)+SB(c,a,c,c)-SB(c,a,c,a)+SB(c,a,b,a)+SB(c,c,e,c)
-SB(c,a,e,c)-SB(c,c,e,a)+SB(c,a,e,a)-SB(c,a,b,c)-SB(c,c,c,c)+SB(c,c,b,c),
SB(a,a,a,b)-SB(a,a,c,b)+SB(a,b,a,a)-SB(a,b,a,b)+SB(a,b,c,b)+SB(a,a,f,a)
-SB(a,b,f,a)-SB(a,a,f,b)+SB(a,b,f,b)-SB(a,b,c,a)-SB(a,a,a,a)+SB(a,a,c,a)
-SB(b,a,a,b)+SB(b,a,c,b)-SB(b,b,a,a)+SB(b,b,a,b)-SB(b,b,c,b)-SB(b,a,f,a)
+SB(b,b,f,a)+SB(b,a,f,b)-SB(b,b,f,b)+SB(b,b,c,a)+SB(b,a,a,a)-SB(b,a,c,a),
SB(b,b,b,c)-SB(b,b,a,c)+SB(b,c,b,b)-SB(b,c,b,c)+SB(b,c,a,c)+SB(b,b,d,b)
-SB(b,c,d,b)-SB(b,b,d,c)+SB(b,c,d,c)-SB(b,c,a,b)-SB(b,b,b,b)+SB(b,b,a,b)
-SB(c,b,b,c)+SB(c,b,a,c)-SB(c,c,b,b)+SB(c,c,b,c)-SB(c,c,a,c)-SB(c,b,d,b)
+SB(c,c,d,b)+SB(c,b,d,c)-SB(c,c,d,c)+SB(c,c,a,b)+SB(c,b,b,b)-SB(c,b,a,b),
-SB(d,b,c,b)+SB(e,c,a,c)+SB(f,f,a,a)-SB(f,a,b,b)-SB(e,c,c,c)+SB(f,b,b,b)
-SB(d,b,b,c)-SB(f,f,b,a)-SB(e,a,c,a)-SB(f,b,a,a)-SB(f,a,a,c)+SB(f,a,b,c)
+SB(e,a,a,a)+SB(f,a,a,a)-SB(f,a,c,a)+SB(e,a,c,c)+SB(e,c,c,a)+SB(f,b,c,a)
+SB(f,b,a,c)-SB(f,b,b,c)+SB(f,f,b,b)-SB(f,b,c,b)-SB(e,a,a,c)-SB(e,c,a,a)
+SB(d,b,c,c)+SB(d,c,b,c)-SB(d,c,c,c)+SB(d,b,b,b)+SB(d,c,c,b)-SB(d,c,b,b)
+SB(f,a,c,b)-SB(f,f,a,b),
SB(d,d,b,b)-SB(e,c,a,c)+SB(f,a,a,b)-SB(f,a,b,b)+SB(e,c,c,c)-SB(f,b,a,b)
+SB(f,b,b,b)-SB(d,c,c,a)-SB(d,b,a,b)+SB(e,a,c,a)+SB(f,a,b,a)+SB(f,b,a,a)
-SB(e,a,a,a)-SB(f,a,a,a)-SB(e,a,c,c)-SB(f,b,b,a)-SB(e,c,c,a)+SB(e,a,a,c)
+SB(e,c,a,a)+SB(d,b,c,a)-SB(d,b,c,c)+SB(d,c,a,b)+SB(d,c,c,c)-SB(d,b,b,a)
+SB(d,b,b,b)+SB(d,c,b,a)-SB(d,d,c,b)-SB(d,d,b,c)+SB(d,d,c,c)-SB(d,c,b,b)
+SB(d,b,a,c)-SB(d,c,a,c),
SB(d,b,c,b)-SB(e,a,a,b)-SB(f,a,a,b)+SB(e,a,b,c)+SB(e,e,a,a)-SB(e,a,b,a)
+SB(f,a,b,b)+SB(e,c,c,c)+SB(f,b,a,b)-SB(f,b,b,b)+SB(d,b,b,c)+SB(e,c,a,b)
+SB(e,c,b,a)+SB(e,a,c,b)-SB(e,c,b,c)-SB(f,a,b,a)-SB(f,b,a,a)-SB(e,e,a,c)
+SB(e,e,c,c)+SB(e,a,a,a)+SB(f,a,a,a)-SB(e,a,c,c)-SB(e,e,c,a)+SB(f,b,b,a)
-SB(e,c,c,b)-SB(e,c,a,a)-SB(d,b,c,c)-SB(d,c,b,c)+SB(d,c,c,c)-SB(d,b,b,b)
-SB(d,c,c,b)+SB(d,c,b,b),
-SB(a,b,d,c)+SB(d,b,a,b)+SB(d,b,b,c)-SB(a,c,d,b)+SB(a,c,d,c)+SB(a,b,d,b)
-SB(d,c,b,c)-SB(d,c,a,b)-SB(d,b,b,b)+SB(d,c,b,b)-SB(d,b,a,c)+SB(d,c,a,c)
-SB(d,c,d,b)+SB(d,c,d,c)-SB(d,b,d,c)+SB(d,b,d,b)-SB(b,b,a,b)+SB(a,c,b,b)
-SB(a,b,b,b)+SB(b,c,a,b)+SB(a,b,a,b)+SB(b,c,d,b)-SB(b,b,d,b)+SB(a,b,b,c)
+SB(b,b,d,c)-SB(b,c,d,c)+SB(b,b,a,c)-SB(a,c,b,c)-SB(b,c,a,c)-SB(b,b,b,c)
+SB(b,b,b,b)+SB(b,c,b,c)+SB(a,c,a,c)-SB(a,b,a,c)-SB(b,c,b,b)-SB(a,c,a,b),
-SB(e,c,e,a)+SB(e,a,e,a)-SB(e,a,b,c)+SB(e,a,b,a)-SB(e,a,e,c)-SB(e,c,c,c)
+SB(e,c,e,c)+SB(b,a,e,a)-SB(e,c,b,a)+SB(e,c,b,c)-SB(e,a,c,a)+SB(e,a,c,c)
+SB(e,c,c,a)-SB(b,a,e,c)-SB(b,c,e,a)+SB(b,c,e,c)+SB(c,c,e,a)-SB(c,a,e,a)
-SB(b,c,b,a)+SB(b,c,c,a)+SB(b,a,c,c)-SB(b,a,b,c)-SB(c,a,c,c)-SB(c,c,e,c)
+SB(c,a,e,c)+SB(c,a,b,c)+SB(c,c,c,c)-SB(c,c,c,a)-SB(c,c,b,c)+SB(b,c,b,c)
-SB(b,c,c,c)-SB(b,a,c,a)-SB(c,a,b,a)+SB(c,c,b,a)+SB(c,a,c,a)+SB(b,a,b,a),
SB(f,a,a,b)-SB(f,b,a,b)+SB(f,b,a,a)-SB(f,a,a,a)+SB(f,a,c,a)-SB(f,b,c,a)
+SB(f,a,f,a)-SB(f,a,f,b)+SB(f,b,f,b)+SB(f,b,c,b)-SB(f,b,f,a)-SB(c,a,f,b)
+SB(c,b,f,b)+SB(c,a,f,a)-SB(c,b,f,a)-SB(f,a,c,b)-SB(c,a,c,b)-SB(a,b,c,b)
+SB(c,b,c,b)-SB(c,b,a,b)+SB(a,a,c,b)+SB(a,b,a,b)-SB(a,a,f,a)+SB(a,b,f,a)
-SB(c,a,a,a)-SB(a,a,c,a)-SB(a,b,a,a)-SB(c,b,c,a)+SB(c,b,a,a)-SB(a,a,a,b)
+SB(a,a,a,a)+SB(a,a,f,b)-SB(a,b,f,b)+SB(c,a,a,b)+SB(a,b,c,a)+SB(c,a,c,a),
-SB(d,b,c,b)+SB(f,a,a,b)-SB(f,a,b,b)-SB(f,b,a,b)+SB(f,b,b,b)-SB(d,b,b,c)
+SB(f,a,b,a)+SB(f,b,a,a)-SB(f,a,a,a)-SB(f,b,b,a)+SB(d,b,c,c)+SB(d,c,b,c)
-SB(d,c,c,c)+SB(d,b,b,b)+SB(d,c,c,b)-SB(d,c,b,b)-SB(b,b,a,b)+SB(a,a,b,b)
-SB(b,a,b,b)-SB(a,b,b,b)+SB(a,c,c,b)+SB(b,a,c,b)+SB(b,c,a,b)-SB(b,c,c,b)
-SB(a,a,c,b)+SB(a,b,a,b)+SB(a,c,a,a)+SB(a,a,c,a)+SB(b,a,a,a)+SB(b,c,b,a)
-SB(b,c,a,a)+SB(a,b,c,c)+SB(b,a,b,c)-SB(a,c,c,c)+SB(b,b,a,c)+SB(a,c,b,c)
+SB(a,a,a,c)+SB(b,b,b,b)-SB(a,a,a,a)-SB(b,b,b,a)+SB(a,b,b,a)+SB(b,b,c,a)
-SB(b,b,c,c)-SB(b,c,b,c)+SB(b,c,c,c)-SB(a,a,b,c)-SB(a,b,a,c)-SB(b,a,a,c)
-SB(a,c,a,b)-SB(b,a,c,a)-SB(a,b,c,a)-SB(a,c,b,a),
SB(d,b,c,b)-SB(e,c,a,c)+SB(e,c,c,c)+SB(d,b,b,c)+SB(e,a,c,a)-SB(e,a,a,a)
-SB(e,a,c,c)-SB(e,c,c,a)+SB(e,a,a,c)+SB(e,c,a,a)-SB(d,b,c,c)-SB(d,c,b,c)
+SB(d,c,c,c)-SB(d,b,b,b)-SB(d,c,c,b)+SB(d,c,b,b)+SB(b,b,a,b)+SB(b,a,b,b)
-SB(c,a,b,b)+SB(c,a,c,b)-SB(b,a,c,b)-SB(c,b,a,b)-SB(b,c,a,b)+SB(b,c,c,b)
+SB(c,c,a,b)+SB(c,a,a,a)-SB(c,c,a,a)-SB(b,a,a,a)-SB(b,c,b,a)-SB(c,b,b,a)
+SB(c,b,c,a)+SB(b,c,a,a)-SB(b,a,b,c)-SB(b,b,a,c)+SB(c,a,b,c)+SB(c,b,a,c)
+SB(c,c,c,c)-SB(b,b,b,b)-SB(c,c,c,b)+SB(b,b,b,a)-SB(b,b,c,a)+SB(b,b,c,c)
-SB(c,c,b,c)+SB(b,c,b,c)-SB(c,b,c,c)-SB(b,c,c,c)-SB(c,a,a,c)+SB(b,a,a,c)
+SB(c,b,b,b)+SB(b,a,c,a)+SB(c,c,b,a)-SB(c,a,c,a),
-2*SB(b,b,a,b)+SB(a,a,b,b)+2*SB(b,f,b,a)-SB(c,a,b,b)+SB(a,c,b,b)-2*SB(a,b,b,b)
+SB(c,c,b,b)+SB(c,a,c,b)+SB(a,b,c,b)-SB(c,b,c,b)+SB(c,b,a,b)+2*SB(b,c,a,b)
-SB(c,c,a,b)-SB(a,a,c,b)+SB(a,b,a,b)-2*SB(b,f,b,b)+SB(c,e,c,a)+SB(a,e,c,a)
+SB(a,c,a,a)+SB(c,c,a,a)-SB(a,b,a,a)+2*SB(b,c,b,a)+SB(c,b,b,a)+2*SB(b,b,a,a)
-2*SB(b,c,a,a)-SB(c,b,a,a)+2*SB(c,d,b,c)-SB(a,b,c,c)-SB(c,a,c,c)+SB(a,b,b,c)
+SB(c,a,b,c)-SB(c,e,c,c)-SB(a,e,c,c)+2*SB(b,b,b,b)-2*SB(b,b,b,a)-2*SB(c,d,b,b)
+2*SB(c,d,c,b)+2*SB(b,f,a,b)+SB(a,b,b,a)-SB(a,e,a,a)-SB(c,e,a,a)+SB(a,e,a,c)
+SB(c,e,a,c)-2*SB(c,d,c,c)-SB(c,b,b,c)+SB(c,b,c,c)+SB(a,a,c,c)-SB(a,a,b,c)
-2*SB(b,c,b,b)-SB(a,c,a,b)-SB(a,c,b,a)-SB(c,c,b,a)-2*SB(b,f,a,a),
SB(d,b,c,b)+SB(a,b,d,c)-SB(f,a,a,b)-SB(f,f,a,a)+2*SB(f,a,b,b)+SB(f,b,a,b)
-2*SB(f,b,b,b)+SB(d,b,b,c)+SB(a,c,d,b)-SB(a,c,d,c)+SB(f,f,b,a)-SB(f,a,b,a)
+SB(f,a,a,c)-SB(f,a,b,c)+SB(f,a,c,a)+SB(f,b,b,a)-SB(f,b,c,a)-SB(f,b,a,c)
+SB(f,b,b,c)-SB(f,f,b,b)-SB(a,b,d,b)+SB(f,b,c,b)-SB(d,b,c,c)-SB(d,c,b,c)
+SB(d,c,c,c)-SB(d,b,b,b)-SB(d,c,c,b)+SB(d,c,b,b)-SB(f,a,c,b)+SB(f,f,a,b)
+SB(b,b,a,b)-SB(b,d,b,a)+SB(c,d,b,a)+SB(b,d,c,a)-SB(c,d,c,a)-SB(a,c,b,b)
+SB(a,b,b,b)-SB(b,c,a,b)-SB(a,b,a,b)-SB(b,c,d,b)+SB(b,b,d,b)+SB(c,c,a,a)
+SB(c,b,c,a)+SB(b,c,c,a)+SB(b,b,a,a)-SB(b,c,a,a)-SB(c,b,a,a)+SB(b,d,b,c)
-SB(c,d,b,c)-SB(a,b,b,c)-SB(b,b,d,c)+SB(b,c,d,c)-2*SB(b,b,a,c)+SB(a,c,b,c)
+2*SB(b,c,a,c)+SB(c,b,a,c)-SB(b,d,d,c)+SB(c,d,d,c)+SB(b,b,b,c)+SB(c,c,c,c)
-SB(b,b,b,b)-SB(c,c,c,a)-SB(b,b,c,a)+SB(b,b,c,c)-SB(b,d,c,c)+SB(c,d,c,c)
-SB(b,c,b,c)-SB(c,b,c,c)-SB(b,c,c,c)-SB(c,c,a,c)-SB(a,c,a,c)+SB(a,b,a,c)
+SB(b,c,b,b)+SB(a,c,a,b)+SB(b,d,d,b)-SB(c,d,d,b),
-SB(d,d,b,b)-SB(d,b,c,b)+SB(e,c,a,c)-SB(e,c,c,c)+SB(d,c,c,a)+SB(d,b,a,b)
-SB(b,a,e,a)-SB(d,b,b,c)-SB(e,a,c,a)+SB(e,a,a,a)+SB(e,a,c,c)+SB(e,c,c,a)
-SB(e,a,a,c)-SB(e,c,a,a)-SB(d,b,c,a)+2*SB(d,b,c,c)+SB(d,c,b,c)-SB(d,c,a,b)
-2*SB(d,c,c,c)+SB(d,b,b,a)+SB(b,a,e,c)-SB(d,c,b,a)+SB(b,c,e,a)+SB(d,d,c,b)
+SB(d,d,b,c)-SB(d,d,c,c)-SB(b,c,e,c)+SB(d,c,c,b)-SB(d,b,a,c)+SB(d,c,a,c)
+SB(a,a,b,b)-SB(c,c,e,a)+SB(c,a,e,a)-SB(c,e,e,a)+SB(a,e,e,a)-SB(a,e,a,b)
-SB(c,a,b,b)-SB(a,c,b,b)+SB(c,c,b,b)-SB(c,c,a,b)+SB(c,e,c,a)-SB(a,e,c,a)
-SB(a,c,a,a)-SB(c,a,a,a)+SB(c,c,a,a)+SB(b,c,b,a)-SB(b,c,c,a)-SB(a,a,b,a)
+SB(c,e,e,c)-SB(a,e,e,c)-SB(b,a,c,c)+SB(b,a,b,c)+SB(c,a,c,c)+SB(c,c,e,c)
-SB(c,a,e,c)-SB(c,a,b,c)-SB(c,c,c,c)-SB(a,a,a,b)+SB(a,a,a,a)+SB(c,c,c,a)
-SB(c,e,c,b)+SB(a,e,c,b)+SB(c,e,a,b)+SB(a,e,a,a)-SB(c,e,a,a)+SB(c,c,b,c)
-SB(b,c,b,c)+SB(b,c,c,c)+SB(a,c,a,b)+SB(c,a,a,b)+SB(b,a,c,a)+2*SB(c,a,b,a)
+SB(a,c,b,a)-2*SB(c,c,b,a)-SB(c,a,c,a)-SB(b,a,b,a),
-SB(e,c,a,c)+SB(e,a,a,b)+SB(f,a,a,b)-SB(e,a,b,c)-SB(e,e,a,a)+SB(e,a,b,a)
-SB(f,a,b,b)-SB(f,b,a,b)+SB(f,b,b,b)-SB(e,c,a,b)-SB(e,c,b,a)-SB(e,a,c,b)
+SB(e,c,b,c)+SB(e,a,c,a)+SB(f,a,b,a)+SB(f,b,a,a)+SB(e,e,a,c)-SB(e,e,c,c)
-2*SB(e,a,a,a)-SB(f,a,a,a)+SB(e,e,c,a)-SB(f,b,b,a)-SB(e,c,c,a)+SB(e,c,c,b)
+SB(e,a,a,c)+2*SB(e,c,a,a)+SB(c,a,f,b)-SB(c,b,f,b)-SB(c,a,f,a)+SB(c,b,f,a)
-SB(a,f,a,c)+SB(a,a,b,b)+SB(a,f,f,a)-SB(b,f,f,a)-SB(b,a,b,b)-SB(a,b,b,b)
+SB(c,a,c,b)-SB(b,b,c,b)+SB(b,a,c,b)+2*SB(a,b,c,b)-SB(c,b,c,b)+SB(c,b,a,b)
-2*SB(a,a,c,b)-SB(a,b,a,b)+SB(a,a,f,a)-SB(a,b,f,a)-SB(a,f,b,b)+SB(b,f,b,b)
+SB(c,a,a,a)+SB(a,a,c,a)+SB(a,b,a,a)+SB(c,b,c,a)-SB(c,b,a,a)+SB(b,f,a,c)
-SB(b,a,c,c)-SB(a,b,c,c)+SB(b,a,b,c)+SB(a,b,b,c)+SB(a,f,b,c)-SB(b,f,b,c)
-SB(b,b,b,c)+SB(a,f,a,b)+SB(a,a,a,b)+SB(b,b,b,b)-SB(a,a,a,a)-SB(a,a,f,b)
-SB(a,f,f,b)+SB(b,f,f,b)+SB(a,b,f,b)-SB(b,f,a,b)+SB(b,b,c,c)+SB(a,a,c,c)
-SB(a,a,b,c)-SB(c,a,a,b)-SB(a,b,c,a)-SB(c,a,c,a),
SB(a,b,d,c)+SB(a,c,d,b)-SB(a,c,d,c)-SB(a,b,d,b)+SB(a,f,a,c)-SB(b,f,b,a)
-SB(a,f,f,a)-SB(b,f,f,a)-2*SB(b,d,b,a)+2*SB(b,d,c,a)-SB(a,c,c,b)+SB(a,b,c,b)
-SB(c,b,c,b)+SB(c,b,a,b)-SB(c,c,a,b)-SB(a,b,a,b)+SB(a,f,b,a)+2*SB(b,f,b,b)
+2*SB(a,e,c,a)-SB(a,a,c,a)-SB(a,b,a,a)-SB(b,a,a,a)+SB(b,b,a,a)+SB(b,f,a,c)
-SB(b,a,c,c)-2*SB(a,b,c,c)+SB(a,c,c,c)-SB(c,b,d,c)+SB(c,c,d,c)-SB(b,b,a,c)
-SB(c,b,a,c)-2*SB(a,e,c,c)-SB(a,f,b,c)-SB(b,f,b,c)-2*SB(b,d,d,c)-SB(a,a,a,c)
-SB(c,c,c,c)+SB(c,b,d,b)+SB(c,c,c,b)+SB(a,a,a,a)-SB(c,c,d,b)+2*SB(b,d,b,b)
+SB(a,f,f,b)+SB(b,f,f,b)-2*SB(b,d,c,b)-2*SB(b,f,a,b)-SB(b,b,c,a)-2*SB(a,e,a,a)
+SB(b,b,c,c)+2*SB(a,e,a,c)+SB(c,b,c,c)+SB(c,c,a,c)+SB(a,a,c,c)-SB(a,c,a,c)
+2*SB(a,b,a,c)+SB(b,a,a,c)+SB(a,c,a,b)+2*SB(b,d,d,b)+SB(b,a,c,a)+SB(a,b,c,a)
-SB(a,f,a,a)+SB(b,f,a,a),
-SB(b,a,e,a)+SB(b,a,e,c)+SB(b,c,e,a)-SB(b,c,e,c)-SB(b,b,a,b)+2*SB(b,f,b,a)
-SB(a,c,e,a)+SB(a,a,e,a)-2*SB(c,e,e,a)+SB(b,d,b,a)+SB(c,d,b,a)-SB(b,d,c,a)
-SB(c,d,c,a)+SB(c,c,b,b)+SB(c,b,a,b)+SB(b,c,a,b)-SB(c,c,a,b)-2*SB(b,f,b,b)
+SB(a,c,a,a)+SB(c,c,a,a)+SB(b,a,a,a)+2*SB(b,c,b,a)+SB(c,b,b,a)+SB(a,a,b,a)
+SB(b,b,a,a)-2*SB(b,c,a,a)-SB(c,b,a,a)+2*SB(c,e,e,c)-2*SB(c,d,b,c)+SB(b,a,b,c)
+SB(a,c,b,c)+SB(b,c,a,c)+SB(a,c,e,c)-SB(a,a,e,c)+2*SB(c,e,c,c)+SB(b,d,d,c)
+SB(c,d,d,c)+SB(a,a,a,c)+SB(b,b,b,b)-SB(a,a,a,a)-SB(b,b,b,a)+SB(c,d,b,b)
-SB(b,d,b,b)-2*SB(c,e,c,b)+2*SB(c,e,a,b)+SB(b,d,c,b)-SB(c,d,c,b)+2*SB(b,f,a,b)
-2*SB(c,e,a,c)+2*SB(c,d,c,c)-SB(b,c,b,c)-SB(a,c,a,c)-SB(a,a,b,c)-SB(b,a,a,c)
-SB(b,c,b,b)-SB(c,b,b,b)-SB(b,d,d,b)-SB(c,d,d,b)-SB(a,c,b,a)-SB(c,c,b,a)
-2*SB(b,f,a,a)-SB(b,a,b,a) ] :
#
# weight 5:
#
phi3backspace[5] := [
SB(c,c,a,c,a)-SB(a,a,c,c,a)-SB(a,c,a,c,a)-SB(c,a,a,c,a)-SB(a,a,c,a,c)
+SB(a,a,c,c,c)+SB(a,c,a,c,c)+SB(c,a,a,c,c)-SB(c,a,c,a,a)-SB(a,c,c,a,a)
+SB(c,a,c,c,a)+SB(a,c,c,c,a)-SB(a,c,a,a,c)-SB(c,a,a,a,c)+SB(c,c,a,a,c)
+SB(c,a,c,a,c)+SB(a,c,c,a,c)-SB(a,a,a,a,a)-SB(c,c,c,c,a)+SB(a,a,a,c,a)
-SB(a,a,a,c,c)+SB(c,c,c,c,c)-SB(c,a,c,c,c)-SB(a,c,c,c,c)+SB(a,a,a,a,c)
-SB(c,c,a,c,c)+SB(c,c,c,a,a)-SB(c,c,c,a,c)+SB(a,c,a,a,a)+SB(c,a,a,a,a)
-SB(c,c,a,a,a)+SB(a,a,c,a,a),
-SB(b,a,a,b,b)+SB(b,b,a,b,b)-SB(a,a,b,b,b)-SB(b,a,b,b,a)-SB(a,b,b,a,b)
-SB(b,a,b,a,b)-SB(a,b,a,b,b)+SB(a,b,a,a,b)+SB(b,a,a,a,b)+SB(a,b,a,b,a)
-SB(b,a,a,a,a)-SB(a,a,b,a,a)+SB(b,b,a,a,a)-SB(b,b,b,a,a)-SB(a,b,b,b,a)
-SB(b,b,b,b,b)+SB(a,a,a,b,b)+SB(b,a,b,b,b)+SB(a,b,b,b,b)+SB(b,a,a,b,a)
-SB(b,b,a,b,a)+SB(a,a,b,b,a)+SB(b,a,b,a,a)+SB(a,b,b,a,a)+SB(a,a,a,a,a)
-SB(a,a,a,b,a)+SB(b,b,b,b,a)-SB(a,a,a,a,b)+SB(b,b,b,a,b)+SB(a,a,b,a,b)
-SB(b,b,a,a,b)-SB(a,b,a,a,a),
-SB(c,c,b,b,c)+SB(b,b,c,b,c)-SB(c,b,c,b,c)-SB(b,c,c,b,c)-SB(b,c,b,b,b)
-SB(c,b,b,b,b)+SB(b,b,c,c,b)-SB(c,c,b,c,b)+SB(b,c,b,b,c)+SB(c,b,b,b,c)
+SB(b,c,c,b,b)+SB(c,c,c,c,b)+SB(b,c,b,c,b)+SB(b,b,b,b,b)-SB(c,c,c,b,b)
-SB(b,c,c,c,b)+SB(c,c,b,b,b)-SB(b,b,c,b,b)+SB(c,b,c,b,b)+SB(c,c,b,c,c)
-SB(b,b,b,c,b)+SB(b,b,b,c,c)-SB(c,c,c,c,c)-SB(b,b,c,c,c)-SB(b,b,b,b,c)
+SB(c,c,c,b,c)-SB(b,c,b,c,c)-SB(c,b,b,c,c)+SB(c,b,c,c,c)+SB(b,c,c,c,c)
+SB(c,b,b,c,b)-SB(c,b,c,c,b),
-SB(d,c,c,a,c)-SB(d,c,c,c,a)+SB(d,d,d,b,a)-SB(e,c,a,a,a)-SB(d,b,c,a,a)
+SB(e,c,c,c,c)+SB(d,d,b,a,c)-SB(e,c,c,c,a)+SB(d,d,d,c,c)+SB(e,a,a,a,a)
+SB(d,d,d,d,c)+SB(d,b,a,a,a)-SB(d,c,a,a,a)-SB(d,d,c,c,a)-SB(d,d,b,a,a)
-SB(d,c,a,c,c)-SB(e,a,c,a,a)-SB(d,d,d,c,a)+SB(e,a,c,a,c)-SB(e,a,a,a,c)
-SB(e,a,a,c,a)-SB(d,b,a,c,a)+SB(e,c,a,a,c)+SB(d,b,c,a,c)-SB(d,d,d,d,b)
+SB(d,b,c,c,a)+SB(d,d,b,c,a)-SB(d,d,d,b,c)+SB(d,d,c,a,a)-SB(e,a,c,c,c)
+SB(d,d,c,c,c)+SB(d,c,c,a,a)-SB(d,b,c,c,c)-SB(d,d,b,c,c)-SB(e,c,c,a,c)
+SB(e,a,c,c,a)+SB(e,a,a,c,c)+SB(d,c,a,c,a)-SB(e,c,a,c,c)+SB(d,b,a,c,c)
+SB(e,c,a,c,a)-SB(d,b,a,a,c)+SB(d,c,a,a,c)-SB(d,d,c,a,c)+SB(d,c,c,c,c)
+SB(e,c,c,a,a),
-SB(e,e,a,a,b)+SB(e,c,b,b,b)-SB(e,c,a,a,a)+SB(e,e,e,e,a)-SB(e,c,b,a,b)
+SB(e,a,b,a,b)+SB(e,c,a,a,b)-SB(e,a,a,a,b)-SB(e,c,a,b,b)-SB(e,c,b,b,a)
-SB(f,a,b,a,a)+SB(e,e,a,a,a)-SB(e,e,e,c,a)-SB(f,a,b,b,b)+SB(e,a,a,a,a)
+SB(e,e,c,a,b)+SB(e,c,b,a,a)+SB(e,a,a,b,b)-SB(f,b,b,a,b)+SB(f,b,b,a,a)
-SB(f,b,a,a,a)+SB(e,e,e,c,b)+SB(f,a,a,a,a)-SB(f,b,a,b,b)+SB(f,b,b,b,b)
-SB(e,a,b,a,a)+SB(e,e,a,b,b)-SB(e,a,a,b,a)-SB(e,e,c,b,b)+SB(e,e,c,b,a)
-SB(e,e,c,a,a)-SB(e,e,e,a,b)-SB(e,e,e,e,c)+SB(f,b,a,a,b)+SB(e,a,b,b,a)
+SB(e,e,e,a,a)-SB(f,a,a,b,a)-SB(e,e,a,b,a)+SB(f,b,a,b,a)-SB(f,b,b,b,a)
+SB(e,c,a,b,a)-SB(e,a,b,b,b)+SB(f,a,b,a,b)+SB(f,a,b,b,a)-SB(f,a,a,a,b)
+SB(f,a,a,b,b),
SB(f,a,c,c,c)+SB(f,f,a,c,b)+SB(f,f,b,b,b)-SB(f,b,c,c,c)-SB(f,b,c,b,b)
+SB(f,b,c,c,b)-SB(d,b,b,c,b)+SB(f,a,c,b,b)+SB(f,a,b,b,c)+SB(d,b,c,b,c)
-SB(f,f,f,a,b)-SB(f,a,b,b,b)+SB(f,f,f,f,b)-SB(f,f,f,b,c)-SB(f,f,f,f,a)
+SB(f,b,b,c,c)+SB(f,f,b,c,c)-SB(f,a,c,b,c)+SB(f,b,c,b,c)+SB(d,b,c,c,b)
+SB(f,a,b,c,b)-SB(f,b,b,b,c)-SB(d,c,c,c,b)-SB(f,a,c,c,b)-SB(f,b,b,c,b)
+SB(f,b,b,b,b)+SB(f,f,f,b,b)+SB(d,b,b,c,c)+SB(f,f,f,a,c)-SB(f,f,a,b,b)
+SB(d,c,c,b,b)-SB(f,f,a,c,c)-SB(f,f,b,c,b)-SB(d,c,b,c,c)-SB(d,c,b,b,b)
-SB(d,b,c,c,c)-SB(d,b,c,b,b)+SB(d,c,b,b,c)-SB(f,f,b,b,c)-SB(f,a,b,c,c)
-SB(d,b,b,b,c)-SB(d,c,c,b,c)+SB(d,c,b,c,b)+SB(d,b,b,b,b)+SB(d,c,c,c,c)
+SB(f,f,a,b,c),
SB(d,d,c,b,b)-SB(d,d,c,b,a)+SB(d,d,d,b,a)+SB(d,c,b,a,a)+SB(f,a,b,a,a)
+SB(f,a,b,b,b)+SB(d,b,a,b,b)-SB(d,b,a,b,a)+SB(d,d,d,d,c)+SB(d,b,a,a,a)
-SB(d,c,a,a,a)-SB(d,c,a,b,b)-SB(d,d,b,a,a)+SB(d,d,b,b,a)-SB(d,c,b,b,a)
+SB(f,b,b,a,b)-SB(f,b,b,a,a)+SB(f,b,a,a,a)+SB(d,d,b,a,b)-SB(d,d,d,c,a)
+SB(d,b,b,a,b)-SB(f,a,a,a,a)+SB(d,c,a,b,a)-SB(d,d,c,a,b)-SB(d,d,d,b,b)
+SB(f,b,a,b,b)-SB(f,b,b,b,b)-SB(d,d,d,d,b)+SB(d,d,d,c,b)-SB(d,b,a,a,b)
+SB(d,c,a,a,b)-SB(d,c,b,a,b)-SB(d,b,b,a,a)+SB(d,d,c,a,a)+SB(d,c,b,b,b)
-SB(d,d,b,b,b)-SB(f,b,a,a,b)+SB(f,a,a,b,a)-SB(f,b,a,b,a)+SB(f,b,b,b,a)
-SB(f,a,b,a,b)-SB(d,b,b,b,b)-SB(f,a,b,b,a)+SB(d,b,b,b,a)+SB(f,a,a,a,b)
-SB(f,a,a,b,b),
-SB(e,a,b,c,c)+SB(e,c,b,c,c)+SB(e,a,b,c,b)+SB(e,c,b,b,b)-SB(e,e,a,c,b)
+SB(e,e,e,e,a)+SB(e,e,c,c,b)-SB(e,c,c,c,c)-SB(e,c,c,b,b)+SB(d,b,b,c,b)
-SB(e,e,c,c,c)-SB(e,e,e,c,c)-SB(d,b,c,b,c)-SB(e,a,c,b,c)+SB(e,c,c,c,b)
+SB(e,c,c,b,c)+SB(e,e,e,c,b)-SB(d,b,c,c,b)+SB(d,c,c,c,b)+SB(e,a,c,b,b)
-SB(d,b,b,c,c)+SB(e,e,e,a,c)+SB(e,e,a,b,b)-SB(d,c,c,b,b)+SB(e,e,a,c,c)
-SB(e,e,c,b,b)+SB(e,a,c,c,c)+SB(d,c,b,c,c)+SB(d,c,b,b,b)+SB(d,b,c,c,c)
+SB(d,b,c,b,b)-SB(d,c,b,b,c)-SB(e,e,e,a,b)-SB(e,c,b,c,b)-SB(e,e,e,e,c)
-SB(e,e,a,b,c)+SB(e,e,c,b,c)-SB(e,a,b,b,b)+SB(d,b,b,b,c)+SB(e,a,b,b,c)
-SB(e,a,c,c,b)+SB(d,c,c,b,c)-SB(d,c,b,c,b)-SB(d,b,b,b,b)-SB(d,c,c,c,c)
-SB(e,c,b,b,c),
SB(f,a,c,c,c)+SB(f,f,b,a,a)+SB(e,c,a,a,a)-SB(f,f,b,c,a)-SB(e,c,c,c,c)
-SB(f,b,c,c,c)-SB(f,b,a,c,a)+SB(f,a,c,a,a)-SB(f,f,b,a,c)+SB(f,b,a,c,c)
+SB(e,c,c,c,a)+SB(f,b,c,c,a)-SB(f,f,a,a,a)+SB(f,f,f,f,b)-SB(e,a,a,a,a)
-SB(f,f,f,b,c)+SB(f,f,a,c,a)-SB(f,b,a,a,c)-SB(f,f,f,f,a)+SB(f,f,b,c,c)
+SB(f,b,a,a,a)+SB(e,a,c,a,a)-SB(e,a,c,a,c)+SB(e,a,a,a,c)-SB(f,a,c,a,c)
-SB(f,a,a,a,a)+SB(e,a,a,c,a)+SB(f,f,a,a,c)-SB(e,c,a,a,c)+SB(f,f,f,a,c)
-SB(f,a,c,c,a)-SB(f,f,a,c,c)+SB(e,a,c,c,c)+SB(e,c,c,a,c)+SB(f,b,c,a,c)
+SB(f,f,f,b,a)-SB(e,a,c,c,a)-SB(e,a,a,c,c)+SB(f,a,a,c,a)+SB(e,c,a,c,c)
-SB(f,a,a,c,c)-SB(f,f,f,a,a)-SB(e,c,a,c,a)+SB(f,a,a,a,c)-SB(e,c,c,a,a)
-SB(f,b,c,a,a),
SB(a,a,b,b,b)+SB(c,b,b,b,b)-SB(c,b,b,a,b)+SB(c,a,b,b,a)+SB(a,b,b,a,b)
+SB(c,a,a,b,b)+SB(c,a,b,a,b)-SB(c,a,a,a,b)-SB(f,a,b,a,a)-SB(f,a,b,b,b)
+SB(a,b,a,b,b)-SB(a,b,a,a,b)-SB(a,b,a,b,a)-SB(f,b,b,a,b)+SB(f,b,b,a,a)
-SB(f,b,a,a,a)-SB(c,b,b,b,a)-SB(c,a,a,b,a)-SB(c,a,b,a,a)+SB(c,b,b,a,a)
+SB(a,a,b,a,a)+SB(a,b,b,b,a)+SB(f,a,a,a,a)-SB(a,a,a,b,b)-SB(c,a,b,b,b)
-SB(a,b,b,b,b)-SB(c,b,a,b,b)-SB(f,b,a,b,b)+SB(f,b,b,b,b)-SB(a,a,b,b,a)
-SB(a,b,b,a,a)-SB(a,a,a,a,a)+SB(a,a,a,b,a)+SB(a,a,a,a,b)+SB(c,b,a,b,a)
+SB(f,b,a,a,b)-SB(f,a,a,b,a)-SB(a,a,b,a,b)+SB(c,b,a,a,b)+SB(f,b,a,b,a)
-SB(f,b,b,b,a)+SB(f,a,b,a,b)+SB(a,b,a,a,a)+SB(c,a,a,a,a)+SB(f,a,b,b,a)
-SB(f,a,a,a,b)+SB(f,a,a,b,b)-SB(c,b,a,a,a),
SB(a,c,b,b,c)-SB(a,b,b,b,c)-SB(a,c,c,b,c)-SB(b,b,c,b,c)+SB(a,b,c,b,c)
+SB(b,c,c,b,c)+SB(b,c,b,b,b)-SB(a,b,b,c,b)-SB(b,b,c,c,b)-SB(d,b,b,c,b)
+SB(a,c,b,c,b)-SB(b,c,b,b,c)+SB(d,b,c,b,c)-SB(a,b,c,c,c)-SB(b,c,c,b,b)
-SB(a,c,c,c,b)-SB(a,c,b,c,c)-SB(b,c,b,c,b)-SB(b,b,b,b,b)+SB(b,c,c,c,b)
-SB(a,c,b,b,b)+SB(a,b,b,b,b)+SB(a,c,c,b,b)+SB(b,b,c,b,b)-SB(a,b,c,b,b)
+SB(d,b,c,c,b)-SB(d,c,c,c,b)+SB(d,b,b,c,c)+SB(b,b,b,c,b)-SB(b,b,b,c,c)
+SB(d,c,c,b,b)+SB(b,b,c,c,c)+SB(a,b,b,c,c)+SB(a,c,c,c,c)-SB(d,c,b,c,c)
-SB(d,c,b,b,b)-SB(d,b,c,c,c)-SB(d,b,c,b,b)+SB(d,c,b,b,c)+SB(b,b,b,b,c)
+SB(b,c,b,c,c)-SB(b,c,c,c,c)-SB(d,b,b,b,c)-SB(d,c,c,b,c)+SB(d,c,b,c,b)
+SB(d,b,b,b,b)+SB(d,c,c,c,c)+SB(a,b,c,c,b),
-SB(e,c,a,a,a)+SB(e,c,c,c,c)-SB(e,c,c,c,a)-SB(b,c,c,c,a)-SB(c,c,a,c,a)
+SB(c,a,a,c,a)-SB(b,a,a,c,a)+SB(b,c,a,c,a)-SB(b,a,c,c,c)+SB(e,a,a,a,a)
-SB(e,a,c,a,a)-SB(b,a,c,a,a)+SB(b,a,a,a,a)+SB(b,c,c,a,a)+SB(b,a,c,c,a)
+SB(e,a,c,a,c)-SB(e,a,a,a,c)-SB(c,a,a,c,c)+SB(b,a,a,c,c)-SB(b,c,a,c,c)
+SB(c,a,c,a,a)-SB(c,a,c,c,a)+SB(c,a,a,a,c)-SB(c,c,a,a,c)+SB(b,a,c,a,c)
-SB(e,a,a,c,a)+SB(e,c,a,a,c)-SB(c,a,c,a,c)+SB(c,c,c,c,a)-SB(c,c,c,c,c)
-SB(e,a,c,c,c)-SB(b,a,a,a,c)-SB(b,c,c,a,c)+SB(c,a,c,c,c)-SB(e,c,c,a,c)
+SB(e,a,c,c,a)+SB(e,a,a,c,c)+SB(b,c,c,c,c)+SB(c,c,a,c,c)-SB(c,c,c,a,a)
-SB(e,c,a,c,c)+SB(b,c,a,a,c)+SB(c,c,c,a,c)+SB(e,c,a,c,a)-SB(c,a,a,a,a)
+SB(c,c,a,a,a)+SB(e,c,c,a,a)-SB(b,c,a,a,a),
SB(b,a,a,b,b)+SB(a,a,b,b,b)+SB(b,c,b,b,b)+SB(a,c,a,b,b)-SB(b,c,b,a,b)
-SB(a,f,a,a,b)+SB(b,f,a,a,b)+SB(b,a,b,b,a)+SB(a,c,b,b,a)+SB(b,a,b,a,b)
-SB(b,f,a,b,b)-SB(a,c,a,a,b)+SB(a,f,b,a,b)-SB(a,f,b,b,b)+SB(b,f,b,b,b)
+SB(a,f,a,b,b)-SB(b,a,a,a,b)-SB(a,c,a,b,a)+SB(b,f,b,a,a)+SB(b,a,a,a,a)
+SB(b,c,b,a,a)+SB(a,a,b,a,a)-SB(a,f,a,b,a)-SB(a,f,b,a,a)+SB(a,c,b,a,b)
-SB(a,a,a,b,b)-SB(b,a,b,b,b)-SB(a,c,b,b,b)-SB(b,c,a,b,b)-SB(a,c,b,a,a)
+SB(a,f,a,a,a)-SB(b,f,a,a,a)-SB(b,a,a,b,a)-SB(a,a,b,b,a)-SB(b,c,b,b,a)
-SB(b,a,b,a,a)-SB(a,a,a,a,a)+SB(a,a,a,b,a)+SB(a,a,a,a,b)+SB(b,c,a,b,a)
+SB(a,f,b,b,a)-SB(b,f,b,b,a)-SB(a,a,b,a,b)+SB(b,c,a,a,b)-SB(b,f,b,a,b)
+SB(b,f,a,b,a)+SB(a,c,a,a,a)-SB(b,c,a,a,a),
-SB(b,a,b,b,c)+SB(c,a,b,b,c)-SB(c,a,c,b,c)-SB(b,b,c,b,c)+SB(b,a,c,b,c)
+SB(c,b,c,b,c)+SB(c,b,b,b,b)-SB(c,a,c,c,b)-SB(b,d,b,c,b)+SB(c,d,b,c,b)
-SB(b,b,c,c,b)-SB(b,d,c,b,b)+SB(c,d,c,b,b)-SB(c,b,b,b,c)-SB(b,a,c,c,c)
-SB(b,a,b,c,b)+SB(b,d,c,c,b)-SB(c,d,c,c,b)-SB(b,b,b,b,b)+SB(b,a,b,b,b)
-SB(c,a,b,b,b)+SB(c,a,c,b,b)+SB(b,b,c,b,b)-SB(b,a,c,b,b)-SB(c,b,c,b,b)
+SB(b,d,b,c,c)-SB(c,d,b,c,c)+SB(b,d,c,b,c)-SB(c,d,c,b,c)+SB(b,b,b,c,b)
-SB(b,d,b,b,c)-SB(b,b,b,c,c)+SB(b,b,c,c,c)+SB(c,d,b,b,c)+SB(b,a,b,c,c)
+SB(c,a,c,c,c)-SB(c,a,b,c,c)+SB(b,b,b,b,c)-SB(c,d,b,b,b)+SB(b,d,b,b,b)
-SB(b,d,c,c,c)+SB(c,d,c,c,c)+SB(c,b,b,c,c)-SB(c,b,c,c,c)-SB(c,b,b,c,b)
+SB(c,b,c,c,b)+SB(b,a,c,c,b)+SB(c,a,b,c,b),
-SB(c,e,c,a,c)+SB(a,e,c,a,c)-SB(c,c,a,c,a)+SB(a,c,a,c,a)-SB(a,b,a,c,a)
-SB(a,e,c,c,c)-SB(a,b,c,c,c)+SB(c,e,c,a,a)-SB(a,e,a,c,a)+SB(c,e,a,c,a)
-SB(c,b,c,c,a)+SB(c,b,c,a,a)+SB(a,b,c,c,a)-SB(a,c,a,c,c)+SB(a,b,a,c,c)
-SB(a,b,c,a,a)+SB(a,c,c,a,a)-SB(a,c,c,c,a)+SB(a,c,a,a,c)-SB(c,c,a,a,c)
+SB(a,e,a,c,c)+SB(a,b,c,a,c)-SB(a,c,c,a,c)+SB(a,e,a,a,a)-SB(c,e,a,a,a)
+SB(c,c,c,c,a)-SB(c,c,c,c,c)-SB(a,e,a,a,c)+SB(c,e,a,a,c)-SB(a,b,a,a,c)
-SB(c,b,c,a,c)+SB(a,c,c,c,c)-SB(c,b,a,c,c)+SB(c,e,c,c,c)-SB(c,e,a,c,c)
+SB(c,b,c,c,c)+SB(c,c,a,c,c)-SB(c,c,c,a,a)-SB(c,e,c,c,a)+SB(a,e,c,c,a)
+SB(c,b,a,c,a)+SB(c,b,a,a,c)+SB(c,c,c,a,c)+SB(a,b,a,a,a)-SB(a,e,c,a,a)
-SB(a,c,a,a,a)+SB(c,c,a,a,a)-SB(c,b,a,a,a),
-SB(c,c,b,b,c)-SB(c,b,a,b,c)-SB(b,c,a,b,c)+SB(c,c,a,b,c)-SB(b,b,a,b,b)
-SB(b,c,b,b,b)-SB(c,b,b,b,b)+SB(b,c,d,c,c)+SB(c,b,d,c,c)-SB(c,c,d,c,c)
-SB(c,c,b,c,b)+SB(b,b,a,c,b)-SB(b,c,a,c,b)+SB(b,b,a,b,c)+SB(b,c,b,b,c)
+SB(c,b,b,b,c)-SB(c,c,a,b,b)+SB(b,c,d,b,b)-SB(b,b,d,b,b)-SB(c,c,d,b,b)
+SB(c,b,d,b,b)-SB(c,b,d,c,b)+SB(c,c,d,c,b)+SB(b,b,d,c,b)-SB(b,c,d,c,b)
-SB(b,b,a,c,c)+SB(b,c,a,c,c)+SB(b,c,b,c,b)+SB(b,b,b,b,b)+SB(c,c,a,c,b)
+SB(c,c,b,b,b)+SB(c,b,a,b,b)+SB(b,c,a,b,b)+SB(c,c,b,c,c)-SB(c,b,d,b,c)
-SB(b,b,b,c,b)+SB(b,b,b,c,c)-SB(b,c,d,b,c)+SB(b,b,d,b,c)+SB(c,c,d,b,c)
-SB(b,b,d,c,c)+SB(c,b,a,c,c)-SB(b,b,b,b,c)-SB(b,c,b,c,c)-SB(c,b,b,c,c)
-SB(c,c,a,c,c)+SB(c,b,b,c,b)-SB(c,b,a,c,b),
-SB(a,a,e,a,a)-SB(c,c,e,c,c)+SB(c,a,e,c,c)-SB(a,a,c,c,a)+SB(a,a,b,c,a)
-SB(a,c,b,c,a)-SB(c,a,b,c,a)+SB(c,c,e,a,c)-SB(c,a,e,a,c)-SB(a,c,e,a,c)
+SB(a,a,e,a,c)+SB(c,c,e,c,a)-SB(c,a,e,c,a)+SB(c,c,b,c,a)+SB(c,a,b,a,a)
-SB(c,c,e,a,a)+SB(c,a,e,a,a)+SB(a,c,e,a,a)-SB(a,a,b,a,a)-SB(c,a,b,a,c)
-SB(a,a,c,a,c)+SB(a,a,c,c,c)-SB(a,a,b,c,c)+SB(a,c,b,c,c)+SB(a,c,b,a,a)
-SB(c,c,b,a,a)-SB(c,a,c,a,a)-SB(a,c,c,a,a)+SB(c,a,c,c,a)+SB(a,c,c,c,a)
-SB(c,c,b,c,c)-SB(a,c,b,a,c)+SB(c,c,b,a,c)+SB(c,a,c,a,c)+SB(a,c,c,a,c)
-SB(c,c,c,c,a)+SB(c,c,c,c,c)+SB(a,a,b,a,c)-SB(c,a,c,c,c)-SB(a,c,c,c,c)
+SB(c,a,b,c,c)+SB(a,c,e,c,c)-SB(a,a,e,c,c)+SB(c,c,c,a,a)-SB(a,c,e,c,a)
+SB(a,a,e,c,a)-SB(c,c,c,a,c)+SB(a,a,c,a,a),
-SB(b,a,a,b,b)+SB(b,b,a,b,b)+SB(b,b,c,a,b)-SB(b,a,c,a,b)-SB(a,b,c,a,b)
+SB(b,a,f,b,b)-SB(a,a,c,b,b)-SB(a,b,a,b,b)+SB(a,a,f,a,b)-SB(a,b,f,a,b)
-SB(b,a,f,a,b)+SB(b,b,f,a,b)+SB(a,a,c,a,b)+SB(a,b,a,a,b)+SB(b,a,a,a,b)
+SB(a,b,a,b,a)-SB(a,a,f,a,a)+SB(a,b,f,a,a)+SB(b,a,f,a,a)-SB(b,b,f,a,a)
+SB(b,a,c,a,a)-SB(b,a,a,a,a)+SB(b,b,a,a,a)+SB(b,b,f,b,a)+SB(b,b,c,b,a)
-SB(b,a,c,b,a)-SB(a,b,c,b,a)+SB(a,a,a,b,b)-SB(b,b,c,b,b)+SB(b,a,c,b,b)
+SB(a,b,c,b,b)+SB(a,b,c,a,a)+SB(b,a,a,b,a)-SB(b,b,a,b,a)-SB(b,b,c,a,a)
+SB(a,a,a,a,a)-SB(a,a,a,b,a)-SB(a,a,a,a,b)-SB(a,a,f,b,b)-SB(b,b,f,b,b)
+SB(a,b,f,b,b)+SB(a,a,c,b,a)+SB(a,a,f,b,a)-SB(b,b,a,a,b)-SB(a,b,f,b,a)
-SB(b,a,f,b,a)-SB(a,b,a,a,a)-SB(a,a,c,a,a),
SB(a,b,b,c,b)-SB(a,b,b,a,b)-SB(a,a,b,c,b)-SB(a,b,a,c,b)-SB(b,a,a,c,b)
+SB(b,b,a,c,b)-SB(b,a,b,a,b)+SB(a,a,b,c,a)+SB(a,b,a,c,a)+SB(b,a,a,c,a)
-SB(b,b,a,c,a)+SB(a,b,a,a,b)+SB(b,a,a,a,b)-SB(a,a,b,f,b)-SB(a,b,a,f,b)
-SB(b,a,a,f,b)+SB(b,b,a,f,b)+SB(b,a,b,f,b)+SB(a,b,b,f,b)-SB(b,a,a,a,a)
-SB(a,a,b,a,a)+SB(b,b,a,a,a)+SB(b,a,b,c,b)+SB(a,a,b,f,a)-SB(b,b,b,a,a)
+SB(a,b,a,f,a)+SB(b,a,a,f,a)-SB(b,b,a,f,a)+SB(a,a,a,f,b)-SB(b,b,b,f,b)
-SB(b,a,b,c,a)-SB(a,b,b,c,a)+SB(b,a,b,a,a)+SB(a,b,b,a,a)+SB(a,a,a,a,a)
-SB(b,a,b,f,a)-SB(a,b,b,f,a)-SB(a,a,a,c,a)+SB(b,b,b,c,a)-SB(a,a,a,a,b)
+SB(b,b,b,a,b)+SB(a,a,a,c,b)-SB(b,b,b,c,b)-SB(a,a,a,f,a)+SB(b,b,b,f,a)
+SB(a,a,b,a,b)-SB(b,b,a,a,b)-SB(a,b,a,a,a),
-SB(c,c,b,b,c)+SB(b,b,c,b,c)-SB(c,b,c,b,c)-SB(b,c,c,b,c)-SB(b,c,b,b,b)
-SB(c,b,b,b,b)+SB(b,c,b,a,b)+SB(c,b,b,a,b)-SB(c,b,c,a,b)-SB(b,c,c,a,b)
-SB(c,c,b,a,b)-SB(b,b,c,d,c)+SB(b,b,c,a,b)+SB(c,c,b,d,c)+SB(b,c,b,b,c)
+SB(c,b,b,b,c)+SB(b,c,c,b,b)+SB(b,c,b,d,b)+SB(c,b,b,d,b)-SB(c,b,c,d,b)
-SB(b,c,c,d,b)+SB(b,b,c,d,b)-SB(b,c,b,d,c)-SB(c,b,b,d,c)+SB(c,b,c,d,c)
+SB(b,c,c,d,c)+SB(b,b,b,b,b)-SB(c,c,c,b,b)-SB(c,c,b,d,b)+SB(c,c,b,b,b)
-SB(b,b,c,b,b)+SB(c,b,c,b,b)+SB(c,c,b,a,c)-SB(b,b,b,a,b)+SB(c,c,c,a,b)
-SB(b,b,b,d,b)+SB(c,c,c,d,b)-SB(b,b,c,a,c)-SB(b,c,b,a,c)-SB(c,b,b,a,c)
+SB(c,b,c,a,c)+SB(b,c,c,a,c)-SB(b,b,b,b,c)+SB(c,c,c,b,c)+SB(b,b,b,a,c)
-SB(c,c,c,a,c)+SB(b,b,b,d,c)-SB(c,c,c,d,c),
SB(c,a,c,b,c)+SB(a,c,c,b,c)+SB(c,c,a,b,c)-SB(a,a,c,b,c)+SB(a,a,a,e,c)
-SB(c,c,c,e,c)-SB(a,c,a,b,c)-SB(c,a,a,b,c)+SB(c,c,a,c,a)-SB(a,a,c,c,a)
-SB(a,c,a,c,a)-SB(c,a,a,c,a)+SB(a,c,a,b,a)+SB(c,a,a,b,a)+SB(c,c,c,b,a)
-SB(c,a,c,b,a)-SB(a,c,c,b,a)+SB(a,a,c,c,c)+SB(a,c,a,c,c)+SB(c,a,a,c,c)
-SB(c,a,c,e,a)-SB(a,c,c,e,a)+SB(a,c,a,e,a)+SB(c,a,a,e,a)+SB(c,a,c,c,a)
+SB(a,c,c,c,a)+SB(c,a,c,e,c)+SB(a,c,c,e,c)-SB(a,c,a,e,c)-SB(c,a,a,e,c)
-SB(c,c,c,c,a)-SB(a,a,a,e,a)-SB(a,a,a,b,a)+SB(a,a,a,c,a)-SB(a,a,a,c,c)
+SB(c,c,c,c,c)-SB(c,a,c,c,c)-SB(a,c,c,c,c)+SB(a,a,a,b,c)-SB(c,c,c,b,c)
-SB(c,c,a,c,c)+SB(c,c,c,e,a)-SB(c,c,a,b,a)+SB(a,a,c,b,a)-SB(a,a,c,e,c)
+SB(c,c,a,e,c)+SB(a,a,c,e,a)-SB(c,c,a,e,a),
-SB(b,a,b,b,c)+SB(c,a,b,b,c)-SB(c,a,c,b,c)-SB(b,b,c,b,c)+SB(b,a,c,b,c)
+SB(c,b,c,b,c)+SB(c,d,c,d,c)-SB(b,d,c,d,c)+SB(c,b,b,b,b)-SB(c,b,b,a,b)
+SB(c,b,c,a,b)-SB(c,a,c,a,b)+SB(b,a,b,d,c)-SB(b,a,c,d,c)+SB(b,b,c,d,c)
+SB(c,a,c,d,c)-SB(c,a,b,d,c)-SB(b,b,c,a,b)-SB(b,a,b,a,b)+SB(b,a,c,a,b)
+SB(c,a,b,a,b)+SB(b,d,b,d,c)-SB(c,d,b,d,c)-SB(b,d,c,b,b)+SB(c,d,c,b,b)
-SB(c,b,b,b,c)-SB(c,b,b,d,b)+SB(c,b,c,d,b)-SB(b,a,b,d,b)+SB(b,a,c,d,b)
-SB(b,b,c,d,b)-SB(c,a,c,d,b)+SB(c,a,b,d,b)+SB(c,b,b,d,c)-SB(c,b,c,d,c)
-SB(b,d,b,a,b)+SB(c,d,b,a,b)+SB(b,d,b,a,c)-SB(c,d,b,a,c)-SB(b,d,c,a,c)
-SB(c,a,b,a,c)+SB(c,d,c,a,c)-SB(b,b,b,b,b)-SB(b,d,b,d,b)+SB(c,d,b,d,b)
+SB(b,d,c,a,b)-SB(c,d,c,a,b)+SB(b,a,b,b,b)-SB(c,a,b,b,b)+SB(c,a,c,b,b)
+SB(b,b,c,b,b)-SB(b,a,c,b,b)-SB(c,b,c,b,b)-SB(b,a,c,a,c)+SB(c,a,c,a,c)
+SB(b,d,c,b,c)-SB(c,d,c,b,c)+SB(b,b,b,a,b)+SB(b,b,b,d,b)-SB(b,d,b,b,c)
+SB(b,a,b,a,c)+SB(b,b,c,a,c)+SB(c,b,b,a,c)-SB(c,b,c,a,c)+SB(c,d,b,b,c)
+SB(b,b,b,b,c)-SB(c,d,b,b,b)+SB(b,d,b,b,b)-SB(c,d,c,d,b)+SB(b,d,c,d,b)
-SB(b,b,b,a,c)-SB(b,b,b,d,c),
SB(c,e,c,e,a)-SB(a,e,c,e,a)-SB(c,e,a,e,a)+SB(a,e,a,e,a)-SB(a,c,c,b,c)
+SB(a,b,c,b,c)-SB(c,b,c,b,c)+SB(c,b,a,b,c)-SB(c,c,a,b,c)-SB(a,e,a,b,c)
+SB(a,e,a,b,a)+SB(c,c,c,e,c)+SB(a,c,a,b,c)-SB(c,c,a,c,a)+SB(a,c,a,c,a)
-SB(a,b,a,c,a)-SB(a,e,c,c,c)-SB(a,b,a,e,c)-SB(c,b,c,e,c)-SB(a,b,c,c,c)
-SB(c,e,c,e,c)+SB(a,e,c,e,c)+SB(c,e,a,e,c)-SB(a,e,a,e,c)-SB(a,b,a,b,c)
+SB(a,b,a,b,a)-SB(a,e,a,c,a)+SB(c,e,a,c,a)-SB(c,b,c,c,a)-SB(a,c,a,b,a)
-SB(c,b,a,e,a)-SB(c,c,c,b,a)+SB(a,b,c,c,a)+SB(c,e,c,b,a)-SB(a,e,c,b,a)
-SB(c,e,a,b,a)+SB(a,c,c,b,a)-SB(a,b,c,b,a)+SB(c,b,a,e,c)-SB(a,c,a,c,c)
+SB(a,b,a,c,c)+SB(a,c,c,e,a)-SB(a,c,a,e,a)-SB(a,c,c,c,a)+SB(a,e,a,c,c)
-SB(a,c,c,e,c)+SB(a,c,a,e,c)+SB(c,c,c,c,a)-SB(c,e,c,b,c)+SB(a,e,c,b,c)
+SB(c,e,a,b,c)-SB(c,c,c,c,c)+SB(a,c,c,c,c)-SB(c,b,a,c,c)+SB(a,b,c,e,c)
+SB(c,e,c,c,c)+SB(c,c,c,b,c)-SB(c,e,a,c,c)+SB(c,b,c,c,c)+SB(c,c,a,c,c)
-SB(c,c,c,e,a)+SB(c,b,c,b,a)-SB(c,b,a,b,a)+SB(c,c,a,b,a)-SB(c,e,c,c,a)
+SB(a,e,c,c,a)+SB(c,b,a,c,a)-SB(a,b,c,e,a)-SB(c,c,a,e,c)+SB(a,b,a,e,a)
+SB(c,b,c,e,a)+SB(c,c,a,e,a),
SB(a,f,a,c,b)-SB(b,c,b,a,b)-SB(a,f,a,a,b)+SB(b,f,a,a,b)+SB(b,f,b,c,b)
+SB(a,a,b,c,b)+SB(b,a,a,c,b)-SB(a,c,b,c,b)-SB(b,c,a,c,b)+SB(b,a,b,a,b)
-SB(a,c,a,a,b)-SB(a,c,a,c,a)-SB(a,a,b,c,a)-SB(b,a,a,c,a)+SB(a,c,b,c,a)
+SB(b,c,a,c,a)+SB(a,f,b,a,b)-SB(b,a,a,a,b)+SB(a,a,b,f,b)+SB(b,a,a,f,b)
-SB(b,a,b,f,b)-SB(b,c,b,c,a)+SB(b,f,b,a,a)+SB(b,a,a,a,a)+SB(b,c,b,a,a)
+SB(a,a,b,a,a)-SB(b,a,b,c,b)-SB(a,a,b,f,a)-SB(a,f,b,a,a)+SB(a,c,b,a,b)
-SB(b,a,a,f,a)+SB(b,c,b,c,b)+SB(a,c,a,c,b)-SB(a,a,a,f,b)-SB(a,c,b,a,a)
+SB(a,f,a,a,a)-SB(b,f,a,a,a)+SB(b,a,b,c,a)-SB(a,f,a,c,a)-SB(b,a,b,a,a)
-SB(a,a,a,a,a)+SB(b,a,b,f,a)+SB(a,a,a,c,a)+SB(a,a,a,a,b)-SB(a,a,a,c,b)
-SB(b,f,b,f,a)+SB(a,f,b,f,a)+SB(b,c,a,f,a)+SB(a,a,a,f,a)+SB(a,f,b,c,a)
-SB(b,f,b,c,a)-SB(a,f,a,f,a)+SB(b,f,a,f,a)-SB(a,a,b,a,b)+SB(b,c,a,a,b)
-SB(b,f,b,a,b)+SB(b,f,a,c,a)+SB(a,c,a,a,a)-SB(a,c,a,f,a)-SB(b,c,b,f,a)
+SB(a,c,b,f,a)-SB(b,c,a,a,a)-SB(b,f,a,c,b)+SB(a,f,a,f,b)-SB(b,f,a,f,b)
+SB(b,f,b,f,b)-SB(a,f,b,f,b)-SB(b,c,a,f,b)+SB(a,c,a,f,b)+SB(b,c,b,f,b)
-SB(a,c,b,f,b)-SB(a,f,b,c,b),
SB(f,b,c,b,a)-SB(f,a,c,c,c)+SB(f,f,b,a,a)+SB(f,f,a,a,b)-SB(f,f,b,a,b)
-SB(d,d,c,b,b)+SB(d,d,c,c,b)+SB(d,b,c,b,a)+SB(d,d,d,b,a)-SB(f,f,a,c,b)
-SB(f,a,c,a,b)-SB(d,b,c,a,a)+SB(f,b,c,c,c)-SB(f,b,c,c,b)-SB(f,b,a,c,a)
+SB(f,b,b,c,a)+SB(f,b,b,a,c)-SB(f,a,b,a,c)-SB(f,a,a,b,c)+SB(f,a,c,a,a)
-SB(d,d,b,b,c)+SB(d,d,b,a,c)-SB(d,b,c,b,c)-SB(f,a,a,c,b)+SB(f,f,f,a,b)
-SB(f,f,a,a,a)-SB(f,a,b,b,b)-SB(d,b,a,b,b)+SB(d,b,a,b,c)-SB(d,c,c,b,a)
+SB(d,d,d,c,c)-SB(f,f,f,f,b)+SB(f,f,f,b,c)+SB(d,d,d,d,c)+SB(d,b,a,a,a)
-SB(d,c,a,a,a)-SB(d,d,c,c,a)+SB(d,c,a,b,b)-SB(d,d,b,a,a)+SB(d,b,c,a,b)
+SB(d,c,b,b,a)-SB(f,b,a,a,c)+SB(f,f,f,f,a)-SB(f,b,b,a,b)-SB(f,b,b,c,c)
-SB(f,f,b,c,c)-SB(f,a,b,c,a)+SB(f,b,a,a,a)-SB(d,d,d,c,a)-SB(d,c,c,a,b)
+SB(f,a,c,b,c)-SB(d,b,b,a,b)-SB(f,b,c,b,c)-SB(f,a,a,a,a)+SB(d,b,b,c,a)
-SB(d,b,c,c,b)+SB(f,b,a,b,c)+SB(d,b,b,a,c)+SB(d,c,c,c,b)+SB(f,a,c,c,b)
-SB(d,b,a,c,a)+SB(d,d,c,b,c)+SB(f,b,a,c,b)-SB(f,b,a,b,b)+SB(f,b,b,b,b)
-SB(f,f,f,b,b)-SB(d,d,d,d,b)-SB(d,b,b,c,c)+SB(d,d,b,c,a)+SB(d,c,b,a,b)
-SB(f,f,f,a,c)+SB(f,f,a,b,a)-SB(d,d,d,b,c)-SB(d,c,a,b,c)+SB(f,f,a,c,c)
+SB(d,d,c,a,a)+SB(f,f,b,c,b)+SB(d,c,b,c,c)-SB(d,c,b,b,b)-SB(d,c,b,c,a)
-SB(d,c,b,a,c)+SB(d,c,c,a,a)+SB(d,b,c,c,c)+SB(d,c,a,c,a)+SB(f,a,a,c,a)
+SB(d,d,b,b,b)+SB(f,f,b,b,c)+SB(f,a,b,c,c)-SB(f,f,b,b,a)-SB(f,b,b,b,a)
+SB(f,b,c,a,b)+SB(d,c,c,b,c)+SB(f,a,b,a,b)-SB(f,a,c,b,a)+SB(d,b,a,c,b)
+SB(d,b,b,b,b)-SB(d,b,a,a,c)+SB(d,c,a,a,c)-SB(d,d,b,c,b)-SB(d,d,c,a,c)
-SB(d,c,a,c,b)+SB(f,a,b,b,a)-SB(d,b,b,b,a)-SB(d,c,c,c,c)+SB(f,a,a,a,c)
-SB(f,f,a,b,c)+SB(f,a,a,b,b)-SB(f,b,c,a,a),
SB(e,a,b,c,c)+SB(e,c,c,b,a)-SB(e,c,b,c,c)-SB(e,e,a,a,b)-SB(e,a,c,b,a)
+SB(d,d,c,b,b)-SB(d,d,c,c,b)-SB(d,b,c,b,a)+SB(e,c,b,b,b)-SB(d,d,d,b,a)
+SB(e,c,a,a,a)+SB(e,e,e,e,a)-SB(e,c,b,a,b)+SB(e,a,b,a,b)+SB(d,b,c,a,a)
+SB(e,c,c,c,c)+SB(e,c,c,a,b)-SB(e,a,a,b,c)+SB(e,c,a,b,c)-SB(e,a,c,a,b)
-SB(e,e,c,c,a)-SB(e,c,a,b,b)-SB(e,a,b,c,a)+SB(d,d,b,b,c)+SB(e,e,c,c,c)
+SB(e,c,b,a,c)+SB(e,e,a,c,a)-SB(d,d,b,a,c)+SB(d,b,c,b,c)-SB(e,c,b,b,a)
+SB(e,a,c,b,c)-SB(e,e,e,c,a)+SB(d,b,a,b,b)-SB(d,b,a,b,c)+SB(d,c,c,b,a)
-SB(d,d,d,c,c)-SB(e,a,a,a,a)+SB(e,e,c,a,b)-SB(d,d,d,d,c)-SB(d,b,a,a,a)
+SB(d,c,a,a,a)+SB(d,d,c,c,a)-SB(d,c,a,b,b)+SB(d,d,b,a,a)-SB(d,b,c,a,b)
-SB(d,c,b,b,a)+SB(e,a,a,b,b)-SB(e,c,c,c,b)-SB(e,a,b,a,c)+SB(e,a,c,a,a)
+SB(d,d,d,c,a)+SB(d,c,c,a,b)+SB(d,b,b,a,b)+SB(e,a,a,a,c)-SB(e,c,c,b,c)
+SB(e,e,e,c,b)-SB(d,b,b,c,a)+SB(d,b,c,c,b)-SB(e,a,a,c,b)-SB(d,b,b,a,c)
-SB(d,c,c,c,b)+SB(e,a,a,c,a)+SB(d,b,a,c,a)-SB(d,d,c,b,c)+SB(e,e,a,a,c)
-SB(e,c,a,a,c)+SB(d,d,d,d,b)+SB(d,b,b,c,c)-SB(d,d,b,c,a)-SB(d,c,b,a,b)
+SB(e,e,a,b,b)+SB(e,c,a,c,b)+SB(d,d,d,b,c)+SB(d,c,a,b,c)-SB(e,e,a,c,c)
-SB(d,d,c,a,a)+SB(e,c,b,c,a)-SB(e,e,c,b,b)+SB(e,e,c,b,a)-SB(e,a,c,c,c)
-SB(d,c,b,c,c)+SB(d,c,b,b,b)+SB(d,c,b,c,a)+SB(d,c,b,a,c)-SB(d,c,c,a,a)
-SB(d,b,c,c,c)-SB(e,e,c,a,c)-SB(d,c,a,c,a)-SB(e,e,e,a,b)-SB(d,d,b,b,b)
-SB(e,e,e,e,c)+SB(e,a,b,b,a)+SB(e,e,e,a,a)-SB(e,e,a,b,a)-SB(e,a,b,b,b)
+SB(e,a,c,c,b)-SB(d,c,c,b,c)-SB(e,c,a,c,a)-SB(d,b,a,c,b)-SB(d,b,b,b,b)
+SB(d,b,a,a,c)-SB(d,c,a,a,c)+SB(d,d,b,c,b)+SB(d,d,c,a,c)+SB(d,c,a,c,b)
+SB(d,b,b,b,a)+SB(d,c,c,c,c)-SB(e,c,c,a,a),
-SB(d,c,d,d,c)+SB(d,b,d,d,c)+SB(f,f,a,a,b)-SB(f,f,b,a,b)-SB(f,a,f,a,c)
+SB(d,d,c,b,b)-SB(d,d,c,c,b)-SB(d,d,c,b,a)-SB(d,b,c,b,a)-SB(f,b,f,f,a)
-2*SB(b,f,a,a,b)+SB(f,f,b,b,b)+SB(d,b,c,a,a)-2*SB(b,d,b,a,a)+2*SB(b,d,c,a,a)
-2*SB(b,f,b,c,b)+2*SB(b,d,d,c,b)-2*SB(b,d,b,c,b)-SB(f,a,a,b,c)-SB(d,b,b,c,b)
-SB(d,b,d,c,a)-2*SB(b,d,d,b,b)+SB(f,a,b,b,c)+SB(f,f,b,a,c)+SB(d,c,b,a,a)
+SB(d,b,c,b,c)-SB(d,c,d,b,a)-SB(f,a,a,c,b)-SB(f,b,a,c,c)+SB(f,a,b,a,a)
-SB(f,f,f,a,b)+SB(f,a,f,f,a)-SB(f,f,b,f,a)+SB(f,b,f,a,c)+2*SB(b,f,b,c,c)
+SB(d,c,c,b,a)-2*SB(b,f,a,c,c)-SB(d,d,d,c,c)+SB(f,f,b,f,b)+SB(d,d,c,c,a)
-SB(d,b,c,a,b)+SB(d,d,b,b,a)-SB(d,c,b,b,a)+SB(f,b,b,a,b)+SB(f,b,b,c,c)
-SB(f,b,b,a,a)-SB(f,b,f,b,c)+SB(f,b,a,a,a)+2*SB(b,d,d,b,a)-2*SB(b,f,b,a,a)
+SB(d,c,c,a,b)-2*SB(b,f,f,a,b)+2*SB(b,d,b,a,b)+2*SB(b,f,f,a,c)+SB(d,b,b,a,b)
-SB(f,a,a,a,a)+2*SB(b,d,c,c,b)-SB(d,d,d,b,b)+2*SB(b,f,f,f,b)-2*SB(b,d,d,d,b)
-2*SB(b,d,c,a,b)+SB(d,b,c,c,b)+2*SB(b,f,a,a,a)+SB(d,c,d,c,a)+SB(f,a,b,c,b)
+SB(f,b,a,b,c)-SB(f,b,b,b,c)-SB(d,c,c,c,b)-SB(f,f,a,a,c)-SB(f,b,b,c,b)
+SB(f,b,a,c,b)+2*SB(b,d,b,c,c)+SB(f,f,f,b,b)+SB(f,a,f,b,c)+2*SB(b,d,c,b,c)
+2*SB(b,f,a,b,c)-2*SB(b,f,f,f,a)-SB(d,c,d,c,b)+SB(d,b,b,c,c)+SB(d,d,d,c,b)
-SB(d,d,b,c,a)-SB(d,c,b,a,b)-SB(d,b,b,a,a)-2*SB(b,d,b,b,c)-2*SB(b,f,f,b,c)
-SB(f,f,a,b,b)+2*SB(b,d,d,d,c)-SB(d,d,b,d,b)+SB(d,d,d,b,c)-SB(f,a,f,f,b)
-2*SB(b,f,b,b,c)-SB(d,c,b,c,c)+SB(d,c,d,d,b)-SB(d,b,d,d,b)-SB(d,c,c,a,a)
-SB(d,b,c,c,c)+SB(d,b,d,b,a)+SB(d,c,d,b,b)+SB(d,c,b,b,c)-SB(f,f,f,b,a)
+2*SB(b,f,f,b,b)-2*SB(b,d,c,c,c)+2*SB(b,d,b,b,a)+2*SB(b,f,b,b,a)-SB(d,d,b,b,b)
-SB(f,f,b,b,c)-SB(f,f,a,f,b)-SB(f,a,b,c,c)-SB(f,b,a,a,b)-2*SB(b,d,d,c,a)
+SB(f,a,a,b,a)+2*SB(b,f,b,a,b)-SB(f,b,a,b,a)+SB(f,b,b,b,a)-SB(f,b,f,a,b)
+SB(d,b,d,c,b)-SB(d,b,b,b,c)+SB(f,a,a,c,c)+SB(f,f,a,f,a)+SB(f,f,f,a,a)
-SB(f,a,f,b,b)+SB(f,b,f,b,b)+SB(f,a,f,a,b)-SB(d,c,c,b,c)-SB(d,d,c,d,c)
+SB(d,d,b,d,c)-SB(f,a,b,a,b)+SB(d,c,b,c,b)-2*SB(b,d,c,b,a)-2*SB(b,f,a,b,a)
+SB(d,d,b,c,b)-SB(f,a,b,b,a)+SB(d,b,b,b,a)-SB(d,b,d,b,b)+SB(d,c,c,c,c)
+SB(f,a,a,a,b)+SB(f,f,a,b,c)+SB(f,b,f,f,b)+SB(d,d,c,d,b)+2*SB(b,f,a,c,b),
-SB(d,c,c,a,c)-SB(d,c,c,c,a)+SB(d,c,d,d,c)-SB(d,b,d,d,c)+SB(e,e,a,a,b)
+SB(d,d,c,b,a)-SB(e,e,a,c,b)-SB(e,c,a,a,a)+SB(e,e,c,c,b)-SB(e,c,e,a,b)
+SB(e,a,e,a,b)-SB(d,b,c,a,a)-2*SB(c,d,b,a,a)+2*SB(c,d,c,a,a)-2*SB(c,e,c,a,c)
-SB(e,c,c,b,b)+SB(e,c,e,e,a)+SB(e,a,a,b,c)+2*SB(c,e,e,c,b)-2*SB(c,d,b,c,b)
-SB(e,c,a,b,c)-SB(e,c,e,e,c)+SB(e,a,e,e,c)+SB(d,b,b,c,b)+SB(d,b,d,c,a)
+SB(e,c,a,b,b)+SB(d,d,b,b,c)-2*SB(c,d,c,b,b)-SB(e,e,c,c,c)-SB(e,e,e,c,c)
+SB(d,b,d,b,c)-SB(d,c,b,a,a)-2*SB(c,d,d,b,c)-SB(d,b,c,b,c)+SB(d,c,d,b,a)
-SB(e,c,c,c,a)-SB(e,a,e,e,a)-SB(e,a,c,b,c)+SB(e,e,e,c,a)+2*SB(c,d,d,c,c)
-2*SB(c,e,e,c,c)+2*SB(c,d,d,d,c)+SB(d,d,d,c,c)+SB(e,a,a,a,a)-SB(e,e,c,a,b)
-SB(d,d,c,c,a)+SB(d,c,d,c,c)-SB(d,d,b,b,a)-SB(e,a,a,b,b)+2*SB(c,e,c,a,a)
+SB(e,c,c,c,b)-SB(e,a,e,c,b)-SB(e,a,c,a,a)+2*SB(c,e,a,c,a)-2*SB(c,d,c,c,a)
+2*SB(c,d,d,b,a)+2*SB(c,e,e,a,c)+2*SB(c,d,b,a,c)+SB(e,a,c,a,c)-SB(e,a,a,a,c)
+SB(e,c,c,b,c)+SB(e,e,a,e,c)-SB(e,c,e,c,c)-2*SB(c,d,c,a,c)-2*SB(c,e,a,c,b)
+2*SB(c,d,c,c,b)+SB(d,d,d,b,b)-2*SB(c,d,d,d,b)-SB(d,b,b,c,a)-SB(d,b,c,c,b)
-SB(d,c,d,c,a)+SB(e,a,a,c,b)-SB(d,b,b,a,c)+SB(d,c,c,c,b)+SB(e,a,c,b,b)
+SB(e,c,e,c,b)-SB(e,a,a,c,a)-2*SB(c,d,d,c,a)+2*SB(c,d,b,c,a)-SB(d,b,d,c,c)
-SB(d,d,c,b,c)-SB(e,e,c,e,c)-SB(e,e,a,a,c)+SB(e,c,e,a,c)+SB(e,c,a,a,c)
+SB(d,b,c,a,c)+2*SB(c,d,c,b,c)-2*SB(c,e,a,a,a)+2*SB(c,e,e,e,a)+SB(d,b,c,c,a)
-SB(d,d,d,c,b)+SB(d,d,b,c,a)+SB(e,e,e,a,c)+SB(e,e,c,e,a)+SB(d,b,b,a,a)
+2*SB(c,e,c,b,c)-2*SB(c,e,a,b,c)-SB(e,c,a,c,b)+SB(d,d,b,d,b)-SB(d,c,c,b,b)
-SB(d,d,d,b,c)+SB(e,e,a,c,c)+2*SB(c,e,a,a,c)-2*SB(c,d,b,b,c)+SB(d,c,b,b,b)
+SB(d,c,b,c,a)+SB(d,d,c,c,c)-SB(d,c,d,d,b)+SB(d,c,b,a,c)+SB(d,b,d,d,b)
+SB(d,c,c,a,a)-SB(d,b,d,b,a)+SB(d,b,c,b,b)-SB(d,c,b,b,c)-SB(d,d,b,c,c)
-SB(e,c,c,a,c)+SB(e,e,c,a,c)+SB(e,a,c,c,a)+2*SB(c,d,b,b,b)-2*SB(c,e,c,b,b)
+2*SB(c,e,a,b,b)-SB(e,e,a,e,a)-2*SB(c,e,c,c,a)-SB(e,e,e,a,a)-2*SB(c,e,e,a,b)
-2*SB(c,e,e,e,c)+SB(d,b,b,b,c)-SB(e,a,c,c,b)+SB(d,c,c,b,c)+SB(d,d,c,d,c)
-SB(d,d,b,d,c)+SB(e,a,e,c,c)+SB(e,c,a,c,a)-SB(d,c,b,c,b)-SB(d,b,b,b,b)
-SB(d,c,d,b,c)-SB(e,a,e,a,c)+SB(e,c,c,a,a)-SB(d,d,c,d,b)+2*SB(c,e,c,c,b),
-SB(e,c,c,b,a)+SB(f,f,b,a,a)-SB(e,e,a,a,b)+SB(e,a,c,b,a)+SB(f,a,f,a,c)
+SB(e,c,e,c,a)+SB(f,b,f,f,a)+SB(e,e,a,c,b)-SB(e,e,c,c,b)-2*SB(a,e,e,a,b)
-2*SB(a,f,a,a,b)+2*SB(a,e,e,a,a)-2*SB(a,f,f,a,a)+SB(e,c,e,a,b)-SB(e,a,e,a,b)
-SB(f,b,f,b,a)-SB(e,c,c,c,c)-2*SB(a,e,a,b,a)-2*SB(a,e,c,a,c)+SB(e,c,c,b,b)
-SB(e,c,c,a,b)-SB(e,c,e,e,a)+SB(e,c,a,a,b)-SB(f,b,a,c,a)+SB(f,b,b,c,a)
+2*SB(a,e,e,c,b)-2*SB(a,e,a,a,b)+SB(e,a,e,a,a)+SB(f,b,b,a,c)+SB(e,c,e,e,c)
-SB(e,a,e,e,c)+SB(e,a,c,a,b)+SB(e,e,c,c,a)-SB(f,a,b,a,c)-SB(e,a,a,a,b)
-SB(e,c,a,b,b)+2*SB(a,e,c,a,b)-SB(f,f,b,a,c)+SB(e,e,e,c,c)-SB(e,e,a,c,a)
+SB(f,b,a,c,c)+SB(e,c,c,c,a)+SB(f,f,f,a,b)-SB(f,a,f,f,a)+SB(e,a,e,e,a)
-SB(f,f,a,a,a)+SB(e,e,a,a,a)+SB(f,f,b,f,a)-SB(e,e,e,c,a)-SB(f,a,b,b,b)
-SB(f,b,f,a,c)+2*SB(a,e,c,c,c)+2*SB(a,f,b,c,c)+2*SB(a,f,b,a,b)-2*SB(a,f,b,b,b)
+SB(e,e,c,a,b)-SB(f,f,b,f,b)+2*SB(a,f,a,b,b)+SB(e,a,a,b,b)-SB(f,b,a,a,c)
-SB(f,b,b,a,b)+SB(f,b,f,a,a)-SB(f,b,b,c,c)+SB(e,a,e,c,b)+SB(f,b,f,b,c)
-SB(f,a,b,c,a)+2*SB(a,e,a,c,a)-2*SB(a,f,a,b,a)+2*SB(a,f,f,a,c)+2*SB(a,f,f,b,a)
+2*SB(a,e,c,b,a)-SB(e,a,c,a,c)+SB(e,a,a,a,c)-SB(e,e,a,e,c)+2*SB(a,f,f,f,b)
+2*SB(a,e,a,b,b)+2*SB(a,f,a,c,a)-2*SB(a,e,a,c,c)-SB(e,a,c,b,b)-SB(e,c,e,c,b)
+SB(e,a,a,c,a)-SB(f,a,f,a,a)-2*SB(a,e,e,c,a)+SB(e,e,c,e,c)+SB(f,f,a,a,c)
-SB(e,c,a,a,c)+2*SB(a,f,a,a,c)-2*SB(a,f,a,c,c)-SB(f,b,a,b,b)+SB(f,b,b,b,b)
-SB(f,f,f,b,b)-SB(f,a,f,b,c)+2*SB(a,e,e,e,a)-2*SB(a,f,f,f,a)-SB(e,e,e,a,c)
-SB(e,e,c,e,a)-2*SB(a,f,f,b,c)+SB(f,f,a,b,a)-SB(e,a,a,b,a)+2*SB(a,e,a,a,c)
+SB(f,a,f,f,b)+SB(f,a,f,b,a)+SB(e,a,c,c,c)-SB(e,e,c,a,a)-2*SB(a,f,b,a,c)
+SB(e,c,c,a,c)+SB(f,f,f,b,a)-SB(e,a,c,c,a)-SB(e,a,a,c,c)-2*SB(a,e,c,b,b)
+SB(f,a,a,c,a)-SB(e,c,e,a,a)+2*SB(a,f,b,b,a)+SB(e,c,a,c,c)+SB(f,f,b,b,c)
+SB(e,e,a,e,a)+SB(f,f,a,f,b)+SB(f,a,b,c,c)+SB(f,b,a,a,b)-2*SB(a,e,c,c,a)
-2*SB(a,f,b,c,a)+SB(e,e,e,a,a)-SB(f,a,a,b,a)-SB(f,f,b,b,a)+SB(f,b,a,b,a)
-SB(f,b,b,b,a)-2*SB(a,e,e,e,c)+SB(e,c,a,b,a)-SB(f,a,a,c,c)-SB(f,f,a,f,a)
-SB(f,f,f,a,a)+SB(f,a,b,a,b)-SB(e,c,a,c,a)-SB(e,a,e,c,a)+SB(f,a,b,b,a)
-SB(f,a,a,a,b)+SB(f,a,a,a,c)-SB(f,f,a,b,c)+SB(f,a,a,b,b)-SB(f,b,f,f,b),
SB(f,b,c,b,a)+2*SB(d,b,d,d,c)-SB(f,a,c,c,c)-SB(d,d,c,c,b)-SB(f,f,a,c,b)
-2*SB(b,f,a,a,b)-SB(f,f,b,b,b)-SB(f,a,c,a,b)+SB(f,b,f,b,a)+SB(f,b,c,c,c)
+4*SB(d,b,f,a,b)-2*SB(b,d,b,a,a)+2*SB(b,d,c,a,a)-SB(f,b,c,c,b)-SB(f,b,a,c,a)
+SB(f,b,b,c,a)-2*SB(b,f,b,c,b)+2*SB(b,d,d,c,b)-2*SB(b,d,b,c,b)-2*SB(d,b,d,c,a)
-2*SB(b,d,d,b,b)+SB(f,a,c,a,a)-SB(f,a,b,b,c)+SB(d,b,d,b,c)+SB(d,d,b,a,c)
+SB(d,c,b,a,a)-2*SB(d,b,f,f,b)-SB(f,a,a,c,b)+SB(f,a,b,a,a)+SB(f,f,f,a,b)
+SB(f,a,b,b,b)-4*SB(d,b,f,b,b)+SB(d,b,a,b,b)-SB(d,b,a,b,c)+2*SB(b,f,b,c,c)
-2*SB(b,f,a,c,c)+SB(d,c,a,f,a)-SB(f,f,f,f,b)+SB(f,a,b,f,b)+SB(f,f,f,b,c)
-SB(f,a,a,f,b)+SB(d,b,a,a,a)-SB(d,c,a,a,a)-SB(d,c,d,c,c)+SB(d,b,a,f,b)
-SB(d,c,a,f,b)-SB(d,c,a,b,b)-SB(d,c,a,c,c)+SB(f,f,f,f,a)+SB(f,b,b,a,b)
-SB(f,b,f,a,a)+SB(f,b,b,f,a)-SB(f,b,b,c,c)-SB(f,f,b,c,c)-SB(f,b,b,a,a)
-SB(f,a,b,c,a)+2*SB(f,b,a,a,a)+2*SB(b,d,d,b,a)-2*SB(b,f,b,a,a)-SB(d,d,b,a,b)
-2*SB(b,f,f,a,b)+2*SB(b,d,b,a,b)+SB(f,a,c,b,c)+2*SB(b,f,f,a,c)+SB(d,b,b,a,b)
-SB(f,b,c,b,c)-2*SB(f,a,a,a,a)+SB(f,b,a,f,b)+2*SB(b,d,c,c,b)-SB(d,b,a,f,a)
+SB(d,d,c,a,b)+2*SB(b,f,f,f,b)-2*SB(b,d,d,d,b)-2*SB(b,d,c,a,b)+SB(d,b,b,c,a)
+2*SB(b,f,a,a,a)+2*SB(d,b,f,b,a)+SB(f,b,b,b,c)+SB(f,a,f,a,a)+SB(f,a,c,c,b)
-SB(d,b,a,c,a)-SB(d,b,d,c,c)+SB(f,b,a,c,b)+2*SB(b,d,b,c,c)+SB(f,b,a,b,b)
-SB(f,b,b,b,b)-SB(f,f,f,b,b)+2*SB(b,d,c,b,c)+2*SB(b,f,a,b,c)-2*SB(d,b,f,a,a)
-2*SB(b,f,f,f,a)+SB(d,c,d,c,b)-SB(d,b,b,c,c)-2*SB(d,b,f,a,c)-SB(d,c,b,f,a)
-SB(d,b,a,a,b)+SB(d,c,a,a,b)-SB(d,c,b,a,b)-SB(f,f,f,a,c)-SB(d,b,b,a,a)
-2*SB(b,d,b,b,c)-2*SB(b,f,f,b,c)-SB(f,a,b,f,a)+SB(f,f,a,b,b)+2*SB(b,d,d,d,c)
-SB(d,d,b,d,b)+2*SB(d,b,f,b,c)+SB(d,c,a,b,c)+SB(f,f,a,c,c)-SB(f,b,a,f,a)
+SB(f,f,b,c,b)-SB(f,a,f,b,a)-2*SB(b,f,b,b,c)+SB(d,c,b,c,c)+SB(d,c,b,b,b)
+SB(d,b,b,f,a)-SB(d,c,b,c,a)+SB(d,d,c,c,c)-2*SB(d,b,d,d,b)+2*SB(d,b,d,b,a)
-SB(d,c,d,b,b)-SB(d,c,b,b,c)-SB(d,d,b,c,c)+2*SB(b,f,f,b,b)-2*SB(b,d,c,c,c)
+2*SB(d,b,f,f,a)+SB(d,c,a,c,a)+2*SB(b,d,b,b,a)+SB(f,a,a,c,a)+2*SB(b,f,b,b,a)
+SB(f,f,b,b,c)+SB(f,a,b,c,c)-2*SB(f,b,a,a,b)-2*SB(b,d,d,c,a)+SB(d,c,b,f,b)
+SB(d,b,a,c,c)-SB(d,b,b,f,b)+SB(f,a,a,b,a)+2*SB(b,f,b,a,b)-SB(f,b,a,b,a)
-SB(f,b,b,f,b)+SB(f,b,f,a,b)+SB(f,b,c,a,b)+3*SB(d,b,d,c,b)+SB(d,b,b,b,c)
+SB(f,a,f,b,b)-SB(f,b,f,b,b)-SB(f,a,f,a,b)+SB(f,a,a,f,a)-SB(d,d,c,d,c)
+SB(d,d,b,d,c)-SB(f,a,b,a,b)-SB(f,a,c,b,a)-2*SB(b,d,c,b,a)-2*SB(b,f,a,b,a)
-SB(d,b,b,b,b)+SB(d,d,b,c,b)-SB(d,d,c,a,c)+SB(d,c,d,b,c)-3*SB(d,b,d,b,b)
+2*SB(f,a,a,a,b)-SB(f,f,a,b,c)-SB(f,a,a,b,b)-SB(f,b,c,a,a)+SB(d,d,c,d,b)
+2*SB(b,f,a,c,b),
-SB(e,a,b,c,c)+SB(e,c,b,c,c)+SB(d,c,c,c,a)-2*SB(e,c,d,b,a)-SB(d,b,b,d,c)
+SB(e,c,b,b,b)+SB(e,c,e,c,a)-SB(d,d,d,b,a)-2*SB(e,c,e,a,b)-SB(e,c,b,a,b)
+SB(e,a,b,a,b)+SB(d,b,c,a,a)-SB(e,c,c,c,c)-2*SB(c,d,b,a,a)+2*SB(c,d,c,a,a)
-2*SB(c,e,c,a,c)-SB(e,c,c,b,b)+SB(e,c,c,a,b)+2*SB(e,c,e,e,a)+2*SB(c,e,e,c,b)
-2*SB(c,d,b,c,b)-SB(e,a,e,a,a)-2*SB(e,c,e,e,c)-SB(e,a,c,a,b)+SB(d,b,b,c,b)
+SB(e,a,b,c,a)-2*SB(c,d,c,b,b)-SB(d,b,d,b,c)-SB(d,d,b,a,c)-2*SB(c,d,d,b,c)
-SB(d,b,c,b,c)+SB(e,c,c,c,a)+SB(e,e,a,a,a)-SB(e,a,c,b,c)+SB(d,b,a,b,b)
-SB(d,b,a,b,c)-SB(d,c,c,d,c)+2*SB(c,d,d,c,c)-2*SB(c,e,e,c,c)+2*SB(c,d,d,d,c)
-SB(d,d,d,c,c)-SB(d,d,d,d,c)-SB(d,b,a,a,a)+SB(d,c,a,a,a)+SB(d,d,c,c,a)
-SB(d,c,d,c,c)+4*SB(e,c,d,b,c)-SB(d,c,a,b,b)+SB(d,d,b,a,a)-SB(d,b,c,a,b)
-SB(d,c,b,d,b)+SB(e,c,b,a,a)+2*SB(c,e,c,a,a)+SB(e,a,c,a,a)+2*SB(c,e,a,c,a)
-2*SB(c,d,c,c,a)+2*SB(c,d,d,b,a)+SB(d,d,d,c,a)+SB(d,c,c,a,b)-2*SB(e,c,d,d,c)
+SB(e,a,c,d,c)-SB(e,c,c,d,c)+2*SB(c,e,e,a,c)+2*SB(c,d,b,a,c)+SB(d,b,b,a,b)
+SB(d,c,c,d,b)+SB(e,c,c,b,c)+SB(e,e,a,e,c)-3*SB(e,c,e,c,c)-2*SB(c,d,c,a,c)
+SB(e,c,b,d,c)-2*SB(c,e,a,c,b)+2*SB(c,d,c,c,b)-2*SB(c,d,d,d,b)-4*SB(e,c,d,c,c)
-SB(d,b,b,a,c)+SB(e,a,c,b,b)+2*SB(e,c,e,c,b)-2*SB(c,d,d,c,a)+2*SB(c,d,b,c,a)
+SB(d,b,a,c,a)+SB(d,b,d,c,c)-SB(e,e,c,e,c)-SB(e,e,a,a,c)+3*SB(e,c,e,a,c)
+SB(d,c,b,d,c)-SB(e,a,b,d,c)+2*SB(e,c,d,d,b)-SB(e,c,b,d,b)+2*SB(c,d,c,b,c)
+SB(e,c,c,d,b)+SB(d,d,d,d,b)-2*SB(c,e,a,a,a)+2*SB(c,e,e,e,a)+SB(d,c,d,c,b)
-SB(d,b,b,c,c)-SB(d,b,c,c,a)-SB(d,d,b,c,a)-SB(d,c,b,a,b)-SB(e,a,b,a,a)
+SB(e,e,c,e,a)+2*SB(c,e,c,b,c)-2*SB(c,e,a,b,c)-SB(d,c,c,b,b)+SB(d,d,d,b,c)
+SB(d,c,a,b,c)+2*SB(c,e,a,a,c)-SB(d,d,c,a,a)-SB(e,c,b,c,a)+SB(e,e,c,b,a)
+SB(e,a,c,c,c)-SB(e,e,c,a,a)-2*SB(c,d,b,b,c)+SB(d,c,b,c,c)+2*SB(d,c,b,b,b)
-SB(d,d,c,c,c)+SB(d,b,b,d,b)+SB(d,c,b,a,c)-SB(d,c,c,a,a)+SB(d,b,c,c,c)
+SB(d,b,c,b,b)-SB(d,c,d,b,b)-2*SB(d,c,b,b,c)+SB(d,d,b,c,c)+SB(e,e,c,a,c)
-SB(e,a,c,c,a)+2*SB(c,d,b,b,b)-2*SB(c,e,c,b,b)+2*SB(c,e,a,b,b)+SB(d,b,c,d,c)
-SB(d,c,a,c,a)+2*SB(e,c,d,c,b)-2*SB(e,c,d,b,b)-SB(e,a,c,d,b)-SB(e,c,e,a,a)
-SB(e,e,a,e,a)-2*SB(c,e,c,c,a)+2*SB(e,c,d,c,a)-SB(e,e,a,b,a)-2*SB(c,e,e,a,b)
+SB(e,e,a,b,c)-2*SB(c,e,e,e,c)-SB(e,e,c,b,c)-SB(e,a,b,b,b)-SB(d,b,d,c,b)
+2*SB(d,b,b,b,c)+SB(e,a,b,b,c)+SB(e,a,b,d,b)-SB(d,b,c,d,b)+SB(d,c,c,b,c)
-SB(e,a,e,c,c)-SB(d,c,b,c,b)-SB(d,b,a,c,b)-2*SB(d,b,b,b,b)+SB(d,b,a,a,c)
-SB(d,c,a,a,c)+SB(d,d,c,a,c)+SB(d,c,a,c,b)+SB(e,a,e,c,a)+SB(d,c,d,b,c)
+SB(d,b,d,b,b)-SB(d,c,c,c,c)+SB(e,a,e,a,c)-SB(e,c,b,b,c)-SB(e,c,c,a,a)
+2*SB(c,e,c,c,b),
-SB(e,a,b,c,c)-SB(e,c,c,b,a)+SB(e,c,b,c,c)+SB(f,a,c,c,c)+SB(e,e,a,a,b)
+SB(e,a,c,b,a)-SB(f,a,a,e,a)+2*SB(f,a,f,a,c)-4*SB(f,a,e,a,a)-SB(e,c,b,b,b)
-SB(e,c,e,c,a)+SB(f,f,a,c,b)+SB(e,c,a,a,a)-SB(e,e,e,e,a)+SB(f,b,a,e,a)
+SB(f,a,c,e,a)+SB(f,f,b,c,a)-2*SB(a,e,e,a,b)-2*SB(a,f,a,a,b)+2*SB(a,e,e,a,a)
-2*SB(a,f,f,a,a)+SB(f,f,b,b,b)-SB(f,a,c,a,b)+SB(e,c,b,a,b)-SB(e,a,b,a,b)
+SB(f,b,f,b,a)-2*SB(e,c,c,c,c)-SB(f,b,c,c,c)+SB(e,c,c,e,c)+SB(f,b,c,e,c)
-2*SB(a,e,a,b,a)-2*SB(a,e,c,a,c)-SB(f,b,c,b,b)+SB(e,a,a,b,c)-SB(e,c,a,a,b)
-SB(f,b,c,e,a)-SB(f,b,a,c,a)+2*SB(a,e,e,c,b)-2*SB(a,e,a,a,b)-SB(e,c,a,b,c)
-SB(e,a,e,a,a)+2*SB(f,a,e,e,c)+SB(f,a,a,b,c)+SB(f,a,c,a,a)+SB(f,a,c,b,b)
+SB(e,a,a,a,b)+SB(e,c,a,b,b)+SB(e,a,b,c,a)+2*SB(a,e,c,a,b)-SB(e,c,b,a,c)
+SB(e,c,b,b,a)+SB(f,b,a,c,c)+2*SB(e,c,c,c,a)+SB(f,b,c,c,a)-2*SB(f,a,f,f,a)
-2*SB(f,a,e,e,a)-SB(e,e,a,a,a)+SB(f,f,b,f,a)-SB(e,a,c,b,c)+SB(e,e,e,c,a)
+2*SB(a,e,c,c,c)+2*SB(a,f,b,c,c)-SB(e,a,a,a,a)+2*SB(a,f,b,a,b)-2*SB(a,f,b,b,b)
-SB(e,a,c,e,c)-SB(e,e,c,a,b)-SB(f,f,b,f,b)+2*SB(a,f,a,b,b)-SB(f,f,a,c,a)
-SB(e,a,a,e,a)-SB(e,a,a,b,b)-SB(f,b,f,a,a)+SB(e,a,b,a,c)-2*SB(f,a,e,c,b)
+SB(f,b,a,a,a)+SB(e,a,c,a,a)+2*SB(a,e,a,c,a)-SB(e,c,a,e,c)-2*SB(a,f,a,b,a)
-SB(f,a,c,b,c)+2*SB(f,a,e,a,c)+2*SB(a,f,f,a,c)+SB(f,a,a,e,c)+2*SB(a,f,f,b,a)
+2*SB(a,e,c,b,a)-SB(e,a,c,a,c)-SB(f,a,c,e,c)+SB(e,a,a,e,c)+SB(e,c,c,b,c)
+SB(f,b,c,b,c)-SB(e,c,c,e,a)-SB(e,e,e,c,b)+SB(e,c,e,c,c)-SB(f,a,a,a,a)
+2*SB(a,f,f,f,b)+2*SB(a,e,a,b,b)+SB(e,c,a,e,a)-SB(f,b,a,b,c)+2*SB(a,f,a,c,a)
-2*SB(a,e,a,c,c)+SB(e,a,a,c,a)-3*SB(f,a,f,a,a)-2*SB(a,e,e,c,a)-SB(e,c,e,a,c)
+2*SB(a,f,a,a,c)-2*SB(a,f,a,c,c)+SB(f,b,a,b,b)-2*SB(f,a,f,b,c)-2*SB(f,a,e,c,c)
+2*SB(a,e,e,e,a)-2*SB(a,f,f,f,a)-2*SB(a,f,f,b,c)-SB(f,a,c,c,a)+SB(f,f,a,b,a)
-SB(e,e,a,b,b)-SB(f,f,a,b,b)+2*SB(a,e,a,a,c)-SB(e,c,b,c,a)+SB(e,e,c,b,b)
+2*SB(f,a,f,f,b)-SB(f,f,b,c,b)+3*SB(f,a,f,b,a)-SB(e,e,c,b,a)+2*SB(e,a,c,c,c)
+SB(e,e,c,a,a)-2*SB(a,f,b,a,c)+SB(e,c,c,a,c)-2*SB(e,a,c,c,a)-SB(e,a,a,c,c)
-2*SB(a,e,c,b,b)+SB(e,e,e,a,b)+SB(f,a,a,c,a)+SB(e,c,e,a,a)+2*SB(a,f,b,b,a)
+SB(e,c,a,c,c)+SB(f,f,a,f,b)+SB(e,e,e,e,c)-SB(f,b,a,e,c)-SB(f,b,a,a,b)
-2*SB(a,e,c,c,a)-2*SB(a,f,b,c,a)-SB(e,a,b,b,a)-SB(e,e,e,a,a)+SB(e,e,a,b,a)
-SB(f,f,b,b,a)-2*SB(a,e,e,e,c)+SB(f,b,f,a,b)+SB(f,b,c,a,b)+SB(e,a,b,b,b)
-SB(f,a,a,c,c)-SB(f,f,a,f,a)-SB(f,a,f,b,b)-SB(f,b,f,b,b)+SB(f,a,f,a,b)
-SB(e,a,e,c,c)+2*SB(f,a,e,a,b)-SB(e,c,a,c,a)+SB(e,a,e,c,a)+4*SB(f,a,e,c,a)
+SB(f,a,a,a,b)+SB(e,a,c,e,a)-SB(f,a,a,b,b)+SB(e,a,e,a,c)-SB(e,c,c,a,a)
-SB(f,b,c,a,a),
-SB(d,c,c,c,a)+SB(f,a,c,c,c)+SB(d,d,c,b,b)+SB(b,a,b,b,c)-SB(c,a,b,b,c)
+SB(c,a,c,b,c)+SB(b,b,c,b,c)-SB(b,a,c,b,c)-SB(c,b,c,b,c)-SB(d,d,c,c,b)
-SB(d,b,c,b,a)+SB(d,b,b,d,c)+SB(f,f,a,c,b)-SB(c,b,b,b,b)+SB(c,b,b,a,b)
-SB(c,b,c,a,b)+SB(c,a,c,a,b)+SB(f,f,b,b,b)-SB(f,b,c,c,c)-SB(b,a,b,d,c)
+SB(b,a,c,d,c)-SB(b,b,c,d,c)-SB(b,c,d,c,c)-SB(c,b,d,c,c)+SB(c,c,d,c,c)
-SB(c,a,c,d,c)+SB(c,a,b,d,c)-SB(f,b,c,b,b)+SB(f,b,c,c,b)+SB(b,d,d,c,b)
-SB(c,d,d,c,b)+SB(b,b,c,a,b)-SB(d,b,b,c,b)+SB(b,a,b,a,b)-SB(b,d,d,b,b)
+SB(c,d,d,b,b)-SB(b,a,c,a,b)-SB(c,a,b,a,b)+SB(f,a,c,b,b)+SB(f,a,b,b,c)
+SB(d,d,b,b,c)+SB(b,d,c,b,b)-SB(c,d,c,b,b)+SB(d,b,d,b,c)+SB(c,b,b,b,c)
+SB(b,d,d,b,c)-SB(c,d,d,b,c)+2*SB(d,b,c,b,c)+SB(b,c,c,c,a)-SB(f,f,f,a,b)
-SB(f,a,b,b,b)+SB(d,c,c,d,c)-SB(b,d,d,c,c)+SB(c,d,d,c,c)+SB(d,c,c,b,a)
+SB(f,f,f,f,b)+SB(c,b,b,d,b)-SB(c,b,c,d,b)-SB(f,f,f,b,c)+SB(d,c,d,c,c)
+SB(b,c,d,d,b)+SB(c,b,d,d,b)+SB(b,a,b,d,b)-SB(b,a,c,d,b)+SB(b,b,c,d,b)
+SB(c,a,c,d,b)-SB(c,a,b,d,b)-SB(c,b,b,d,c)+SB(c,b,c,d,c)-SB(d,c,b,b,a)
+SB(d,c,b,d,b)-SB(f,f,f,f,a)+SB(f,b,b,c,c)+SB(f,f,b,c,c)+SB(c,c,b,c,a)
+SB(b,d,c,c,a)-SB(c,d,c,c,a)-SB(b,c,b,c,a)-SB(c,b,b,c,a)+SB(c,b,c,c,a)
-SB(b,b,c,c,a)+SB(b,c,b,a,a)+SB(c,b,b,a,a)-SB(c,b,c,a,a)-SB(b,c,c,a,a)
+SB(b,d,b,a,b)-SB(c,d,b,a,b)-SB(c,b,d,b,a)-SB(b,b,b,a,a)-SB(f,a,c,b,c)
-SB(b,d,b,a,c)+SB(c,d,b,a,c)+SB(b,d,c,a,c)+SB(c,a,b,a,c)-SB(d,c,c,d,b)
+SB(f,b,c,b,c)-SB(c,b,d,d,c)-SB(c,d,c,a,c)+SB(b,b,b,b,b)-SB(b,d,c,a,b)
+SB(c,d,c,a,b)-SB(b,a,b,b,b)+SB(c,a,b,b,b)-SB(c,a,c,b,b)-SB(b,b,c,b,b)
+SB(b,a,c,b,b)+SB(c,b,c,b,b)-SB(d,b,b,c,a)+SB(d,b,c,c,b)-SB(c,c,b,a,a)
+SB(f,a,b,c,b)-SB(f,b,b,b,c)-SB(d,c,c,c,b)+SB(b,a,c,a,c)-SB(c,c,b,c,c)
-SB(f,a,c,c,b)-SB(b,d,b,c,a)+SB(c,d,b,c,a)-SB(d,b,d,c,c)-SB(d,d,c,b,c)
-SB(f,b,b,c,b)-SB(d,c,b,d,c)+SB(c,c,b,a,c)-SB(c,a,c,a,c)+SB(b,d,b,c,c)
-SB(c,d,b,c,c)+SB(f,b,b,b,b)+SB(f,f,f,b,b)+SB(c,b,d,b,c)-SB(b,c,d,d,c)
+SB(b,b,c,a,a)-SB(d,c,d,c,b)+2*SB(d,b,b,c,c)+SB(d,b,c,c,a)-SB(c,c,c,c,a)
+SB(b,b,b,c,a)+SB(f,f,f,a,c)-SB(b,b,b,a,b)-SB(b,b,b,d,b)-SB(b,b,d,c,a)
+SB(b,c,d,c,a)+SB(c,b,d,c,a)-SB(c,c,d,c,a)-SB(f,f,a,b,b)-SB(b,b,b,c,c)
+SB(c,c,c,c,c)+SB(c,c,d,d,c)+SB(d,c,c,b,b)-SB(f,f,a,c,c)-SB(b,a,b,a,c)
-2*SB(b,b,c,a,c)+SB(b,b,c,c,c)-SB(f,f,b,c,b)-SB(b,c,b,a,c)-2*SB(c,b,b,a,c)
+2*SB(c,b,c,a,c)+SB(b,c,c,a,c)+SB(b,c,d,b,c)-SB(b,b,d,b,c)-SB(c,c,d,b,c)
+SB(b,b,d,c,c)-2*SB(d,c,b,c,c)-SB(d,c,b,b,b)+SB(d,c,b,c,a)+SB(d,d,c,c,c)
-SB(d,b,b,d,b)-2*SB(d,b,c,c,c)-SB(d,b,c,b,b)+SB(d,c,d,b,b)+2*SB(d,c,b,b,c)
-SB(d,d,b,c,c)-SB(b,b,b,b,c)+SB(c,d,b,b,b)-SB(b,d,b,b,b)-SB(b,b,d,d,b)
-SB(c,c,d,d,b)-SB(b,d,c,c,c)+SB(c,d,c,c,c)+SB(b,c,b,c,c)+SB(c,b,b,c,c)
-SB(c,b,c,c,c)-SB(b,c,c,c,c)-SB(d,b,c,d,c)+SB(b,d,b,b,a)+SB(c,c,c,a,a)
-SB(b,c,d,b,a)+SB(b,b,d,b,a)+SB(c,c,d,b,a)-SB(c,d,b,b,a)-SB(d,d,b,b,b)
-SB(f,f,b,b,c)-SB(f,a,b,c,c)+2*SB(b,b,b,a,c)-SB(c,c,c,a,c)+SB(b,b,b,d,c)
+SB(d,b,d,c,b)-2*SB(d,b,b,b,c)+SB(d,b,c,d,b)-2*SB(d,c,c,b,c)+SB(b,b,d,d,c)
+SB(d,c,b,c,b)-SB(b,d,c,b,a)+SB(c,d,c,b,a)+SB(d,b,b,b,b)+SB(d,d,b,c,b)
+SB(d,b,b,b,a)-SB(d,c,d,b,c)-SB(d,b,d,b,b)+2*SB(d,c,c,c,c)+SB(f,f,a,b,c),
-SB(d,c,c,a,c)-SB(d,c,c,c,a)+SB(a,c,c,b,c)-SB(a,b,c,b,c)+SB(c,b,c,b,c)
-SB(c,b,a,b,c)+SB(c,c,a,b,c)+SB(e,c,e,c,a)+SB(d,d,d,b,a)-2*SB(e,c,a,a,a)
-SB(a,c,a,b,b)-SB(c,a,c,a,b)-SB(a,c,c,a,b)+SB(a,e,a,b,c)+SB(a,a,e,a,a)
-SB(c,e,e,a,a)+SB(a,e,e,a,a)-SB(d,b,c,a,a)+SB(e,c,c,c,c)-SB(e,c,c,e,c)
-SB(a,e,a,b,a)-SB(e,c,c,a,b)+SB(e,c,a,a,b)-SB(a,e,a,a,b)+SB(c,e,a,a,b)
+SB(e,a,e,a,a)+SB(e,a,c,a,b)+SB(e,e,c,c,a)-SB(c,a,a,b,b)-SB(e,a,a,a,b)
-SB(c,c,c,e,c)+SB(c,c,e,c,b)-SB(c,a,e,c,b)-SB(c,e,c,a,b)+SB(a,e,c,a,b)
+SB(a,c,a,a,b)+SB(c,a,a,a,b)-SB(e,e,c,c,c)-SB(e,e,a,c,a)+SB(d,d,b,a,c)
-SB(a,c,a,b,c)-2*SB(e,c,c,c,a)+SB(c,c,a,c,a)-SB(a,c,a,c,a)+SB(a,b,a,c,a)
+SB(e,e,a,a,a)+SB(a,e,c,c,c)-SB(c,e,e,c,c)+SB(a,b,a,e,c)+SB(c,b,c,e,c)
+SB(a,b,c,c,c)+SB(d,d,d,c,c)+2*SB(e,a,a,a,a)+SB(c,c,a,b,b)-SB(a,a,c,b,b)
+SB(e,a,c,e,c)+SB(d,d,d,d,c)+SB(d,b,a,a,a)-SB(d,c,a,a,a)-SB(d,d,c,c,a)
+SB(a,a,c,a,b)+SB(a,b,a,b,c)-SB(d,d,b,a,a)+SB(e,a,a,e,a)-SB(d,c,a,c,c)
-SB(c,c,e,c,a)+SB(c,a,e,c,a)+SB(c,e,c,a,a)-SB(a,b,a,b,a)+SB(e,c,c,c,b)
-2*SB(e,a,c,a,a)+SB(c,b,c,c,a)+2*SB(a,c,a,b,a)+SB(c,a,a,b,a)+SB(c,c,e,a,a)
-SB(c,a,e,a,a)-SB(a,c,e,a,a)-SB(d,d,d,c,a)+SB(e,c,a,e,c)+SB(c,b,a,e,a)
+2*SB(c,c,c,b,a)+SB(c,e,e,a,c)-SB(a,e,e,a,c)-SB(a,b,c,c,a)-SB(c,e,c,b,a)
+SB(a,e,c,b,a)+SB(c,e,a,b,a)+SB(e,a,c,a,c)-SB(e,a,a,a,c)-SB(e,a,a,e,c)
+SB(e,c,c,e,a)-SB(c,a,c,b,a)-2*SB(a,c,c,b,a)+SB(a,b,c,b,a)-SB(e,c,e,c,c)
-SB(c,b,a,e,c)+SB(a,c,a,c,c)-SB(a,b,a,c,c)+SB(a,e,a,c,b)-SB(c,e,a,c,b)
-SB(c,c,c,b,b)+SB(a,a,a,b,b)+SB(c,a,c,b,b)+SB(a,c,c,b,b)+SB(c,a,c,a,a)
+SB(a,c,c,a,a)-SB(a,c,c,e,a)+SB(a,c,a,e,a)+SB(a,c,c,c,a)+SB(e,a,a,c,b)
-SB(e,c,a,e,a)-SB(a,e,a,c,c)-2*SB(e,a,a,c,a)+SB(c,e,e,c,a)-SB(a,e,e,c,a)
-SB(d,b,a,c,a)-SB(e,e,a,a,c)+SB(e,c,e,a,c)+SB(e,c,a,a,c)+SB(d,b,c,a,c)
+SB(a,c,c,e,c)-SB(a,c,a,e,c)+SB(a,e,e,c,c)-SB(d,d,d,d,b)+SB(a,e,a,a,a)
-SB(c,e,a,a,a)+SB(a,a,a,a,a)-SB(c,a,e,e,a)-SB(a,c,e,e,a)+SB(d,b,c,c,a)
-SB(c,c,c,c,a)+SB(c,c,e,e,a)+SB(a,a,e,e,a)-SB(a,a,a,b,a)+SB(d,d,b,c,a)
-SB(a,a,a,a,b)+SB(c,c,c,a,b)+SB(c,e,c,b,c)-SB(a,e,c,b,c)-SB(c,e,a,b,c)
-SB(e,c,a,c,b)+SB(c,a,e,e,c)+SB(a,c,e,e,c)+SB(c,c,c,c,c)-SB(d,d,d,b,c)
+SB(e,e,a,c,c)+SB(d,d,c,a,a)-SB(e,a,c,c,c)-SB(e,e,c,a,a)-SB(a,c,c,c,c)
+SB(d,d,c,c,c)+SB(d,c,c,a,a)-SB(d,b,c,c,c)+SB(c,b,a,c,c)-SB(a,b,c,e,c)
-SB(c,e,c,c,c)-SB(d,d,b,c,c)-SB(c,c,c,b,c)-SB(e,c,c,a,c)+SB(e,e,c,a,c)
+2*SB(e,a,c,c,a)+SB(e,a,a,c,c)+SB(c,e,a,c,c)-SB(c,b,c,c,c)-SB(c,c,a,c,c)
+SB(d,c,a,c,a)+SB(c,c,c,e,a)-SB(c,b,c,b,a)+SB(c,b,a,b,a)-2*SB(c,c,a,b,a)
+SB(a,a,c,b,a)-SB(c,c,c,a,a)-SB(e,c,e,a,a)-SB(e,c,a,c,c)+SB(a,c,e,c,a)
-SB(a,a,e,c,a)+SB(d,b,a,c,c)-SB(c,b,a,c,a)+SB(a,b,c,e,a)+SB(c,c,a,e,c)
-SB(c,c,e,a,b)+SB(c,a,e,a,b)+SB(a,c,e,a,b)-SB(a,a,e,a,b)-SB(e,a,c,c,b)
-SB(a,b,a,e,a)-SB(c,b,c,e,a)-SB(c,c,e,e,c)-SB(a,a,e,e,c)+SB(e,a,e,c,c)
+2*SB(e,c,a,c,a)-SB(d,b,a,a,c)+SB(d,c,a,a,c)-SB(d,d,c,a,c)-SB(a,e,c,a,a)
-SB(a,c,a,a,a)-SB(c,a,a,a,a)+SB(c,c,a,a,a)-SB(a,a,c,a,a)-SB(e,a,e,c,a)
+SB(d,c,c,c,c)-SB(e,a,c,e,a)-SB(e,a,e,a,c)+2*SB(e,c,c,a,a)-SB(c,c,a,e,a)
-SB(c,c,a,a,b)-SB(a,c,e,c,b)+SB(a,a,e,c,b)+SB(c,e,c,c,b)-SB(a,e,c,c,b),
SB(f,f,b,a,a)+SB(f,f,a,a,b)-SB(e,e,a,a,b)-SB(f,f,b,a,b)+SB(b,a,b,b,c)
+SB(a,b,b,b,c)+SB(e,c,b,b,b)-SB(e,c,a,a,a)+SB(e,e,e,e,a)-SB(a,f,a,c,b)
+SB(b,a,a,b,b)-SB(b,b,a,b,b)+SB(a,a,b,b,b)+SB(b,c,b,a,b)+SB(a,b,b,c,b)
+SB(a,f,f,a,b)-SB(a,f,f,a,a)+SB(b,f,f,a,a)+SB(f,f,b,b,b)-SB(e,c,b,a,b)
+SB(e,a,b,a,b)-SB(f,b,f,b,a)+SB(e,c,a,a,b)-SB(b,f,b,c,b)+SB(f,b,b,a,c)
-SB(f,a,b,a,c)-SB(f,a,a,b,c)-2*SB(a,a,b,c,b)-SB(a,b,a,c,b)-2*SB(b,a,a,c,b)
+SB(b,b,a,c,b)+SB(a,c,b,c,b)+SB(b,c,a,c,b)+SB(b,b,f,f,b)-SB(b,a,b,a,b)
+SB(a,a,f,f,b)+SB(f,a,b,b,c)-SB(e,a,a,a,b)-SB(e,c,a,b,b)-SB(b,a,f,b,b)
-SB(b,f,a,b,b)+SB(a,c,a,a,b)+SB(b,b,a,b,c)-SB(a,a,b,b,c)-SB(e,c,b,b,a)
-SB(f,a,b,a,a)+SB(a,c,a,c,a)+SB(a,a,b,c,a)+SB(b,a,a,c,a)-SB(a,c,b,c,a)
-SB(b,c,a,c,a)-SB(f,f,a,a,a)+SB(e,e,a,a,a)-SB(e,e,e,c,a)-2*SB(f,a,b,b,b)
-SB(f,a,b,f,b)+SB(e,a,a,a,a)+SB(a,b,a,b,b)-SB(a,a,f,a,b)+SB(a,b,f,a,b)
+SB(b,a,f,a,b)-SB(b,b,f,a,b)-SB(a,f,b,b,b)+SB(b,f,b,b,b)+SB(e,e,c,a,b)
+SB(f,a,a,f,b)+SB(b,f,b,a,c)+SB(a,f,a,b,b)+SB(b,a,a,a,b)-SB(a,a,b,f,b)
-SB(b,a,a,f,b)+SB(b,a,b,f,b)-SB(a,b,a,b,c)+SB(a,a,f,a,c)-SB(a,b,f,a,c)
-SB(b,a,f,a,c)+SB(b,b,f,a,c)+SB(e,c,b,a,a)+SB(e,a,a,b,b)-SB(f,b,a,a,c)
-2*SB(f,b,b,a,b)+SB(f,b,f,a,a)-SB(f,b,b,f,a)+SB(f,b,b,a,a)-SB(f,b,a,a,a)
+SB(b,c,b,c,a)-SB(b,f,b,a,a)-SB(b,a,a,a,a)-SB(b,c,b,a,a)-SB(a,a,b,a,a)
-SB(b,f,f,a,b)+2*SB(b,a,b,c,b)+SB(a,a,b,f,a)+SB(a,f,b,a,a)-SB(a,c,b,a,b)
+SB(b,a,a,f,a)+SB(a,f,f,b,a)-SB(b,f,f,b,a)+SB(e,e,e,c,b)+SB(f,a,a,a,a)
-SB(f,b,a,f,b)+SB(a,a,b,c,c)+SB(a,b,a,c,c)+SB(b,a,a,c,c)-SB(b,b,a,c,c)
-SB(b,c,b,c,b)+SB(b,b,b,b,b)-SB(a,c,a,c,b)+SB(a,a,a,f,b)-SB(a,a,a,b,b)
-SB(a,b,f,f,b)-SB(b,a,f,f,b)-SB(b,a,b,b,b)-SB(a,b,b,b,b)+SB(a,c,b,a,a)
-SB(a,f,a,a,a)+SB(b,f,a,a,a)-SB(b,a,b,c,a)+SB(f,b,a,b,c)-SB(f,b,b,b,c)
-SB(a,a,f,f,a)+SB(a,f,a,c,a)-SB(f,a,f,a,a)+SB(a,f,a,a,c)-SB(b,f,a,a,c)
-SB(b,a,a,b,c)-2*SB(f,b,a,b,b)+2*SB(f,b,b,b,b)+SB(a,b,f,b,c)+SB(b,a,f,b,c)
+SB(b,f,a,b,c)-SB(a,f,a,b,c)+SB(b,a,b,a,a)+SB(a,a,a,a,a)+SB(a,b,f,f,a)
+SB(b,a,f,f,a)-SB(b,a,b,f,a)-SB(a,a,a,c,a)-SB(e,a,b,a,a)-SB(a,a,a,a,b)
+2*SB(a,a,a,c,b)-SB(b,b,b,c,b)+SB(f,f,a,b,a)+SB(f,a,b,f,a)+SB(e,e,a,b,b)
-SB(f,f,a,b,b)-SB(a,a,a,c,c)+SB(b,b,b,c,c)-SB(b,b,f,b,c)-SB(b,c,a,f,a)
-SB(e,a,a,b,a)+SB(f,b,a,f,a)-SB(e,e,c,b,b)+SB(f,a,f,b,a)+SB(e,e,c,b,a)
-SB(e,e,c,a,a)-SB(a,f,b,a,c)+SB(a,f,b,b,c)-SB(b,f,b,b,c)-SB(a,a,f,b,c)
-SB(b,a,b,c,c)-SB(a,b,b,c,c)+SB(a,a,a,b,c)-SB(b,b,b,b,c)+SB(a,a,f,b,b)
-SB(a,f,f,b,b)+SB(b,f,f,b,b)+SB(b,b,f,b,b)-SB(a,b,f,b,b)-SB(a,a,a,f,a)
-SB(e,e,e,a,b)-SB(e,e,e,e,c)+2*SB(f,b,a,a,b)-SB(a,f,b,c,a)+SB(b,f,b,c,a)
+SB(e,a,b,b,a)+SB(e,e,e,a,a)-SB(f,a,a,b,a)-SB(e,e,a,b,a)+SB(a,a,b,a,b)
-SB(b,c,a,a,b)-SB(f,f,b,b,a)+SB(f,b,a,b,a)-SB(f,b,b,b,a)+SB(f,b,b,f,b)
-SB(f,b,f,a,b)+SB(e,c,a,b,a)-SB(e,a,b,b,b)-SB(f,a,f,b,b)+SB(f,b,f,b,b)
+SB(f,a,f,a,b)-SB(f,a,a,f,a)-SB(b,f,a,c,a)+2*SB(f,a,b,a,b)-SB(a,c,a,a,a)
-SB(b,b,f,f,a)+SB(f,a,b,b,a)-2*SB(f,a,a,a,b)+SB(f,a,a,a,c)+2*SB(f,a,a,b,b)
+SB(a,c,a,f,a)+SB(b,c,b,f,a)-SB(a,c,b,f,a)+SB(b,c,a,a,a)+SB(b,f,a,c,b)
+SB(b,c,a,f,b)-SB(a,c,a,f,b)-SB(b,c,b,f,b)+SB(a,c,b,f,b)+SB(a,f,b,c,b),
-SB(c,b,f,b,a)+2*SB(d,b,d,d,c)-SB(f,a,c,c,c)-SB(d,d,c,c,b)-SB(f,f,a,c,b)
+SB(c,a,a,f,b)+SB(c,b,b,f,b)-SB(c,b,b,a,b)-SB(c,b,c,a,b)-SB(a,b,b,c,b)
+SB(c,a,c,a,b)-2*SB(b,f,a,a,b)-SB(f,f,b,b,b)+SB(c,a,f,b,a)+SB(f,b,c,c,c)
+4*SB(d,b,f,a,b)-2*SB(b,d,b,a,a)+2*SB(b,d,c,a,a)+SB(f,b,c,b,b)-SB(f,b,c,c,b)
-2*SB(b,f,b,c,b)+2*SB(b,d,d,c,b)-2*SB(b,d,b,c,b)+SB(a,b,b,a,b)-2*SB(d,b,d,c,a)
+SB(c,a,a,c,b)+SB(a,a,b,c,b)+SB(a,b,a,c,b)+SB(c,a,a,b,b)-2*SB(b,d,d,b,b)
+SB(c,a,b,a,b)+SB(a,b,c,a,b)-SB(f,a,c,b,b)-SB(f,a,b,b,c)-2*SB(c,a,a,a,b)
+SB(d,b,d,b,c)+SB(d,d,b,a,c)+SB(d,c,b,a,a)-2*SB(d,b,f,f,b)-SB(c,a,a,c,a)
-SB(a,a,b,c,a)-SB(a,b,a,c,a)+SB(c,a,b,c,a)+SB(f,f,f,a,b)+SB(f,a,b,b,b)
-4*SB(d,b,f,b,b)+SB(d,b,a,b,b)-SB(d,b,a,b,c)+2*SB(b,f,b,c,c)-2*SB(b,f,a,c,c)
+SB(d,c,a,f,a)-SB(f,f,f,f,b)+SB(a,a,c,b,b)+SB(a,b,a,b,b)-SB(a,a,f,a,b)
+SB(a,b,f,a,b)+SB(f,f,f,b,c)+SB(d,b,a,a,a)-SB(d,c,a,a,a)-SB(d,c,d,c,c)
-SB(a,a,c,a,b)-2*SB(a,b,a,a,b)+SB(a,a,b,f,b)+SB(a,b,a,f,b)-SB(a,b,b,f,b)
+SB(d,b,a,f,b)-SB(d,c,a,f,b)-SB(d,c,a,b,b)-SB(d,c,a,c,c)-SB(a,b,a,b,a)
+SB(a,a,f,a,a)-SB(a,b,f,a,a)+SB(f,f,f,f,a)-SB(f,b,b,c,c)-SB(f,f,b,c,c)
-SB(c,b,b,c,a)-SB(c,a,a,b,a)+2*SB(b,d,d,b,a)-SB(c,a,b,a,a)-2*SB(b,f,b,a,a)
-SB(d,d,b,a,b)+SB(c,b,b,a,a)+SB(c,b,c,a,a)+SB(a,a,b,a,a)-2*SB(b,f,f,a,b)
+2*SB(b,d,b,a,b)-SB(a,a,b,f,a)-SB(a,b,a,f,a)+SB(f,a,c,b,c)+2*SB(b,f,f,a,c)
+SB(d,b,b,a,b)-SB(f,b,c,b,c)+SB(c,a,c,b,a)+SB(a,b,c,b,a)+2*SB(b,d,c,c,b)
-SB(d,b,a,f,a)+SB(d,d,c,a,b)-SB(a,a,a,f,b)-SB(a,a,a,b,b)+2*SB(b,f,f,f,b)
-2*SB(b,d,d,d,b)-2*SB(b,d,c,a,b)-SB(c,a,c,b,b)-SB(a,b,c,b,b)+SB(c,b,c,b,b)
-SB(c,b,a,b,b)+SB(d,b,b,c,a)-SB(a,b,c,a,a)-SB(c,a,c,a,a)+2*SB(b,f,a,a,a)
-SB(c,a,a,f,a)+SB(a,b,b,c,a)+2*SB(d,b,f,b,a)-SB(f,a,b,c,b)+SB(f,b,b,b,c)
+SB(f,a,c,c,b)-SB(d,b,a,c,a)-SB(d,b,d,c,c)+SB(f,b,b,c,b)+2*SB(b,d,b,c,c)
-SB(f,b,b,b,b)-SB(f,f,f,b,b)+2*SB(b,d,c,b,c)+2*SB(b,f,a,b,c)-2*SB(d,b,f,a,a)
-SB(c,b,b,f,a)-SB(a,b,b,a,a)-2*SB(a,a,a,a,a)-2*SB(b,f,f,f,a)+SB(d,c,d,c,b)
-SB(d,b,b,c,c)-2*SB(d,b,f,a,c)-SB(d,c,b,f,a)+SB(a,b,b,f,a)+SB(a,a,a,b,a)
+SB(a,a,a,c,a)-SB(d,b,a,a,b)+SB(d,c,a,a,b)-SB(d,c,b,a,b)-SB(f,f,f,a,c)
-SB(d,b,b,a,a)+2*SB(a,a,a,a,b)-SB(a,a,a,c,b)-2*SB(b,d,b,b,c)-2*SB(b,f,f,b,c)
+SB(f,f,a,b,b)+2*SB(b,d,d,d,c)+SB(c,b,a,f,a)-SB(d,d,b,d,b)+2*SB(d,b,f,b,c)
+SB(d,c,a,b,c)+SB(f,f,a,c,c)+SB(f,f,b,c,b)-SB(c,a,f,a,a)+SB(c,b,f,a,a)
+SB(c,b,f,b,b)-2*SB(b,f,b,b,c)+SB(d,c,b,c,c)+SB(d,c,b,b,b)+SB(d,b,b,f,a)
-SB(d,c,b,c,a)+SB(d,d,c,c,c)-2*SB(d,b,d,d,b)+2*SB(d,b,d,b,a)-SB(d,c,d,b,b)
-SB(d,c,b,b,c)-SB(d,d,b,c,c)+SB(a,a,f,b,b)+2*SB(b,f,f,b,b)-SB(a,b,f,b,b)
-2*SB(b,d,c,c,c)+2*SB(d,b,f,f,a)+SB(d,c,a,c,a)+2*SB(b,d,b,b,a)+SB(a,a,a,f,a)
-SB(c,b,c,b,a)+SB(c,b,a,b,a)-SB(a,a,c,b,a)+2*SB(b,f,b,b,a)-SB(a,a,f,b,a)
+SB(f,f,b,b,c)+SB(f,a,b,c,c)-2*SB(b,d,d,c,a)+SB(d,c,b,f,b)+SB(d,b,a,c,c)
-SB(d,b,b,f,b)+SB(c,b,a,c,a)-SB(a,a,b,a,b)+2*SB(c,b,a,a,b)+2*SB(b,f,b,a,b)
+SB(c,b,b,c,b)+SB(c,a,f,a,b)-SB(c,b,f,a,b)+3*SB(d,b,d,c,b)+SB(d,b,b,b,c)
-SB(c,a,f,b,b)-SB(d,d,c,d,c)+SB(d,d,b,d,c)+SB(a,b,f,b,a)-2*SB(b,d,c,b,a)
-2*SB(b,f,a,b,a)+2*SB(a,b,a,a,a)-SB(d,b,b,b,b)+SB(d,d,b,c,b)-SB(d,d,c,a,c)
+2*SB(c,a,a,a,a)+SB(a,a,c,a,a)+SB(d,c,d,b,c)-3*SB(d,b,d,b,b)-SB(f,f,a,b,c)
+SB(c,a,b,f,a)+SB(d,d,c,d,b)-2*SB(c,b,a,a,a)+2*SB(b,f,a,c,b)-SB(c,a,b,c,b)
-SB(c,b,a,c,b)-SB(c,b,a,f,b)-SB(c,a,b,f,b),
SB(d,c,c,a,c)-SB(e,a,b,c,c)+SB(e,c,b,c,c)+SB(d,c,c,c,a)-2*SB(e,c,d,b,a)
+2*SB(a,c,b,b,c)-2*SB(a,b,b,b,c)-SB(a,c,c,b,c)-SB(b,b,c,b,c)+SB(a,b,c,b,c)
+SB(b,c,a,b,c)+SB(b,c,c,b,c)-SB(a,c,d,c,b)+SB(e,c,b,b,b)+SB(e,c,e,c,a)
-SB(d,d,d,b,a)+SB(b,b,a,b,b)+2*SB(b,c,b,b,b)+SB(a,c,a,b,b)-SB(b,c,b,a,b)
+SB(b,c,c,a,b)-SB(a,b,b,c,b)-SB(a,c,c,a,b)-2*SB(e,c,e,a,b)-SB(e,c,b,a,b)
+SB(e,a,b,a,b)+SB(d,b,c,a,a)-SB(e,c,c,c,c)-SB(a,b,c,d,c)+SB(a,b,b,d,c)
+SB(b,b,c,d,c)-2*SB(c,d,b,a,a)+2*SB(c,d,c,a,a)-SB(b,c,d,c,c)-2*SB(c,e,c,a,c)
-SB(a,c,b,d,c)+SB(a,c,c,d,c)-SB(e,c,c,b,b)+SB(e,c,c,a,b)+2*SB(e,c,e,e,a)
+2*SB(c,e,e,c,b)-2*SB(c,d,b,c,b)-SB(a,b,b,a,b)-SB(b,b,c,a,b)-SB(e,a,e,a,a)
-2*SB(e,c,e,e,c)-SB(e,a,c,a,b)+SB(a,b,a,c,b)-SB(b,b,a,c,b)+SB(a,c,b,c,b)
+SB(b,c,a,c,b)+SB(a,b,c,a,b)+SB(e,a,b,c,a)-2*SB(c,d,c,b,b)-SB(d,d,b,a,c)
-SB(b,b,a,b,c)-2*SB(b,c,b,b,c)-SB(a,c,a,b,c)-2*SB(c,d,d,b,c)+SB(e,c,c,c,a)
+SB(e,e,a,a,a)-SB(e,a,c,b,c)+2*SB(c,d,d,c,c)-2*SB(c,e,e,c,c)+2*SB(c,d,d,d,c)
-SB(d,d,d,c,c)-SB(b,c,c,b,b)-SB(a,b,a,b,b)-SB(b,c,b,d,b)+SB(b,c,c,d,b)
-SB(b,c,d,b,b)+SB(b,b,d,b,b)-SB(d,d,d,d,c)-SB(d,b,a,a,a)+SB(d,c,a,a,a)
+SB(d,d,c,c,a)+SB(a,b,c,d,b)-SB(a,b,b,d,b)-SB(b,b,c,d,b)+4*SB(e,c,d,b,c)
+SB(a,b,a,b,c)+SB(b,c,b,d,c)-SB(b,c,c,d,c)+SB(d,d,b,a,a)+SB(e,c,b,a,a)
+SB(d,c,a,c,c)+2*SB(c,e,c,a,a)+SB(e,a,c,a,a)+2*SB(c,e,a,c,a)-2*SB(c,d,c,c,a)
+2*SB(c,d,d,b,a)+SB(d,d,d,c,a)-2*SB(e,c,d,d,c)+SB(e,a,c,d,c)-SB(e,c,c,d,c)
-SB(b,b,d,c,b)+SB(b,c,d,c,b)+SB(a,c,b,a,b)+2*SB(c,e,e,a,c)+2*SB(c,d,b,a,c)
+SB(e,c,c,b,c)+SB(e,e,a,e,c)-3*SB(e,c,e,c,c)-2*SB(c,d,c,a,c)+SB(a,c,a,c,c)
-SB(a,b,a,c,c)+SB(b,b,a,c,c)-SB(a,c,b,c,c)-SB(b,c,a,c,c)+SB(e,c,b,d,c)
-2*SB(c,e,a,c,b)+2*SB(c,d,c,c,b)-SB(b,c,b,c,b)-2*SB(b,b,b,b,b)-SB(a,c,a,c,b)
+SB(a,c,b,d,b)-SB(a,c,c,d,b)-2*SB(c,d,d,d,b)-2*SB(a,c,b,b,b)+2*SB(a,b,b,b,b)
+SB(a,c,c,b,b)+SB(b,b,c,b,b)-SB(a,b,c,b,b)-SB(b,c,a,b,b)-4*SB(e,c,d,c,c)
+SB(e,a,c,b,b)+2*SB(e,c,e,c,b)-2*SB(c,d,d,c,a)+2*SB(c,d,b,c,a)+SB(d,b,a,c,a)
-SB(e,e,c,e,c)-SB(a,b,d,b,b)-SB(e,e,a,a,c)+3*SB(e,c,e,a,c)-SB(d,b,c,a,c)
-SB(a,b,c,a,c)-SB(a,c,b,a,c)+SB(a,c,c,a,c)-SB(e,a,b,d,c)+2*SB(e,c,d,d,b)
-SB(e,c,b,d,b)+2*SB(c,d,c,b,c)+SB(e,c,c,d,b)+SB(d,d,d,d,b)-2*SB(c,e,a,a,a)
+2*SB(c,e,e,e,a)-SB(d,b,c,c,a)-SB(d,d,b,c,a)-SB(a,c,d,b,c)-SB(e,a,b,a,a)
+SB(e,e,c,e,a)+SB(b,b,b,a,b)+SB(b,b,b,d,b)+SB(b,b,b,c,b)+2*SB(c,e,c,b,c)
-2*SB(c,e,a,b,c)-SB(b,b,b,c,c)+SB(d,d,d,b,c)+SB(a,b,b,a,c)+SB(b,b,c,a,c)
+2*SB(c,e,a,a,c)-SB(d,d,c,a,a)-SB(e,c,b,c,a)+SB(e,e,c,b,a)+SB(e,a,c,c,c)
-SB(e,e,c,a,a)+SB(b,c,b,a,c)-SB(b,c,c,a,c)+SB(b,c,d,b,c)-SB(b,b,d,b,c)
-2*SB(c,d,b,b,c)+SB(a,b,b,c,c)+SB(b,b,d,c,c)-SB(d,d,c,c,c)-SB(d,c,c,a,a)
+SB(d,b,c,c,c)+SB(d,d,b,c,c)+2*SB(b,b,b,b,c)+SB(e,e,c,a,c)-SB(e,a,c,c,a)
+2*SB(c,d,b,b,b)-2*SB(c,e,c,b,b)+2*SB(c,e,a,b,b)+SB(b,c,b,c,c)-SB(d,c,a,c,a)
+2*SB(e,c,d,c,b)-2*SB(e,c,d,b,b)-SB(e,a,c,d,b)-SB(e,c,e,a,a)-SB(e,e,a,e,a)
-2*SB(c,e,c,c,a)-SB(d,b,a,c,c)+2*SB(e,c,d,c,a)-SB(e,e,a,b,a)+SB(a,b,d,b,c)
-2*SB(c,e,e,a,b)+SB(e,e,a,b,c)+SB(a,c,d,b,b)-SB(b,b,b,a,c)-SB(b,b,b,d,c)
-2*SB(c,e,e,e,c)+SB(a,c,d,c,c)-SB(e,e,c,b,c)-SB(e,a,b,b,b)+SB(e,a,b,b,c)
+SB(e,a,b,d,b)-SB(e,a,e,c,c)-SB(a,b,d,c,c)+SB(d,b,a,a,c)-SB(d,c,a,a,c)
+SB(d,d,c,a,c)+SB(e,a,e,c,a)-SB(d,c,c,c,c)+SB(e,a,e,a,c)-SB(e,c,b,b,c)
-SB(e,c,c,a,a)+SB(a,b,d,c,b)+2*SB(c,e,c,c,b),
SB(f,a,c,c,c)+SB(e,e,a,a,b)-SB(f,a,a,e,a)+2*SB(f,a,f,a,c)-SB(c,a,c,b,c)
+SB(b,a,c,b,c)+SB(b,c,a,b,c)-SB(b,c,c,b,c)-SB(c,c,a,b,c)-4*SB(f,a,e,a,a)
-SB(e,c,b,b,b)+SB(f,f,a,c,b)+SB(e,c,a,a,a)-SB(e,e,e,e,a)+SB(f,b,a,e,a)
+SB(f,a,c,e,a)+SB(f,f,b,c,a)-2*SB(a,e,e,a,b)-2*SB(a,f,a,a,b)+2*SB(a,e,e,a,a)
-2*SB(a,f,f,a,a)+SB(f,f,b,b,b)-SB(f,a,c,a,b)+SB(e,c,b,a,b)-SB(e,a,b,a,b)
+SB(f,b,f,b,a)+SB(b,c,e,a,c)-SB(f,b,c,c,c)+SB(f,b,c,e,c)-2*SB(a,e,a,b,a)
+SB(c,c,e,c,c)-SB(c,a,e,c,c)-2*SB(a,e,c,a,c)-SB(f,b,c,b,b)-SB(e,c,a,a,b)
-SB(f,b,c,e,a)-SB(f,b,a,c,a)+2*SB(a,e,e,c,b)-2*SB(a,e,a,a,b)+2*SB(f,a,e,e,c)
+SB(f,a,a,b,c)+SB(f,a,c,a,a)+SB(f,a,c,b,b)+SB(e,a,a,a,b)+SB(e,c,a,b,b)
+SB(c,c,c,e,c)+2*SB(a,e,c,a,b)-SB(b,a,e,a,c)+SB(c,a,a,b,c)+SB(e,c,b,b,a)
+SB(f,b,a,c,c)-SB(b,a,e,c,a)+SB(f,b,c,c,a)-2*SB(b,c,c,c,a)-SB(c,c,a,c,a)
+SB(c,a,a,c,a)-SB(b,a,a,c,a)+SB(b,c,a,c,a)+SB(c,a,b,c,a)-2*SB(f,a,f,f,a)
-2*SB(f,a,e,e,a)-SB(e,e,a,a,a)+SB(f,f,b,f,a)+SB(b,a,e,c,c)+SB(e,e,e,c,a)
+2*SB(a,e,c,c,c)+2*SB(a,f,b,c,c)-SB(b,a,a,e,c)-SB(b,c,c,e,c)-2*SB(b,a,c,c,c)
-SB(e,a,a,a,a)+2*SB(a,f,b,a,b)-2*SB(a,f,b,b,b)-SB(e,e,c,a,b)-SB(f,f,b,f,b)
-SB(c,c,e,a,c)+SB(c,a,e,a,c)+2*SB(a,f,a,b,b)-SB(f,f,a,c,a)-SB(e,c,b,a,a)
-SB(e,a,a,b,b)-SB(c,c,e,c,a)+SB(c,a,e,c,a)-SB(b,c,e,c,c)-SB(f,b,f,a,a)
-2*SB(f,a,e,c,b)+SB(f,b,a,a,a)-SB(c,c,b,c,a)+2*SB(a,e,a,c,a)+SB(b,c,b,c,a)
-SB(c,a,a,b,a)-SB(b,a,c,a,a)-SB(c,a,b,a,a)+SB(c,c,e,a,a)-SB(c,a,e,a,a)
-SB(b,c,b,a,a)+SB(b,c,c,a,a)-SB(b,c,a,e,a)-2*SB(a,f,a,b,a)-SB(c,c,c,b,a)
-SB(f,a,c,b,c)+2*SB(f,a,e,a,c)+2*SB(a,f,f,a,c)+SB(c,a,b,a,c)+SB(f,a,a,e,c)
+2*SB(b,a,c,c,a)+2*SB(a,f,f,b,a)+2*SB(a,e,c,b,a)-SB(f,a,c,e,c)+SB(f,b,c,b,c)
+SB(c,a,c,b,a)-SB(b,a,c,b,a)-SB(e,e,e,c,b)-SB(f,a,a,a,a)+SB(b,c,a,e,c)
-SB(c,a,a,c,c)+SB(b,a,a,c,c)-SB(b,c,a,c,c)+2*SB(a,f,f,f,b)+2*SB(a,e,a,b,b)
+SB(c,c,b,a,a)+SB(c,a,c,a,a)+SB(c,a,c,e,a)-SB(c,a,a,e,a)-SB(b,a,b,c,a)
-2*SB(c,a,c,c,a)-SB(f,b,a,b,c)+2*SB(a,f,a,c,a)+SB(b,a,a,b,a)+SB(b,a,c,a,c)
+SB(c,c,b,c,c)-2*SB(a,e,a,c,c)-SB(b,c,e,a,a)-3*SB(f,a,f,a,a)-2*SB(a,e,e,c,a)
-SB(c,c,b,a,c)-SB(c,a,c,a,c)+2*SB(a,f,a,a,c)-SB(c,a,c,e,c)+SB(c,a,a,e,c)
-2*SB(a,f,a,c,c)-SB(b,a,a,b,c)+SB(f,b,a,b,b)-2*SB(f,a,f,b,c)-2*SB(f,a,e,c,c)
+SB(b,a,b,a,a)+2*SB(a,e,e,e,a)-2*SB(a,f,f,f,a)+2*SB(c,c,c,c,a)+SB(e,a,b,a,a)
-2*SB(a,f,f,b,c)-SB(f,a,c,c,a)+SB(f,f,a,b,a)-SB(e,e,a,b,b)-SB(f,f,a,b,b)
-2*SB(c,c,c,c,c)+SB(e,a,a,b,a)-SB(b,a,b,a,c)+2*SB(a,e,a,a,c)+SB(e,e,c,b,b)
+2*SB(f,a,f,f,b)-SB(f,f,b,c,b)+3*SB(f,a,f,b,a)-SB(e,e,c,b,a)+SB(e,e,c,a,a)
+SB(b,c,b,a,c)-SB(b,c,c,a,c)-2*SB(a,f,b,a,c)+SB(b,a,b,c,c)+2*SB(c,a,c,c,c)
-SB(c,a,b,c,c)+SB(b,a,c,e,c)+SB(c,c,c,b,c)-2*SB(a,e,c,b,b)-SB(b,c,b,c,c)
+2*SB(b,c,c,c,c)+SB(c,c,a,c,c)-SB(c,c,c,e,a)-SB(b,c,a,b,a)+SB(b,c,c,b,a)
+SB(c,c,a,b,a)-SB(c,c,c,a,a)+SB(e,e,e,a,b)+SB(f,a,a,c,a)+2*SB(a,f,b,b,a)
+SB(f,f,a,f,b)+SB(e,e,e,e,c)-SB(f,b,a,e,c)-SB(f,b,a,a,b)-2*SB(a,e,c,c,a)
-2*SB(a,f,b,c,a)-SB(b,a,c,e,a)-SB(c,c,a,e,c)-SB(e,a,b,b,a)-SB(e,e,e,a,a)
+SB(e,e,a,b,a)-SB(f,f,b,b,a)+SB(c,c,c,a,c)-2*SB(a,e,e,e,c)+SB(f,b,f,a,b)
+SB(f,b,c,a,b)-SB(e,c,a,b,a)+SB(e,a,b,b,b)-SB(f,a,a,c,c)-SB(f,f,a,f,a)
-SB(f,a,f,b,b)-SB(f,b,f,b,b)+SB(f,a,f,a,b)+SB(b,a,a,e,a)+SB(b,c,c,e,a)
+2*SB(f,a,e,a,b)+4*SB(f,a,e,c,a)+SB(f,a,a,a,b)+SB(b,a,e,a,a)+SB(b,c,e,c,a)
-SB(f,a,a,b,b)-SB(f,b,c,a,a)+SB(c,c,a,e,a),
-SB(d,c,c,a,c)-SB(f,b,c,b,a)+SB(d,c,d,d,c)-3*SB(d,b,d,d,c)+SB(f,a,c,c,c)
-SB(f,f,a,a,b)+SB(f,f,b,a,b)+SB(f,a,f,a,c)+2*SB(f,b,d,c,c)-4*SB(f,b,d,c,b)
+SB(d,d,c,c,b)+SB(d,d,c,b,a)-SB(d,b,b,d,c)-SB(d,d,d,b,a)-SB(f,b,f,f,a)
-SB(f,f,a,c,b)-SB(f,f,b,c,a)+2*SB(b,f,a,a,b)-2*SB(f,f,b,b,b)+2*SB(f,a,c,a,b)
-2*SB(f,b,f,b,a)-SB(f,b,c,c,c)+SB(f,b,c,d,c)-4*SB(d,b,f,a,b)+2*SB(b,d,b,a,a)
-2*SB(b,d,c,a,a)+SB(f,b,c,b,b)+SB(f,b,c,c,b)+2*SB(f,b,a,c,a)-2*SB(f,b,b,c,a)
+SB(f,b,b,d,b)+2*SB(b,f,b,c,b)-2*SB(b,d,d,c,b)+2*SB(b,d,b,c,b)-2*SB(f,b,b,a,c)
+2*SB(f,a,b,a,c)+2*SB(f,a,a,b,c)+2*SB(d,b,b,c,b)+3*SB(d,b,d,c,a)+2*SB(b,d,d,b,b)
-SB(f,a,c,a,a)-SB(f,a,c,b,b)-2*SB(f,a,b,b,c)+SB(d,d,b,b,c)-SB(f,f,b,a,c)
-2*SB(d,b,d,b,c)-2*SB(d,d,b,a,c)-2*SB(d,c,b,a,a)-SB(d,b,c,b,c)+2*SB(d,b,f,f,b)
+SB(d,c,d,b,a)+3*SB(f,a,a,c,b)+SB(f,b,a,c,c)-2*SB(f,a,b,a,a)+4*SB(f,b,d,b,b)
+SB(f,f,f,a,b)-SB(f,a,f,f,a)+2*SB(f,a,b,b,b)+SB(f,b,f,a,c)+4*SB(d,b,f,b,b)
+SB(d,b,a,b,b)-SB(d,b,a,b,c)-SB(d,c,c,d,c)-2*SB(b,f,b,c,c)+2*SB(b,f,a,c,c)
-SB(d,c,a,f,a)-SB(f,a,b,f,b)+SB(f,a,a,f,b)-2*SB(f,b,d,b,c)-SB(d,d,d,d,c)
-2*SB(d,b,a,a,a)+2*SB(d,c,a,a,a)-SB(f,a,c,d,c)+2*SB(f,b,d,d,b)-2*SB(f,b,d,b,a)
-SB(d,b,a,f,b)+SB(d,c,a,f,b)-SB(d,c,a,b,b)+SB(d,d,b,a,a)-SB(d,b,c,a,b)
-SB(d,d,b,b,a)-SB(d,c,b,d,b)+SB(f,f,a,c,a)+SB(f,b,a,a,c)+2*SB(f,b,f,a,a)
-SB(f,b,b,f,a)+2*SB(f,b,b,a,a)-SB(f,b,f,b,c)+2*SB(f,a,b,c,a)-3*SB(f,b,a,a,a)
-2*SB(b,d,d,b,a)+2*SB(b,f,b,a,a)+SB(d,d,b,a,b)+SB(d,d,d,c,a)+SB(d,c,c,a,b)
+2*SB(b,f,f,a,b)-2*SB(b,d,b,a,b)-2*SB(b,f,f,a,c)+SB(d,c,c,d,b)-SB(f,a,c,a,c)
+3*SB(f,a,a,a,a)-SB(f,b,a,f,b)-2*SB(b,d,c,c,b)+SB(d,b,a,f,a)-SB(d,d,c,a,b)
+SB(d,d,d,b,b)-2*SB(b,f,f,f,b)+2*SB(b,d,d,d,b)+2*SB(b,d,c,a,b)-2*SB(d,b,b,c,a)
-2*SB(b,f,a,a,a)-2*SB(d,b,f,b,a)-SB(d,c,d,c,a)-2*SB(f,a,b,c,b)-2*SB(f,b,a,b,c)
+2*SB(f,b,b,b,c)-2*SB(d,b,b,a,c)-SB(f,a,c,c,b)+2*SB(d,b,a,c,a)+2*SB(d,b,d,c,c)
-SB(d,d,c,b,c)+SB(f,f,a,a,c)+2*SB(f,b,b,c,b)-3*SB(f,b,a,c,b)+SB(d,b,c,a,c)
+SB(d,c,b,d,c)+SB(f,a,c,d,b)-2*SB(b,d,b,c,c)+SB(f,b,a,b,b)-2*SB(f,b,b,b,b)
-SB(f,f,f,b,b)-SB(f,a,f,b,c)-2*SB(b,d,c,b,c)-2*SB(b,f,a,b,c)-SB(f,b,c,d,b)
+2*SB(d,b,f,a,a)+SB(d,d,d,d,b)+2*SB(b,f,f,f,a)+SB(d,c,d,c,b)-SB(d,d,d,c,b)
+2*SB(d,b,f,a,c)+SB(d,c,b,f,a)+SB(d,b,a,a,b)-SB(d,c,a,a,b)-2*SB(f,b,d,d,c)
+2*SB(d,b,b,a,a)+2*SB(b,d,b,b,c)+2*SB(b,f,f,b,c)-SB(f,f,a,b,a)+SB(f,a,b,f,a)
+2*SB(f,f,a,b,b)-2*SB(b,d,d,d,c)+2*SB(d,d,b,d,b)-SB(d,c,c,b,b)-2*SB(d,b,f,b,c)
+SB(d,c,a,b,c)+SB(f,b,a,f,a)-SB(d,d,c,a,a)+SB(f,a,f,f,b)+SB(f,f,b,c,b)
+2*SB(b,f,b,b,c)+2*SB(d,c,b,b,b)-SB(d,b,b,f,a)+2*SB(d,c,b,c,a)-SB(d,d,c,c,c)
-SB(d,c,d,d,b)+SB(d,b,b,d,b)+2*SB(d,c,b,a,c)+3*SB(d,b,d,d,b)-3*SB(d,b,d,b,a)
+SB(d,b,c,b,b)-SB(d,c,d,b,b)-2*SB(d,c,b,b,c)+SB(d,d,b,c,c)-SB(f,a,b,d,b)
-SB(f,b,b,d,c)+SB(f,b,c,a,c)+SB(f,f,f,b,a)-2*SB(b,f,f,b,b)+2*SB(f,b,d,c,a)
+2*SB(b,d,c,c,c)+SB(d,b,c,d,c)-2*SB(d,b,f,f,a)-2*SB(d,c,a,c,a)-2*SB(b,d,b,b,a)
-2*SB(f,a,a,c,a)-2*SB(b,f,b,b,a)+SB(f,f,b,b,c)+2*SB(f,b,a,a,b)+2*SB(b,d,d,c,a)
-SB(d,c,b,f,b)+SB(d,b,b,f,b)-SB(f,a,a,b,a)-2*SB(b,f,b,a,b)+SB(f,f,b,b,a)
+SB(f,b,a,b,a)+SB(f,b,b,f,b)-3*SB(f,b,f,a,b)-2*SB(f,b,c,a,b)-5*SB(d,b,d,c,b)
+2*SB(d,b,b,b,c)-SB(f,a,a,c,c)-SB(f,f,f,a,a)+SB(f,a,f,b,b)+3*SB(f,b,f,b,b)
-SB(f,a,f,a,b)-SB(d,b,c,d,b)+SB(d,c,c,b,c)-SB(f,a,a,f,a)+2*SB(d,d,c,d,c)
-2*SB(d,d,b,d,c)+SB(f,a,b,d,c)+SB(f,a,c,b,a)-2*SB(d,c,b,c,b)-2*SB(d,b,a,c,b)
+2*SB(b,d,c,b,a)+2*SB(b,f,a,b,a)-2*SB(d,b,b,b,b)+SB(d,b,a,a,c)-SB(d,c,a,a,c)
-SB(d,d,b,c,b)+2*SB(d,d,c,a,c)+2*SB(d,c,a,c,b)+5*SB(d,b,d,b,b)-2*SB(f,a,a,a,b)
-SB(f,a,a,a,c)-SB(f,f,a,b,c)-SB(f,a,a,b,b)+SB(f,b,c,a,a)+SB(f,b,f,f,b)
-2*SB(d,d,c,d,b)-2*SB(b,f,a,c,b),
2*SB(d,c,c,a,c)-SB(d,b,a,e,a)+SB(d,c,a,e,a)-SB(e,a,b,c,c)-2*SB(e,c,c,b,a)
+SB(e,c,b,c,c)+2*SB(d,c,c,c,a)+SB(d,c,d,d,c)+SB(d,b,d,d,c)+2*SB(e,a,c,b,a)
+2*SB(e,c,d,b,a)+SB(d,d,c,c,b)-SB(d,d,c,b,a)+2*SB(d,b,c,b,a)+SB(d,b,b,d,c)
-2*SB(e,c,b,b,b)-2*SB(e,c,e,c,a)+SB(e,e,a,c,b)-SB(e,e,e,e,a)-SB(e,e,c,c,b)
+3*SB(e,c,e,a,b)-SB(e,a,e,a,b)+2*SB(e,c,b,a,b)-2*SB(e,a,b,a,b)-2*SB(d,c,e,c,a)
-2*SB(e,c,c,c,c)+SB(e,c,c,e,c)+2*SB(c,d,b,a,a)-2*SB(c,d,c,a,a)+2*SB(c,e,c,a,c)
+2*SB(e,c,c,b,b)-2*SB(e,c,c,a,b)-3*SB(e,c,e,e,a)+SB(e,a,a,b,c)-2*SB(c,e,e,c,b)
+2*SB(c,d,b,c,b)-SB(e,c,a,b,c)+3*SB(e,c,e,e,c)-SB(e,a,e,e,c)+2*SB(e,a,c,a,b)
+SB(e,e,c,c,a)-SB(d,b,b,c,b)-SB(d,b,c,e,c)-SB(d,b,d,c,a)+SB(e,a,b,c,a)
-SB(d,d,b,b,c)+2*SB(c,d,c,b,b)-2*SB(e,c,b,a,c)+SB(e,e,e,c,c)-SB(e,e,a,c,a)
-SB(d,c,a,e,c)-SB(d,b,d,b,c)-SB(d,d,b,a,c)+SB(d,c,b,a,a)+2*SB(c,d,d,b,c)
+SB(d,c,d,b,a)+SB(e,c,b,b,a)+2*SB(e,c,c,c,a)+SB(e,a,e,e,a)-SB(e,e,a,a,a)
-SB(d,b,a,b,b)+2*SB(d,b,a,b,c)+SB(d,c,c,d,c)-SB(d,c,c,e,a)-2*SB(c,d,d,c,c)
+2*SB(c,e,e,c,c)-2*SB(d,c,c,b,a)+SB(d,b,a,e,c)-2*SB(c,d,d,d,c)-SB(d,b,a,b,a)
-SB(d,d,d,c,c)-SB(e,a,c,e,c)+SB(d,b,a,a,a)-SB(d,c,a,a,a)+SB(d,d,c,c,a)
+SB(d,b,c,e,a)+3*SB(d,c,d,c,c)-4*SB(e,c,d,b,c)+4*SB(d,c,e,c,c)+SB(d,c,a,b,b)
+2*SB(d,b,c,a,b)+SB(d,d,b,b,a)+SB(d,c,b,b,a)+SB(d,c,b,d,b)-SB(e,a,a,e,a)
+SB(d,c,a,c,c)-2*SB(c,e,c,a,a)+2*SB(e,a,b,a,c)+SB(e,a,e,c,b)-2*SB(c,e,a,c,a)
+2*SB(c,d,c,c,a)-2*SB(c,d,d,b,a)+SB(d,d,b,a,b)-2*SB(d,c,c,a,b)+2*SB(e,c,d,d,c)
-SB(e,a,c,d,c)-SB(e,c,a,e,c)+SB(e,c,c,d,c)-2*SB(c,e,e,a,c)-2*SB(c,d,b,a,c)
-2*SB(d,b,b,a,b)+2*SB(d,c,e,a,a)-SB(d,c,c,d,b)+2*SB(d,c,e,a,b)-2*SB(e,a,c,a,c)
+SB(e,a,a,e,c)-SB(e,c,c,e,a)-SB(e,e,e,c,b)-2*SB(e,e,a,e,c)+5*SB(e,c,e,c,c)
+2*SB(c,d,c,a,c)-SB(e,c,b,d,c)+2*SB(c,e,a,c,b)-2*SB(c,d,c,c,b)+SB(d,c,a,b,a)
-SB(d,d,c,a,b)-SB(d,d,d,b,b)+2*SB(c,d,d,d,b)+2*SB(d,c,e,e,c)+2*SB(d,b,b,c,a)
+4*SB(e,c,d,c,c)-SB(d,c,d,c,a)+SB(e,c,a,e,a)+3*SB(d,b,b,a,c)-2*SB(e,a,c,b,b)
-3*SB(e,c,e,c,b)+SB(e,a,a,c,a)+2*SB(c,d,d,c,a)-2*SB(c,d,b,c,a)+SB(d,b,d,c,c)
+SB(d,d,c,b,c)+2*SB(e,e,c,e,c)+SB(e,e,a,a,c)-5*SB(e,c,e,a,c)-2*SB(d,b,c,a,c)
-SB(d,c,b,d,c)+SB(e,a,b,d,c)-2*SB(e,c,d,d,b)+SB(e,c,b,d,b)-2*SB(c,d,c,b,c)
-SB(e,c,c,d,b)+2*SB(c,e,a,a,a)-2*SB(c,e,e,e,a)-2*SB(d,c,d,c,b)-SB(d,b,b,c,c)
-2*SB(d,b,c,c,a)+SB(d,d,d,c,b)-SB(d,d,b,c,a)-2*SB(d,c,e,e,a)+2*SB(d,c,b,a,b)
-SB(e,e,e,a,c)-2*SB(e,e,c,e,a)-2*SB(d,c,e,c,b)-SB(d,b,b,a,a)-2*SB(c,e,c,b,c)
+2*SB(c,e,a,b,c)-SB(e,e,a,b,b)+2*SB(d,c,c,b,b)+SB(d,c,c,e,c)+SB(d,d,d,b,c)
-2*SB(d,c,a,b,c)-SB(e,a,a,b,a)-2*SB(c,e,a,a,c)-SB(e,c,b,c,a)+SB(e,e,c,b,b)
-2*SB(e,e,c,b,a)+2*SB(e,a,c,c,c)+SB(e,e,c,a,a)+2*SB(c,d,b,b,c)+SB(d,c,b,c,c)
-3*SB(d,c,b,b,b)-2*SB(d,c,b,c,a)-2*SB(d,d,c,c,c)-SB(d,c,d,d,b)-SB(d,b,b,d,b)
-3*SB(d,c,b,a,c)-SB(d,b,d,d,b)+2*SB(d,b,c,c,c)+SB(d,b,d,b,a)-2*SB(d,b,c,b,b)
+2*SB(d,c,d,b,b)+2*SB(d,c,b,b,c)+2*SB(d,d,b,c,c)+2*SB(e,c,c,a,c)-SB(e,e,c,a,c)
-2*SB(e,a,c,c,a)-SB(e,a,a,c,c)-2*SB(c,d,b,b,b)+2*SB(c,e,c,b,b)-2*SB(c,e,a,b,b)
-SB(d,b,c,d,c)-2*SB(e,c,d,c,b)+2*SB(e,c,d,b,b)+SB(e,a,c,d,b)+SB(e,e,e,a,b)
+2*SB(e,c,e,a,a)+SB(e,c,a,c,c)+2*SB(e,e,a,e,a)+SB(e,e,e,e,c)+2*SB(c,e,c,c,a)
-SB(d,b,a,c,c)-2*SB(e,c,d,c,a)-SB(e,a,b,b,a)+2*SB(e,e,a,b,a)+2*SB(c,e,e,a,b)
-SB(e,e,a,b,c)+2*SB(c,e,e,e,c)+SB(e,e,c,b,c)+SB(e,c,a,b,a)+2*SB(e,a,b,b,b)
-2*SB(d,b,b,b,c)-SB(e,a,b,b,c)-SB(e,a,b,d,b)+SB(d,b,c,d,b)-SB(e,a,e,c,c)
-SB(e,c,a,c,a)+SB(d,c,b,c,b)+SB(d,b,a,c,b)-4*SB(d,c,e,a,c)+3*SB(d,b,b,b,b)
-SB(d,b,a,a,c)+SB(d,c,a,a,c)-SB(d,d,b,c,b)+SB(d,d,c,a,c)-SB(d,c,a,c,b)
-SB(d,b,b,b,a)-3*SB(d,c,d,b,c)-2*SB(d,c,c,c,c)+SB(e,a,c,e,a)+SB(e,a,e,a,c)
+SB(e,c,b,b,c)-2*SB(c,e,c,c,b),
SB(e,a,b,c,c)+3*SB(e,c,c,b,a)+2*SB(f,b,c,b,a)-SB(e,c,b,c,c)-2*SB(f,a,c,c,c)
+SB(f,f,a,a,b)+SB(e,e,a,a,b)-SB(f,f,b,a,b)-3*SB(e,a,c,b,a)+SB(f,a,a,e,a)
-3*SB(f,a,f,a,c)+SB(e,a,b,c,b)+4*SB(f,a,e,a,a)+SB(e,c,b,b,b)-SB(e,c,e,c,a)
-SB(f,b,f,f,a)-SB(e,e,a,c,b)-2*SB(f,f,a,c,b)+2*SB(e,c,a,a,a)-SB(f,b,a,e,a)
-SB(f,a,c,e,a)-SB(f,f,b,c,a)+SB(e,e,c,c,b)+2*SB(a,e,e,a,b)+2*SB(a,f,a,a,b)
-2*SB(a,e,e,a,a)+2*SB(a,f,f,a,a)-SB(f,f,b,b,b)-SB(f,a,c,a,b)-SB(e,c,e,a,b)
-SB(e,a,e,a,b)+SB(f,b,f,b,a)+3*SB(e,c,c,c,c)+2*SB(f,b,c,c,c)-SB(e,c,c,e,c)
-SB(f,b,c,e,c)+2*SB(a,e,a,b,a)+2*SB(a,e,c,a,c)-SB(e,c,c,b,b)+2*SB(e,c,c,a,b)
+SB(e,c,e,e,a)-2*SB(e,a,a,b,c)-2*SB(e,c,a,a,b)+SB(f,b,c,e,a)-SB(f,b,c,c,b)
+SB(f,b,b,c,a)-SB(e,a,b,f,a)-2*SB(a,e,e,c,b)+2*SB(a,e,a,a,b)+2*SB(e,c,a,b,c)
+3*SB(e,a,e,a,a)-SB(e,c,e,e,c)-SB(e,a,e,e,c)-2*SB(f,a,e,e,c)-2*SB(e,a,c,a,b)
-SB(e,e,c,c,a)-2*SB(f,a,a,b,c)+4*SB(e,a,f,a,a)+SB(f,a,c,a,a)+2*SB(e,a,f,b,b)
+2*SB(e,a,a,a,b)-2*SB(e,a,b,c,a)-2*SB(a,e,c,a,b)+SB(f,f,b,a,c)+SB(e,c,b,a,c)
-SB(e,e,e,c,c)+SB(e,e,a,c,a)-SB(e,c,b,b,a)-2*SB(e,a,f,f,b)-2*SB(f,a,a,c,b)
-2*SB(f,b,a,c,c)+SB(f,a,b,a,a)-2*SB(e,c,c,c,a)-SB(f,b,c,c,a)+3*SB(f,a,f,f,a)
-SB(e,a,a,f,b)+SB(e,a,e,e,a)+2*SB(f,a,e,e,a)-2*SB(e,e,a,a,a)-2*SB(f,f,b,f,a)
+2*SB(e,a,c,b,c)+SB(e,e,e,c,a)+SB(f,b,f,a,c)-2*SB(a,e,c,c,c)-2*SB(a,f,b,c,c)
-SB(f,f,f,f,b)+SB(f,a,b,f,b)-2*SB(e,a,a,a,a)-2*SB(a,f,b,a,b)+2*SB(a,f,b,b,b)
+SB(e,a,c,e,c)+SB(f,f,f,b,c)-SB(e,e,c,a,b)+2*SB(f,f,b,f,b)-SB(f,a,a,f,b)
-2*SB(a,f,a,b,b)+SB(f,f,a,c,a)+SB(e,a,a,e,a)+SB(e,c,a,f,b)-SB(e,c,b,a,a)
-SB(e,c,c,c,b)+SB(f,f,f,f,a)+SB(f,b,b,a,b)-SB(f,b,f,a,a)+SB(f,b,b,f,a)
+SB(e,c,b,f,a)-SB(e,a,b,a,c)+SB(e,a,e,c,b)+2*SB(f,a,e,c,b)+2*SB(e,a,f,f,a)
-SB(f,f,b,c,c)-SB(f,b,b,a,a)-SB(f,b,f,b,c)-SB(f,a,b,c,a)+2*SB(f,b,a,a,a)
+SB(e,a,c,a,a)-2*SB(a,e,a,c,a)+SB(e,c,a,e,c)+2*SB(a,f,a,b,a)+2*SB(f,a,c,b,c)
-2*SB(f,a,e,a,c)-2*SB(a,f,f,a,c)-SB(f,a,a,e,c)-2*SB(a,f,f,b,a)-2*SB(a,e,c,b,a)
+SB(e,a,c,a,c)+SB(f,a,c,e,c)-2*SB(e,a,f,a,b)-SB(e,a,a,e,c)-2*SB(e,c,c,b,c)
-2*SB(f,b,c,b,c)+SB(e,c,c,e,a)-2*SB(e,a,f,a,c)-2*SB(f,a,a,a,a)+SB(f,b,a,f,b)
-2*SB(a,f,f,f,b)-2*SB(a,e,a,b,b)-2*SB(e,a,a,c,b)-SB(e,c,a,e,a)+SB(f,a,b,c,b)
+2*SB(f,b,a,b,c)-2*SB(a,f,a,c,a)+2*SB(a,e,a,c,c)+SB(e,a,c,b,b)+SB(e,c,e,c,b)
+5*SB(f,a,f,a,a)+SB(f,a,c,c,b)+2*SB(a,e,e,c,a)+SB(e,e,a,a,c)-SB(f,f,a,a,c)
-SB(e,c,b,f,b)-SB(f,b,b,c,b)+2*SB(f,b,a,c,b)-2*SB(a,f,a,a,c)+2*SB(a,f,a,c,c)
+3*SB(f,a,f,b,c)+2*SB(f,a,e,c,c)-2*SB(a,e,e,e,a)+2*SB(a,f,f,f,a)+SB(e,e,e,a,c)
-SB(f,f,f,a,c)+SB(e,a,b,a,a)+2*SB(a,f,f,b,c)+SB(f,a,c,c,a)-SB(f,f,a,b,a)
-SB(f,a,b,f,a)+SB(f,f,a,b,b)+2*SB(e,c,a,c,b)+2*SB(e,a,a,b,a)+SB(f,f,a,c,c)
-SB(f,b,a,f,a)-2*SB(a,e,a,a,c)+2*SB(e,c,b,c,a)-3*SB(f,a,f,f,b)+2*SB(f,f,b,c,b)
-5*SB(f,a,f,b,a)-SB(e,e,c,b,a)-3*SB(e,a,c,c,c)+2*SB(e,e,c,a,a)+2*SB(a,f,b,a,c)
-SB(e,c,c,a,c)-SB(f,f,f,b,a)-SB(e,e,c,a,c)+2*SB(e,a,c,c,a)+2*SB(e,a,a,c,c)
+2*SB(a,e,c,b,b)-SB(e,c,b,c,b)+SB(e,c,e,a,a)-2*SB(a,f,b,b,a)-2*SB(e,c,a,c,c)
-2*SB(f,f,a,f,b)+SB(f,b,a,e,c)-2*SB(f,b,a,a,b)+2*SB(a,e,c,c,a)+2*SB(a,f,b,c,a)
+SB(e,a,a,f,a)+SB(e,a,b,b,a)-SB(e,e,e,a,a)+2*SB(f,a,a,b,a)+SB(e,e,a,b,a)
+SB(f,f,b,b,a)-2*SB(f,b,a,b,a)-SB(e,e,a,b,c)+2*SB(a,e,e,e,c)+SB(e,e,c,b,c)
-SB(f,b,b,f,b)-SB(e,c,a,f,a)+SB(f,b,c,a,b)-2*SB(e,c,a,b,a)-SB(e,a,b,b,b)
+2*SB(f,a,a,c,c)+SB(e,a,b,f,b)+2*SB(f,f,a,f,a)+SB(f,f,f,a,a)+2*SB(f,a,f,b,b)
-2*SB(f,a,f,a,b)+SB(e,a,c,c,b)+2*SB(e,a,f,b,c)+SB(f,a,a,f,a)-SB(f,a,b,a,b)
+2*SB(e,a,e,c,c)-2*SB(f,a,e,a,b)-4*SB(e,a,f,b,a)-2*SB(f,a,c,b,a)-3*SB(e,a,e,c,a)
-4*SB(f,a,e,c,a)+2*SB(f,a,a,a,b)-SB(e,a,c,e,a)-2*SB(e,a,e,a,c)-SB(e,c,c,a,a)
-SB(f,b,c,a,a)+SB(f,b,f,f,b),
-SB(d,c,d,d,c)+SB(d,b,d,d,c)+SB(d,d,c,b,b)+SB(b,a,b,b,c)-SB(c,a,b,b,c)
-SB(b,b,c,b,c)+SB(c,b,c,b,c)-2*SB(c,b,a,b,c)-SB(b,c,a,b,c)+SB(b,c,c,b,c)
+SB(c,c,a,b,c)-SB(d,d,c,c,b)-SB(d,d,c,b,a)-SB(d,b,c,b,a)-SB(c,a,f,f,a)
-SB(c,b,b,f,b)-SB(c,c,a,f,b)+SB(b,a,a,b,b)-2*SB(b,b,a,b,b)-SB(b,c,b,b,b)
-2*SB(c,b,b,b,b)+2*SB(b,c,b,a,b)+2*SB(c,b,b,a,b)-SB(c,b,c,a,b)-SB(b,c,c,a,b)
+SB(a,b,b,c,b)-2*SB(c,c,b,a,b)-2*SB(b,f,a,a,b)+SB(d,b,c,a,a)-2*SB(b,d,b,a,a)
+2*SB(b,d,c,a,a)+SB(c,a,f,a,c)-SB(c,b,f,a,c)-2*SB(b,f,b,c,b)+2*SB(b,d,d,c,b)
-2*SB(b,d,b,c,b)-SB(a,b,b,a,b)+SB(b,b,c,a,b)-SB(b,b,c,c,b)+SB(c,c,b,c,b)
+SB(c,b,f,f,a)-SB(d,b,b,c,b)-SB(d,b,d,c,a)+SB(c,a,a,c,b)-SB(a,a,b,c,b)
-SB(a,b,a,c,b)-2*SB(b,a,a,c,b)+2*SB(b,b,a,c,b)+SB(b,b,f,f,b)+SB(c,c,b,f,b)
-SB(b,a,b,a,b)-SB(c,a,a,b,b)-2*SB(b,d,d,b,b)-SB(b,a,f,b,b)+SB(d,c,b,a,a)
+2*SB(b,b,a,b,c)+SB(c,b,b,b,c)+SB(c,a,a,b,c)+SB(d,b,c,b,c)-SB(d,c,d,b,a)
+SB(f,a,b,a,a)+SB(a,a,b,c,a)+SB(a,b,a,c,a)+SB(b,a,a,c,a)-SB(b,b,a,c,a)
+SB(f,a,b,b,b)+2*SB(b,f,b,c,c)+SB(d,c,c,b,a)-2*SB(b,f,a,c,c)-SB(d,d,d,c,c)
-SB(c,c,a,b,b)+SB(b,a,f,a,b)-SB(b,b,f,a,b)+SB(d,d,c,c,a)+SB(a,b,a,a,b)
+SB(b,a,a,a,b)-SB(a,a,b,f,b)-SB(a,b,a,f,b)-SB(b,a,a,f,b)+SB(b,a,b,f,b)
+SB(a,b,b,f,b)-SB(b,a,f,a,c)+SB(b,b,f,a,c)-SB(d,b,c,a,b)+SB(d,d,b,b,a)
-SB(d,c,b,b,a)+SB(f,b,b,a,b)-SB(f,b,b,a,a)-SB(c,a,f,b,c)+SB(c,b,f,b,c)
+SB(f,b,a,a,a)+SB(c,b,b,b,a)+2*SB(b,d,d,b,a)-2*SB(b,f,b,a,a)+SB(d,c,c,a,b)
-SB(b,a,a,a,a)-SB(b,c,b,a,a)-SB(c,b,b,a,a)+SB(c,b,c,a,a)+SB(b,c,c,a,a)
-SB(a,a,b,a,a)+SB(b,b,a,a,a)-SB(c,c,c,c,b)-2*SB(b,f,f,a,b)+2*SB(b,d,b,a,b)
+2*SB(b,a,b,c,b)+SB(a,a,b,f,a)+SB(c,c,c,b,a)+SB(a,b,a,f,a)+SB(b,a,a,f,a)
+2*SB(b,f,f,a,c)+SB(d,b,b,a,b)-SB(c,c,b,b,a)+SB(b,b,c,b,a)-SB(f,a,a,a,a)
-SB(c,a,a,c,c)+SB(b,a,a,c,c)-SB(b,b,a,c,c)+2*SB(b,d,c,c,b)-SB(b,c,b,c,b)
+2*SB(b,b,b,b,b)+SB(b,c,c,c,b)-SB(d,d,d,b,b)+SB(a,a,a,f,b)+2*SB(b,f,f,f,b)
-SB(b,a,f,f,b)-2*SB(b,d,d,d,b)-2*SB(b,d,c,a,b)-SB(b,a,b,b,b)+SB(c,a,b,b,b)
+SB(c,c,b,b,b)+2*SB(c,b,a,b,b)+SB(b,c,a,b,b)+SB(d,b,c,c,b)+SB(c,c,b,a,a)
+2*SB(b,f,a,a,a)-SB(b,a,b,c,a)-SB(a,b,b,c,a)+SB(d,c,d,c,a)-SB(d,c,c,c,b)
-SB(c,c,a,a,c)-SB(c,c,b,c,c)+SB(c,c,b,a,c)+2*SB(b,d,b,c,c)-SB(b,a,a,b,c)
+SB(f,b,a,b,b)-SB(f,b,b,b,b)+SB(b,a,f,b,c)+2*SB(b,d,c,b,c)+2*SB(b,f,a,b,c)
+SB(b,c,b,b,a)+SB(c,b,b,f,a)+SB(c,c,a,f,a)+SB(b,a,b,a,a)+SB(a,b,b,a,a)
-SB(b,b,c,a,a)+SB(a,a,a,a,a)-2*SB(b,f,f,f,a)-SB(d,c,d,c,b)+SB(d,b,b,c,c)
+SB(d,d,d,c,b)+SB(b,a,f,f,a)-SB(b,a,b,f,a)-SB(a,b,b,f,a)-SB(b,b,b,b,a)
-SB(a,a,a,c,a)+SB(b,b,b,c,a)-SB(d,d,b,c,a)-SB(d,c,b,a,b)-SB(d,b,b,a,a)
-SB(a,a,a,a,b)-SB(b,b,b,a,b)+SB(c,c,c,a,b)+SB(a,a,a,c,b)-SB(b,b,b,c,b)
-2*SB(b,d,b,b,c)-2*SB(b,f,f,b,c)+SB(c,c,c,c,c)+2*SB(b,d,d,d,c)-SB(b,b,f,b,c)
-SB(c,b,a,f,a)-SB(b,c,a,f,a)-SB(d,d,b,d,b)+SB(d,d,d,b,c)+SB(b,b,c,c,c)
-SB(c,b,f,f,b)-SB(c,b,f,b,b)-SB(b,c,b,a,c)-SB(c,b,b,a,c)-2*SB(b,f,b,b,c)
-SB(b,a,b,c,c)-SB(d,c,b,c,c)+SB(d,c,d,d,b)-SB(d,b,d,d,b)-SB(d,c,c,a,a)
-SB(d,b,c,c,c)+SB(d,b,d,b,a)+SB(c,a,b,c,c)+SB(c,b,a,c,c)+SB(d,c,d,b,b)
+SB(d,c,b,b,c)-SB(b,b,b,b,c)-SB(c,c,c,b,c)+2*SB(b,f,f,b,b)+SB(b,b,f,b,b)
-2*SB(b,d,c,c,c)+SB(b,c,b,c,c)-SB(c,b,c,c,c)-SB(b,c,c,c,c)+2*SB(b,d,b,b,a)
-SB(a,a,a,f,a)-SB(c,b,c,b,a)-SB(b,c,c,b,a)-SB(c,c,c,a,a)+2*SB(b,f,b,b,a)
-SB(d,d,b,b,b)-SB(f,b,a,a,b)-2*SB(b,d,d,c,a)-SB(b,b,a,a,c)+SB(b,c,a,a,c)
+SB(c,b,a,a,c)+SB(f,a,a,b,a)+SB(a,a,b,a,b)-SB(b,c,a,a,b)-SB(c,b,a,a,b)
+2*SB(b,f,b,a,b)+SB(c,b,c,c,b)-SB(f,b,a,b,a)+SB(f,b,b,b,a)+SB(b,b,b,a,c)
-SB(c,a,f,a,b)+SB(c,b,f,a,b)+SB(d,b,d,c,b)-SB(d,b,b,b,c)+SB(c,a,f,b,b)
-SB(d,c,c,b,c)-SB(d,d,c,d,c)+SB(d,d,b,d,c)-SB(f,a,b,a,b)+SB(d,c,b,c,b)
-2*SB(b,d,c,b,a)-2*SB(b,f,a,b,a)-SB(a,b,a,a,a)+SB(d,d,b,c,b)-SB(b,b,f,f,a)
-SB(c,c,b,f,a)-SB(f,a,b,b,a)+SB(d,b,b,b,a)-SB(d,b,d,b,b)+SB(d,c,c,c,c)
+SB(f,a,a,a,b)-SB(f,a,a,b,b)+SB(b,c,b,f,a)+SB(c,a,f,f,b)+SB(d,d,c,d,b)
+SB(c,c,a,a,b)+2*SB(b,f,a,c,b)-SB(c,a,b,c,b)-SB(c,b,a,c,b)+SB(c,b,a,f,b)
+SB(b,c,a,f,b)-SB(b,c,b,f,b),
SB(e,e,a,a,b)-SB(c,a,b,b,c)-SB(a,c,b,b,c)+2*SB(c,a,c,b,c)+2*SB(a,c,c,b,c)
+SB(b,b,c,b,c)-SB(c,b,c,b,c)-SB(b,c,c,b,c)+SB(c,c,a,b,c)-SB(a,a,b,d,c)
-SB(e,e,a,c,b)-SB(e,c,a,a,a)+SB(e,e,c,c,b)-SB(b,c,b,b,b)-SB(c,b,b,b,b)
+SB(a,c,a,b,b)+SB(b,c,b,a,b)+SB(c,b,b,a,b)-SB(c,b,c,a,b)-SB(b,c,c,a,b)
+SB(c,a,c,c,b)-SB(c,c,b,a,b)-SB(e,c,e,a,b)+SB(e,a,e,a,b)-SB(b,b,c,d,c)
-2*SB(c,d,b,a,a)+2*SB(c,d,c,a,a)+SB(c,a,b,b,a)+SB(a,c,b,b,a)-SB(c,b,d,c,c)
+SB(c,c,d,c,c)-2*SB(c,e,c,a,c)-2*SB(a,a,c,b,c)-SB(c,a,c,d,c)+SB(c,a,b,d,c)
+SB(a,c,b,d,c)-SB(a,c,c,d,c)-SB(e,c,c,b,b)+SB(e,c,e,e,a)+SB(e,a,a,b,c)
+2*SB(c,e,e,c,b)-2*SB(c,d,b,c,b)+SB(b,b,c,a,b)+SB(a,c,d,d,b)-SB(e,c,a,b,c)
-SB(e,c,e,e,c)+SB(e,a,e,e,c)+SB(d,b,b,c,b)-SB(c,a,a,c,b)+SB(c,a,a,b,b)
+SB(e,c,a,b,b)-SB(a,b,d,d,b)+SB(a,a,c,d,c)-2*SB(c,d,c,b,b)-SB(e,e,c,c,c)
-SB(e,e,e,c,c)+SB(a,a,b,b,c)+SB(b,c,b,b,c)+SB(c,b,b,b,c)-SB(a,c,a,b,c)
-SB(c,a,a,b,c)-2*SB(c,d,d,b,c)-SB(d,b,c,b,c)-SB(e,c,c,c,a)-SB(c,c,a,c,a)
+SB(a,c,a,c,a)+SB(c,a,a,c,a)+SB(a,a,b,c,a)-2*SB(a,c,b,c,a)-SB(c,a,b,c,a)
-SB(e,a,e,e,a)-SB(e,a,c,b,c)+SB(e,e,e,c,a)+2*SB(c,d,d,c,c)-2*SB(c,e,e,c,c)
+SB(a,b,c,c,c)+2*SB(c,d,d,d,c)+SB(e,a,a,a,a)+SB(b,c,c,b,b)-SB(c,c,a,b,b)
+SB(a,a,c,b,b)+SB(b,c,b,d,b)+SB(c,b,b,d,b)-SB(c,b,c,d,b)-SB(b,c,c,d,b)
-SB(e,e,c,a,b)+SB(c,b,d,d,b)+SB(b,b,c,d,b)+SB(c,a,c,d,b)-SB(c,a,b,d,b)
-SB(b,c,b,d,c)-SB(c,b,b,d,c)+SB(c,b,c,d,c)+SB(b,c,c,d,c)-SB(e,a,a,b,b)
+2*SB(c,e,c,a,a)+SB(a,b,d,d,c)+SB(e,c,c,c,b)-SB(e,a,e,c,b)-SB(e,a,c,a,a)
+2*SB(c,c,b,c,a)+2*SB(c,e,a,c,a)-2*SB(c,d,c,c,a)-SB(c,b,b,c,a)+SB(c,b,c,c,a)
+2*SB(c,d,d,b,a)+SB(c,b,b,a,a)-SB(c,b,c,a,a)-SB(c,c,c,c,b)+SB(a,c,c,c,b)
-SB(c,b,d,b,a)+SB(c,c,c,b,a)+2*SB(c,e,e,a,c)+2*SB(c,d,b,a,c)-SB(a,b,c,c,a)
+SB(e,a,c,a,c)-SB(e,a,a,a,c)+SB(e,c,c,b,c)-SB(c,c,b,b,a)-SB(c,a,c,b,a)
-SB(a,c,c,b,a)+SB(e,e,a,e,c)-SB(e,c,e,c,c)-SB(c,b,d,d,c)-2*SB(c,d,c,a,c)
+SB(a,a,c,a,c)+SB(a,a,c,c,c)-SB(a,a,b,c,c)+2*SB(a,c,b,c,c)-2*SB(c,e,a,c,b)
+2*SB(c,d,c,c,b)+SB(b,b,b,b,b)+SB(c,c,a,c,b)-SB(a,a,c,c,b)-SB(a,c,a,c,b)
-SB(a,c,b,d,b)+SB(a,c,c,d,b)-SB(a,a,c,d,b)-SB(a,a,a,b,b)-2*SB(c,d,d,d,b)
+SB(c,c,b,b,b)-SB(c,a,c,b,b)-SB(a,c,c,b,b)-SB(b,b,c,b,b)+SB(c,b,c,b,b)
-SB(d,b,c,c,b)+SB(a,b,c,a,a)+SB(a,c,b,a,a)-SB(c,c,b,a,a)+SB(c,a,c,a,a)
+SB(a,b,b,c,a)+SB(a,c,c,c,a)+SB(e,a,a,c,b)+SB(d,c,c,c,b)+SB(a,c,a,a,c)
+SB(c,a,a,a,c)-SB(c,c,a,a,c)-2*SB(c,c,b,c,c)+SB(e,a,c,b,b)+SB(e,c,e,c,b)
-SB(e,a,a,c,a)-2*SB(c,d,d,c,a)+2*SB(c,d,b,c,a)-SB(e,e,c,e,c)-SB(e,e,a,a,c)
+SB(a,c,d,c,a)+SB(e,c,e,a,c)+SB(e,c,a,a,c)-SB(a,b,d,c,a)-SB(a,b,c,a,c)
-SB(a,c,b,a,c)+2*SB(c,c,b,a,c)-SB(c,a,c,a,c)+2*SB(c,d,c,b,c)+SB(c,b,d,b,c)
-SB(a,a,b,b,a)-SB(a,b,b,a,a)-2*SB(c,e,a,a,a)+SB(a,a,a,a,a)+2*SB(c,e,e,e,a)
-SB(d,b,b,c,c)-SB(c,c,c,c,a)-SB(a,a,a,c,a)+SB(a,c,d,b,c)+SB(e,e,e,a,c)
+SB(e,e,c,e,a)-SB(b,b,b,a,b)+SB(c,c,c,a,b)-SB(b,b,b,d,b)+SB(a,a,a,c,b)
+SB(c,b,d,c,a)-SB(c,c,d,c,a)+2*SB(c,e,c,b,c)-2*SB(c,e,a,b,c)-SB(e,c,a,c,b)
+2*SB(c,c,c,c,c)+SB(c,c,d,d,c)-SB(d,c,c,b,b)+SB(e,e,a,c,c)+SB(a,b,b,a,c)
-SB(b,b,c,a,c)+2*SB(c,e,a,a,c)+SB(a,b,d,b,a)-SB(b,c,b,a,c)-2*SB(c,b,b,a,c)
+2*SB(c,b,c,a,c)+SB(b,c,c,a,c)-SB(c,c,d,b,c)-2*SB(c,d,b,b,c)-SB(c,a,c,c,c)
-SB(a,b,b,c,c)-2*SB(a,c,c,c,c)+SB(d,c,b,c,c)+SB(d,c,b,b,b)+SB(d,b,c,c,c)
+SB(d,b,c,b,b)+SB(c,a,b,c,c)-SB(d,c,b,b,c)+SB(a,a,a,b,c)-SB(b,b,b,b,c)
-SB(c,c,c,b,c)-SB(a,a,a,a,c)-SB(e,c,c,a,c)+SB(e,e,c,a,c)+SB(e,a,c,c,a)
-SB(a,c,d,d,c)+2*SB(c,d,b,b,b)-2*SB(c,e,c,b,b)+2*SB(c,e,a,b,b)+SB(a,a,b,d,b)
-SB(c,c,d,d,b)+SB(c,b,b,c,c)-SB(c,b,c,c,c)+SB(a,a,c,b,a)+SB(c,c,d,b,a)
-SB(e,e,a,e,a)-2*SB(c,e,c,c,a)-SB(e,e,e,a,a)-SB(a,b,d,b,c)-2*SB(c,e,e,a,b)
-SB(a,c,d,b,a)+SB(b,b,b,a,c)-SB(c,c,c,a,c)+SB(b,b,b,d,c)-2*SB(c,e,e,e,c)
-SB(a,c,d,c,c)+SB(d,b,b,b,c)-SB(e,a,c,c,b)+SB(d,c,c,b,c)+SB(e,a,e,c,c)
+SB(a,b,d,c,c)+SB(e,c,a,c,a)-SB(d,c,b,c,b)-SB(d,b,b,b,b)-SB(a,c,a,a,a)
-SB(c,a,a,a,a)+SB(c,c,a,a,a)-SB(a,a,c,a,a)-SB(d,c,c,c,c)-SB(e,a,e,a,c)
+SB(e,c,c,a,a)+2*SB(c,e,c,c,b),
SB(f,f,b,a,a)+SB(f,a,f,a,c)+SB(c,a,c,b,c)+SB(a,c,c,b,c)+SB(c,c,a,b,c)
+SB(f,b,f,f,a)+SB(e,c,a,a,a)-SB(b,b,a,b,b)+SB(a,a,b,b,b)-SB(a,c,a,b,b)
+SB(b,c,c,a,b)-2*SB(a,e,e,a,b)-SB(a,c,c,a,b)-2*SB(a,f,a,a,b)+SB(a,a,e,a,a)
+2*SB(a,e,e,a,a)-2*SB(a,f,f,a,a)-SB(f,b,f,b,a)+SB(b,a,e,a,b)-SB(e,c,c,c,c)
-2*SB(a,e,a,b,a)+SB(b,a,b,b,a)-2*SB(a,e,c,a,c)-SB(a,a,c,b,c)-SB(f,b,a,c,a)
+SB(f,b,b,c,a)+2*SB(a,e,e,c,b)+SB(a,b,b,a,b)+SB(b,b,c,a,b)-2*SB(a,e,a,a,b)
-SB(b,b,c,c,b)+SB(f,b,b,a,c)+SB(b,c,e,e,a)-SB(f,a,b,a,c)-SB(a,b,a,c,b)
-SB(b,a,a,c,b)+SB(b,b,a,c,b)+SB(b,a,b,a,b)-2*SB(b,a,c,a,b)-SB(a,b,c,a,b)
-SB(c,c,c,e,c)+2*SB(a,e,c,a,b)+SB(a,c,a,a,b)-SB(f,f,b,a,c)+SB(b,a,e,e,c)
-SB(a,c,a,b,c)-SB(c,a,a,b,c)+SB(f,b,a,c,c)+SB(b,a,e,c,a)+SB(e,c,c,c,a)
+SB(c,c,a,c,a)-SB(a,c,a,c,a)-SB(c,a,a,c,a)+SB(a,a,b,c,a)+2*SB(a,b,a,c,a)
+2*SB(b,a,a,c,a)-2*SB(b,b,a,c,a)+SB(f,f,f,a,b)-SB(f,a,f,f,a)-SB(f,f,a,a,a)
+SB(f,f,b,f,a)-SB(f,a,b,b,b)-SB(f,b,f,a,c)+2*SB(a,e,c,c,c)+2*SB(a,f,b,c,c)
+SB(a,b,a,e,c)+SB(b,a,a,e,c)+SB(b,b,c,e,c)-SB(e,a,a,a,a)-SB(b,c,c,b,b)
-SB(a,a,c,b,b)+SB(a,b,a,b,b)+2*SB(a,f,b,a,b)-2*SB(a,f,b,b,b)-SB(f,f,b,f,b)
+2*SB(a,f,a,b,b)+2*SB(a,a,c,a,b)+SB(b,a,a,a,b)-SB(a,b,a,b,a)-SB(f,b,a,a,c)
-SB(f,b,b,a,b)+SB(f,b,f,a,a)-SB(f,b,b,c,c)+SB(f,b,f,b,c)-SB(f,a,b,c,a)
+SB(e,a,c,a,a)-SB(b,a,e,e,a)+2*SB(a,e,a,c,a)+SB(b,b,c,c,a)+2*SB(a,c,a,b,a)
+SB(c,a,a,b,a)+2*SB(b,a,c,a,a)-SB(a,c,e,a,a)-2*SB(b,a,a,a,a)-SB(b,c,c,a,a)
+SB(b,b,a,a,a)-2*SB(a,f,a,b,a)+SB(c,c,c,b,a)+2*SB(a,f,f,a,c)-SB(b,a,c,c,a)
-SB(a,b,c,c,a)+2*SB(a,f,f,b,a)+2*SB(a,e,c,b,a)-SB(e,a,c,a,c)+SB(e,a,a,a,c)
+SB(b,c,e,c,b)+SB(a,b,b,b,a)-SB(c,a,c,b,a)-2*SB(a,c,c,b,a)-SB(b,a,c,b,a)
+SB(a,a,c,c,c)+SB(a,c,a,c,c)+SB(c,a,a,c,c)-SB(a,a,b,c,c)-SB(a,b,a,c,c)
-SB(b,a,a,c,c)+SB(b,b,a,c,c)+SB(b,b,b,b,b)-SB(a,a,c,c,b)+2*SB(a,f,f,f,b)
+2*SB(a,e,a,b,b)-SB(b,a,b,b,b)-SB(a,b,b,b,b)+SB(a,c,c,b,b)+SB(b,a,c,b,b)
+SB(b,c,a,b,b)+SB(a,b,c,a,a)+SB(a,c,c,a,a)-SB(c,a,c,e,a)-SB(a,c,c,e,a)
+SB(a,c,a,e,a)+SB(c,a,a,e,a)-SB(b,a,b,c,a)+SB(c,a,c,c,a)-SB(a,b,b,c,a)
+SB(a,c,c,c,a)+2*SB(a,f,a,c,a)-2*SB(a,e,a,c,c)+SB(e,a,a,c,a)+SB(b,c,e,a,a)
-SB(f,a,f,a,a)-2*SB(a,e,e,c,a)+SB(f,f,a,a,c)-SB(e,c,a,a,c)+2*SB(a,f,a,a,c)
+SB(c,a,c,e,c)+SB(a,c,c,e,c)-SB(a,c,a,e,c)-SB(c,a,a,e,c)-2*SB(a,f,a,c,c)
-SB(f,b,a,b,b)+SB(f,b,b,b,b)-SB(f,f,f,b,b)-SB(f,a,f,b,c)+SB(b,b,a,b,a)
-SB(a,a,b,b,a)-SB(b,b,c,a,a)+2*SB(a,a,a,a,a)+2*SB(a,e,e,e,a)-SB(a,c,e,e,a)
-2*SB(a,f,f,f,a)-SB(c,c,c,c,a)+SB(a,a,e,e,a)+SB(b,b,a,e,a)-SB(a,a,a,b,a)
-SB(b,b,b,b,a)-SB(a,a,a,c,a)+SB(b,b,b,c,a)-SB(a,a,a,a,b)-SB(b,b,b,a,b)
+SB(a,a,a,c,b)-2*SB(a,f,f,b,c)+SB(f,f,a,b,a)+SB(a,c,e,e,c)-SB(b,b,b,c,c)
+SB(c,c,c,c,c)-SB(b,c,e,e,c)-SB(b,a,b,a,c)-SB(a,b,b,a,c)+2*SB(a,e,a,a,c)
-SB(b,a,e,c,b)+SB(f,a,f,f,b)+SB(f,a,f,b,a)+SB(e,a,c,c,c)+SB(a,b,a,a,c)
+SB(b,a,a,a,c)+SB(a,a,b,a,c)-2*SB(a,f,b,a,c)+SB(b,a,b,c,c)-SB(c,a,c,c,c)
+SB(a,b,b,c,c)-SB(a,c,c,c,c)-SB(b,a,c,e,c)-SB(a,b,c,e,c)+SB(a,a,a,b,c)
-SB(c,c,c,b,c)-SB(a,a,a,a,c)+SB(e,c,c,a,c)+SB(f,f,f,b,a)-SB(e,a,c,c,a)
-SB(e,a,a,c,c)-2*SB(a,e,c,b,b)-SB(c,c,a,c,c)+SB(c,c,c,e,a)-SB(b,c,a,b,a)
+SB(b,c,c,b,a)-SB(c,c,a,b,a)+2*SB(a,a,c,b,a)+SB(f,a,a,c,a)+2*SB(a,f,b,b,a)
+SB(e,c,a,c,c)+SB(f,f,b,b,c)+SB(f,f,a,f,b)+SB(f,a,b,c,c)+SB(f,b,a,a,b)
+SB(a,c,e,c,a)-SB(a,a,e,c,a)-2*SB(a,e,c,c,a)-2*SB(a,f,b,c,a)+SB(b,a,c,e,a)
+SB(a,b,c,e,a)-SB(b,b,a,a,c)+SB(c,c,a,e,c)-SB(f,a,a,b,a)-SB(a,a,b,a,b)
-SB(b,c,a,a,b)+SB(a,c,e,a,b)-SB(a,a,e,a,b)-SB(f,f,b,b,a)+SB(f,b,a,b,a)
-SB(f,b,b,b,a)+SB(b,b,b,a,c)-2*SB(a,e,e,e,c)-SB(f,a,a,c,c)-SB(f,f,a,f,a)
-SB(f,f,f,a,a)-SB(b,c,e,a,b)-SB(a,b,a,e,a)-SB(b,a,a,e,a)-SB(b,b,c,e,a)
-SB(a,a,e,e,c)-SB(b,b,a,e,c)+SB(f,a,b,a,b)-SB(e,c,a,c,a)-SB(a,b,a,a,a)
-SB(a,c,a,a,a)-2*SB(a,a,c,a,a)+SB(f,a,b,b,a)-SB(f,a,a,a,b)-SB(b,a,e,a,a)
+SB(f,a,a,a,c)-SB(b,c,e,c,a)-SB(f,f,a,b,c)+SB(f,a,a,b,b)-SB(e,c,c,a,a)
-SB(f,b,f,f,b)+SB(b,c,a,a,a)-SB(c,c,a,e,a)+SB(b,a,c,c,b)+SB(a,b,c,c,b)
-SB(a,c,e,c,b)+SB(a,a,e,c,b),
-SB(d,c,c,a,c)-SB(d,c,c,c,a)+SB(f,a,c,c,c)+SB(d,d,c,b,b)+SB(b,a,b,b,c)
-SB(c,a,b,b,c)-SB(c,b,a,b,c)-SB(d,d,c,c,b)-SB(d,b,c,b,a)-SB(c,a,f,f,a)
+SB(f,f,a,c,b)-SB(c,b,b,f,b)-SB(c,c,a,f,b)+SB(b,a,a,b,b)-SB(b,b,a,b,b)
-SB(c,b,b,b,b)+SB(b,c,b,a,b)+SB(c,b,b,a,b)+SB(a,b,b,c,b)-SB(c,c,b,a,b)
-2*SB(b,f,a,a,b)+SB(f,f,b,b,b)-SB(f,b,c,c,c)-SB(b,d,b,a,a)-SB(c,d,b,a,a)
+SB(b,d,c,a,a)+SB(c,d,c,a,a)+SB(c,a,f,a,c)-SB(c,b,f,a,c)-SB(f,b,c,b,b)
+SB(f,b,c,c,b)-2*SB(b,f,b,c,b)+2*SB(b,d,d,c,b)-SB(b,d,b,c,b)-SB(c,d,b,c,b)
-SB(a,b,b,a,b)+SB(c,c,b,c,b)+SB(c,b,f,f,a)-SB(d,b,b,c,b)+SB(c,a,a,c,b)
-SB(a,a,b,c,b)-SB(a,b,a,c,b)-2*SB(b,a,a,c,b)+SB(b,b,a,c,b)+SB(b,c,a,c,b)
+SB(b,b,f,f,b)+SB(c,c,b,f,b)-SB(b,a,b,a,b)-SB(c,a,a,b,b)-2*SB(b,d,d,b,b)
+SB(f,a,c,b,b)+SB(f,a,b,b,c)+SB(d,d,b,b,c)-SB(b,a,f,b,b)+SB(b,d,c,b,b)
-SB(c,d,c,b,b)+SB(d,b,d,b,c)+SB(b,b,a,b,c)+SB(c,b,b,b,c)+SB(c,a,a,b,c)
+SB(b,d,d,b,c)-SB(c,d,d,b,c)+SB(d,b,c,b,c)+SB(f,a,b,a,a)+SB(c,c,a,c,a)
+SB(a,a,b,c,a)+SB(a,b,a,c,a)+SB(b,a,a,c,a)-SB(b,c,a,c,a)-SB(f,f,f,a,b)
+2*SB(b,f,b,c,c)-SB(b,d,d,c,c)+SB(c,d,d,c,c)+SB(d,c,c,b,a)-2*SB(b,f,a,c,c)
+SB(c,d,d,d,c)+SB(f,f,f,f,b)+SB(b,a,f,a,b)-SB(b,b,f,a,b)-SB(f,f,f,b,c)
+SB(d,c,d,c,c)+SB(a,b,a,a,b)+SB(b,a,a,a,b)-SB(a,a,b,f,b)-SB(a,b,a,f,b)
-SB(b,a,a,f,b)+SB(b,a,b,f,b)+SB(a,b,b,f,b)-SB(b,a,f,a,c)+SB(b,b,f,a,c)
-SB(d,b,c,a,b)-SB(d,c,b,b,a)-SB(f,f,f,f,a)+SB(f,b,b,a,b)+SB(f,b,b,c,c)
+SB(f,f,b,c,c)-SB(f,b,b,a,a)-SB(c,a,f,b,c)+SB(c,b,f,b,c)+SB(f,b,a,a,a)
-SB(c,c,b,c,a)+SB(b,d,c,c,a)-SB(c,d,c,c,a)+SB(b,c,b,c,a)+SB(c,b,b,c,a)
+SB(b,d,d,b,a)+SB(c,d,d,b,a)-2*SB(b,f,b,a,a)+SB(d,c,c,a,b)-SB(b,a,a,a,a)
-SB(b,c,b,a,a)-SB(c,b,b,a,a)-SB(a,a,b,a,a)-2*SB(b,f,f,a,b)+2*SB(b,d,b,a,b)
+2*SB(b,a,b,c,b)+SB(a,a,b,f,a)+SB(a,b,a,f,a)+SB(b,a,a,f,a)-SB(f,a,c,b,c)
+2*SB(b,f,f,a,c)-SB(b,d,b,a,c)+SB(c,d,b,a,c)+SB(b,d,c,a,c)+SB(d,b,b,a,b)
+SB(f,b,c,b,c)-SB(f,a,a,a,a)-SB(c,d,c,a,c)-SB(c,a,a,c,c)+SB(b,a,a,c,c)
-SB(b,b,a,c,c)+SB(b,d,c,c,b)+SB(c,d,c,c,b)-SB(b,c,b,c,b)+SB(b,b,b,b,b)
-SB(c,c,a,c,b)+SB(a,a,a,f,b)+2*SB(b,f,f,f,b)-SB(b,a,f,f,b)-SB(b,d,d,d,b)
-SB(c,d,d,d,b)-2*SB(b,d,c,a,b)-SB(b,a,b,b,b)+SB(c,a,b,b,b)+SB(c,b,a,b,b)
-SB(d,b,b,c,a)+SB(d,b,c,c,b)+SB(c,c,b,a,a)+2*SB(b,f,a,a,a)-SB(b,a,b,c,a)
-SB(a,b,b,c,a)+SB(f,a,b,c,b)-SB(f,b,b,b,c)-SB(d,b,b,a,c)-SB(d,c,c,c,b)
-SB(f,a,c,c,b)-SB(c,d,d,c,a)-SB(b,d,b,c,a)+SB(c,d,b,c,a)-SB(d,b,d,c,c)
-SB(d,d,c,b,c)-SB(f,b,b,c,b)+SB(d,b,c,a,c)+2*SB(b,d,b,c,c)-SB(b,a,a,b,c)
+SB(f,b,a,b,b)+SB(f,f,f,b,b)+SB(b,a,f,b,c)+SB(b,d,c,b,c)+SB(c,d,c,b,c)
+2*SB(b,f,a,b,c)+SB(c,b,b,f,a)+SB(c,c,a,f,a)+SB(b,a,b,a,a)+SB(a,b,b,a,a)
+SB(a,a,a,a,a)-2*SB(b,f,f,f,a)-SB(d,c,d,c,b)+2*SB(d,b,b,c,c)+SB(d,b,c,c,a)
+SB(b,a,f,f,a)-SB(b,a,b,f,a)-SB(a,b,b,f,a)-SB(a,a,a,c,a)-SB(d,c,b,a,b)
+SB(f,f,f,a,c)-SB(a,a,a,a,b)+SB(a,a,a,c,b)-SB(b,b,b,c,b)-SB(b,d,b,b,c)
-2*SB(b,f,f,b,c)-SB(f,f,a,b,b)+SB(b,b,b,c,c)+SB(b,d,d,d,c)-SB(b,b,f,b,c)
-SB(c,b,a,f,a)-SB(b,c,a,f,a)-SB(f,f,a,c,c)-SB(c,b,f,f,b)-SB(f,f,b,c,b)
-SB(c,b,f,b,b)-2*SB(b,f,b,b,c)-SB(c,d,b,b,c)-SB(b,a,b,c,c)-2*SB(d,c,b,c,c)
+SB(d,c,b,c,a)+SB(d,d,c,c,c)+SB(d,c,b,a,c)-2*SB(d,b,c,c,c)+SB(c,a,b,c,c)
+SB(c,b,a,c,c)+SB(d,c,d,b,b)+SB(d,c,b,b,c)-SB(d,d,b,c,c)-SB(b,b,b,b,c)
+SB(c,d,b,b,b)-SB(b,d,b,b,b)+2*SB(b,f,f,b,b)+SB(b,b,f,b,b)-2*SB(b,d,c,c,c)
-SB(c,b,b,c,c)+2*SB(b,d,b,b,a)-SB(a,a,a,f,a)+2*SB(b,f,b,b,a)-SB(d,d,b,b,b)
-SB(f,f,b,b,c)-SB(f,a,b,c,c)-SB(f,b,a,a,b)-SB(b,d,d,c,a)-SB(c,b,a,c,a)
+SB(f,a,a,b,a)+SB(a,a,b,a,b)-SB(b,c,a,a,b)-SB(c,b,a,a,b)+2*SB(b,f,b,a,b)
-SB(f,b,a,b,a)+SB(f,b,b,b,a)-SB(c,a,f,a,b)+SB(c,b,f,a,b)+SB(d,b,d,c,b)
-SB(d,b,b,b,c)+SB(c,a,f,b,b)-SB(d,c,c,b,c)-SB(f,a,b,a,b)+SB(d,c,b,c,b)
-2*SB(b,d,c,b,a)-2*SB(b,f,a,b,a)-SB(a,b,a,a,a)+SB(d,d,b,c,b)-SB(c,c,a,a,a)
-SB(b,b,f,f,a)-SB(c,c,b,f,a)-SB(f,a,b,b,a)+SB(d,b,b,b,a)-SB(d,c,d,b,c)
-SB(d,b,d,b,b)+2*SB(d,c,c,c,c)+SB(f,a,a,a,b)+SB(f,f,a,b,c)-SB(f,a,a,b,b)
+SB(b,c,b,f,a)+SB(c,a,f,f,b)+SB(b,c,a,a,a)+SB(c,b,a,a,a)+SB(c,c,a,a,b)
+2*SB(b,f,a,c,b)-SB(c,a,b,c,b)+SB(c,b,a,f,b)+SB(b,c,a,f,b)-SB(b,c,b,f,b),
-SB(d,c,c,a,c)-SB(e,c,c,b,a)-SB(d,c,c,c,a)+SB(e,a,c,b,a)-SB(c,a,b,b,c)
-SB(a,c,b,b,c)+SB(c,a,c,b,c)+SB(a,c,c,b,c)+SB(b,b,c,b,c)-SB(c,b,c,b,c)
-SB(b,c,c,b,c)+SB(e,c,e,c,a)-SB(a,a,b,d,c)+SB(d,d,d,b,a)-2*SB(e,c,a,a,a)
-SB(a,a,b,b,b)-SB(b,c,b,b,b)-SB(c,b,b,b,b)+SB(b,c,b,a,b)+SB(c,b,b,a,b)
-SB(c,b,c,a,b)-SB(b,c,c,a,b)-SB(a,e,e,a,b)+SB(c,a,c,a,b)+SB(a,c,c,a,b)
-SB(c,e,e,a,a)+SB(a,e,e,a,a)-SB(d,b,c,a,a)-SB(b,b,c,d,c)-2*SB(c,d,b,a,a)
+2*SB(c,d,c,a,a)-SB(a,e,a,b,a)-SB(c,b,d,c,c)+SB(c,c,d,c,c)-SB(c,e,c,a,c)
-SB(a,e,c,a,c)-SB(a,a,c,b,c)-SB(c,a,c,d,c)+SB(c,a,b,d,c)+SB(a,c,b,d,c)
-SB(a,c,c,d,c)-SB(e,c,c,a,b)+SB(e,a,a,b,c)+SB(e,c,a,a,b)+SB(c,e,e,c,b)
+SB(a,e,e,c,b)-2*SB(c,d,b,c,b)+SB(b,b,c,a,b)-SB(a,e,a,a,b)+SB(c,e,a,a,b)
+SB(a,c,d,d,b)-SB(e,c,a,b,c)+SB(e,a,e,a,a)+SB(e,a,c,a,b)+SB(e,e,c,c,a)
+SB(d,b,b,c,b)-SB(c,a,b,a,b)-SB(e,a,a,a,b)-SB(a,b,d,d,b)+SB(a,a,c,d,c)
-2*SB(c,d,c,b,b)-SB(c,e,c,a,b)+SB(a,e,c,a,b)-SB(e,e,c,c,c)-SB(e,e,a,c,a)
+SB(d,d,b,a,c)+SB(a,a,b,b,c)+SB(b,c,b,b,c)+SB(c,b,b,b,c)-2*SB(c,d,d,b,c)
-SB(d,b,c,b,c)-SB(e,c,c,c,a)-SB(a,c,b,c,a)+SB(e,e,a,a,a)-SB(e,a,c,b,c)
+SB(a,e,c,c,c)+2*SB(c,d,d,c,c)-2*SB(c,e,e,c,c)+SB(a,b,c,c,c)+2*SB(c,d,d,d,c)
+SB(d,d,d,c,c)+2*SB(e,a,a,a,a)+SB(b,c,c,b,b)+SB(a,a,c,b,b)+SB(b,c,b,d,b)
+SB(c,b,b,d,b)-SB(c,b,c,d,b)-SB(b,c,c,d,b)+SB(d,d,d,d,c)+SB(d,b,a,a,a)
-SB(d,c,a,a,a)-SB(d,d,c,c,a)+SB(c,b,d,d,b)-SB(a,a,c,a,b)+SB(b,b,c,d,b)
+SB(c,a,c,d,b)-SB(c,a,b,d,b)-SB(b,c,b,d,c)-SB(c,b,b,d,c)+SB(c,b,c,d,c)
+SB(b,c,c,d,c)-SB(d,d,b,a,a)-SB(d,c,a,c,c)+2*SB(c,e,c,a,a)+SB(a,b,d,d,c)
+SB(e,c,c,c,b)-2*SB(e,a,c,a,a)+SB(c,c,b,c,a)+SB(a,e,a,c,a)+SB(c,e,a,c,a)
-2*SB(c,d,c,c,a)-SB(c,b,b,c,a)+SB(c,b,c,c,a)+2*SB(c,d,d,b,a)-SB(d,d,d,c,a)
+SB(c,b,b,a,a)-SB(c,b,c,a,a)-SB(c,b,d,b,a)-SB(a,c,b,a,b)+2*SB(c,e,e,a,c)
+2*SB(c,d,b,a,c)+SB(c,a,b,a,c)-SB(a,b,c,c,a)-SB(c,e,c,b,a)+SB(a,e,c,b,a)
+SB(c,e,a,b,a)+SB(e,a,c,a,c)-SB(e,a,a,a,c)+SB(e,c,c,b,c)-SB(e,c,e,c,c)
-SB(c,b,d,d,c)-2*SB(c,d,c,a,c)+SB(a,a,c,a,c)+SB(a,c,b,c,c)-2*SB(c,e,a,c,b)
+2*SB(c,d,c,c,b)+SB(b,b,b,b,b)-SB(a,c,b,d,b)+SB(a,c,c,d,b)-SB(a,a,c,d,b)
-2*SB(c,d,d,d,b)+SB(a,e,a,b,b)+SB(c,a,b,b,b)+SB(a,c,b,b,b)-SB(c,a,c,b,b)
-SB(a,c,c,b,b)-SB(b,b,c,b,b)+SB(c,b,c,b,b)-SB(d,b,c,c,b)+SB(a,b,c,a,a)
+SB(a,c,b,a,a)-SB(c,c,b,a,a)-SB(a,c,c,a,a)+SB(a,b,b,c,a)+SB(a,c,c,c,a)
+SB(e,a,a,c,b)+SB(d,c,c,c,b)-SB(c,c,b,c,c)-SB(a,e,a,c,c)-SB(e,a,a,c,a)
-2*SB(c,d,d,c,a)+SB(c,e,e,c,a)-SB(a,e,e,c,a)+2*SB(c,d,b,c,a)-SB(d,b,a,c,a)
-SB(e,e,a,a,c)+SB(a,c,d,c,a)+SB(e,c,e,a,c)+SB(e,c,a,a,c)-SB(a,b,d,c,a)
+SB(d,b,c,a,c)-SB(a,b,c,a,c)+SB(c,c,b,a,c)-SB(c,a,c,a,c)+2*SB(c,d,c,b,c)
+SB(c,b,d,b,c)-SB(d,d,d,d,b)-SB(a,b,b,a,a)-2*SB(c,e,a,a,a)+SB(c,e,e,e,a)
+SB(a,e,e,e,a)-SB(d,b,b,c,c)+SB(d,b,c,c,a)-SB(c,c,c,c,a)+SB(d,d,b,c,a)
+SB(a,c,d,b,c)-SB(b,b,b,a,b)-SB(b,b,b,d,b)+SB(c,b,d,c,a)-SB(c,c,d,c,a)
+2*SB(c,e,c,b,c)-2*SB(c,e,a,b,c)-SB(e,c,a,c,b)+SB(c,c,c,c,c)+SB(c,c,d,d,c)
-SB(d,c,c,b,b)-SB(d,d,d,b,c)-SB(e,a,a,b,a)+SB(e,e,a,c,c)+SB(a,b,b,a,c)
-SB(b,b,c,a,c)+SB(a,e,a,a,c)+SB(c,e,a,a,c)+SB(d,d,c,a,a)+SB(a,b,d,b,a)
-SB(e,e,c,a,a)-SB(b,c,b,a,c)-2*SB(c,b,b,a,c)+2*SB(c,b,c,a,c)+SB(b,c,c,a,c)
-SB(a,a,b,a,c)-SB(c,c,d,b,c)-2*SB(c,d,b,b,c)-SB(a,b,b,c,c)-SB(a,c,c,c,c)
+SB(d,c,b,c,c)+SB(d,c,b,b,b)+SB(d,d,c,c,c)+SB(d,c,c,a,a)+SB(d,b,c,b,b)
-SB(c,e,c,c,c)-SB(d,c,b,b,c)-SB(d,d,b,c,c)-SB(b,b,b,b,c)-SB(e,c,c,a,c)
+SB(e,e,c,a,c)+SB(e,a,c,c,a)-SB(a,c,d,d,c)+2*SB(c,d,b,b,b)-SB(c,e,c,b,b)
-SB(a,e,c,b,b)+SB(c,e,a,b,b)+SB(a,a,b,d,b)-SB(c,c,d,d,b)+SB(c,e,a,c,c)
+SB(c,b,b,c,c)-SB(c,b,c,c,c)+SB(d,c,a,c,a)+SB(c,c,c,a,a)-SB(e,c,e,a,a)
+SB(c,c,d,b,a)-SB(c,e,c,c,a)-SB(a,e,c,c,a)+SB(d,b,a,c,c)-SB(a,b,d,b,c)
+SB(a,a,b,a,b)-SB(c,e,e,a,b)-SB(a,c,d,b,a)+SB(b,b,b,a,c)-SB(c,c,c,a,c)
+SB(b,b,b,d,c)-SB(c,e,e,e,c)-SB(a,e,e,e,c)-SB(a,c,d,c,c)+SB(e,c,a,b,a)
+SB(d,b,b,b,c)-SB(e,a,c,c,b)+SB(d,c,c,b,c)+SB(e,a,e,c,c)+SB(a,b,d,c,c)
+SB(e,c,a,c,a)-SB(d,c,b,c,b)-SB(d,b,b,b,b)-SB(d,b,a,a,c)+SB(d,c,a,a,c)
-SB(d,d,c,a,c)-SB(e,a,e,c,a)-SB(e,a,e,a,c)+2*SB(e,c,c,a,a)+2*SB(c,e,c,c,b),
SB(f,f,b,a,a)+SB(f,f,a,a,b)-SB(e,e,a,a,b)-SB(f,f,b,a,b)+SB(c,a,c,b,c)
+SB(a,c,c,b,c)+SB(b,b,c,b,c)-SB(b,a,c,b,c)-SB(a,b,c,b,c)+SB(c,c,a,b,c)
+SB(e,c,b,b,b)+SB(e,e,e,e,a)-SB(a,f,a,c,b)-SB(b,a,a,b,b)-SB(a,c,a,b,b)
+SB(b,c,c,a,b)-2*SB(a,e,e,a,b)+SB(a,f,f,a,b)-SB(a,c,c,a,b)-SB(a,f,a,a,b)
-SB(b,f,a,a,b)+SB(a,a,e,a,a)+2*SB(a,e,e,a,a)-2*SB(a,f,f,a,a)+SB(f,f,b,b,b)
-SB(e,c,b,a,b)+SB(e,a,b,a,b)-SB(f,b,f,b,a)+SB(b,a,e,a,b)-SB(e,c,c,c,c)
-2*SB(a,e,a,b,a)-2*SB(a,e,c,a,c)+SB(e,c,a,a,b)-SB(f,b,a,c,a)+SB(f,b,b,c,a)
-SB(b,f,b,c,b)+2*SB(a,e,e,c,b)-2*SB(a,e,a,a,b)+SB(f,b,b,a,c)+SB(b,c,e,e,a)
-SB(f,a,b,a,c)-SB(f,a,a,b,c)-SB(b,a,c,a,b)+SB(f,a,b,b,c)-SB(e,a,a,a,b)
-SB(e,c,a,b,b)-SB(c,c,c,e,c)+2*SB(a,e,c,a,b)+SB(a,c,a,a,b)+SB(b,a,e,e,c)
-SB(b,b,a,b,c)-SB(a,c,a,b,c)-SB(c,a,a,b,c)-SB(e,c,b,b,a)-SB(f,a,a,c,b)
+SB(b,a,e,c,a)+SB(e,c,c,c,a)+SB(c,c,a,c,a)-SB(a,c,a,c,a)-SB(c,a,a,c,a)
+SB(a,b,a,c,a)+SB(b,a,a,c,a)-SB(b,b,a,c,a)-SB(f,f,a,a,a)+SB(e,e,a,a,a)
-SB(e,e,e,c,a)-2*SB(f,a,b,b,b)+2*SB(a,e,c,c,c)+SB(a,f,b,c,c)+SB(b,f,b,c,c)
+SB(a,b,a,e,c)+SB(b,a,a,e,c)+SB(b,b,c,e,c)-SB(b,f,a,c,c)+SB(b,a,c,c,c)
+SB(a,b,c,c,c)-SB(b,c,c,b,b)-SB(a,a,c,b,b)+SB(a,f,b,a,b)-2*SB(a,f,b,b,b)
+SB(e,e,c,a,b)+2*SB(a,f,a,b,b)+SB(a,a,c,a,b)+SB(b,a,a,a,b)+SB(a,b,a,b,c)
+SB(e,c,b,a,a)+SB(e,a,a,b,b)-SB(a,b,a,b,a)-SB(f,b,a,a,c)-SB(f,b,b,a,b)
+SB(f,b,f,a,a)-SB(f,a,b,c,a)+SB(e,a,c,a,a)-SB(b,a,e,e,a)+2*SB(a,e,a,c,a)
+SB(b,b,c,c,a)+2*SB(a,c,a,b,a)+SB(c,a,a,b,a)+SB(b,a,c,a,a)-SB(b,f,b,a,a)
-SB(a,c,e,a,a)-SB(b,a,a,a,a)-SB(b,c,c,a,a)-SB(b,f,f,a,b)-SB(a,f,a,b,a)
+SB(a,f,b,a,a)+SB(c,c,c,b,a)+SB(a,f,f,a,c)+SB(b,f,f,a,c)-SB(b,a,c,c,a)
-SB(a,b,c,c,a)+2*SB(a,f,f,b,a)+2*SB(a,e,c,b,a)-SB(e,a,c,a,c)+SB(e,a,a,a,c)
+SB(b,c,e,c,b)-SB(c,a,c,b,a)-2*SB(a,c,c,b,a)-SB(b,b,c,b,a)+SB(a,b,c,b,a)
+SB(e,e,e,c,b)+SB(a,c,a,c,c)+SB(c,a,a,c,c)-SB(a,b,a,c,c)-SB(b,a,a,c,c)
+SB(b,b,a,c,c)+SB(a,a,a,b,b)+SB(a,f,f,f,b)+SB(b,f,f,f,b)+2*SB(a,e,a,b,b)
+SB(a,c,c,b,b)+SB(b,a,c,b,b)+SB(b,c,a,b,b)+SB(a,c,c,a,a)-SB(a,f,a,a,a)
+SB(b,f,a,a,a)-SB(c,a,c,e,a)-SB(a,c,c,e,a)+SB(a,c,a,e,a)+SB(c,a,a,e,a)
+SB(c,a,c,c,a)+SB(a,c,c,c,a)+SB(f,a,b,c,b)+SB(f,b,a,b,c)-SB(f,b,b,b,c)
+2*SB(a,f,a,c,a)-2*SB(a,e,a,c,c)+SB(e,a,a,c,a)+SB(b,c,e,a,a)-SB(f,a,f,a,a)
-2*SB(a,e,e,c,a)-SB(f,b,b,c,b)+SB(f,b,a,c,b)-SB(e,c,a,a,c)+2*SB(a,f,a,a,c)
+SB(c,a,c,e,c)+SB(a,c,c,e,c)-SB(a,c,a,e,c)-SB(c,a,a,e,c)-SB(a,f,a,c,c)
+SB(b,a,a,b,c)-2*SB(f,b,a,b,b)+2*SB(f,b,b,b,b)+SB(b,f,a,b,c)-SB(a,f,a,b,c)
+SB(b,b,a,b,a)+SB(a,a,a,a,a)+2*SB(a,e,e,e,a)-SB(a,c,e,e,a)-SB(a,f,f,f,a)
-SB(b,f,f,f,a)-SB(c,c,c,c,a)+SB(a,a,e,e,a)+SB(b,b,a,e,a)-SB(a,a,a,b,a)
-SB(e,a,b,a,a)-SB(a,a,a,a,b)-SB(a,f,f,b,c)-SB(b,f,f,b,c)+SB(f,f,a,b,a)
+SB(e,e,a,b,b)-SB(f,f,a,b,b)+SB(a,c,e,e,c)+SB(c,c,c,c,c)-SB(e,a,a,b,a)
-SB(b,c,e,e,c)+2*SB(a,e,a,a,c)-SB(b,b,c,c,c)-SB(e,e,c,b,b)-SB(b,a,e,c,b)
+SB(f,a,f,b,a)+SB(e,e,c,b,a)+SB(e,a,c,c,c)-SB(e,e,c,a,a)-2*SB(a,f,b,a,c)
+SB(a,f,b,b,c)-SB(b,f,b,b,c)-SB(c,a,c,c,c)-SB(a,c,c,c,c)-SB(b,a,c,e,c)
-SB(a,b,c,e,c)-SB(c,c,c,b,c)+SB(e,c,c,a,c)-SB(e,a,c,c,a)-SB(e,a,a,c,c)
-SB(a,f,f,b,b)+SB(b,f,f,b,b)-2*SB(a,e,c,b,b)-SB(c,c,a,c,c)+SB(c,c,c,e,a)
-SB(b,c,a,b,a)+SB(b,c,c,b,a)-SB(c,c,a,b,a)+SB(a,a,c,b,a)-SB(e,e,e,a,b)
+SB(f,a,a,c,a)+SB(a,f,b,b,a)+SB(b,f,b,b,a)+SB(e,c,a,c,c)-SB(e,e,e,e,c)
+SB(f,b,a,a,b)+SB(a,c,e,c,a)-SB(a,a,e,c,a)-2*SB(a,e,c,c,a)-2*SB(a,f,b,c,a)
+SB(b,a,c,e,a)+SB(a,b,c,e,a)+SB(c,c,a,e,c)+SB(e,a,b,b,a)+SB(e,e,e,a,a)
-SB(f,a,a,b,a)-SB(e,e,a,b,a)-SB(b,c,a,a,b)+SB(b,f,b,a,b)+SB(a,c,e,a,b)
-SB(a,a,e,a,b)-SB(f,f,b,b,a)+SB(f,b,a,b,a)-SB(f,b,b,b,a)-2*SB(a,e,e,e,c)
-SB(f,b,f,a,b)+SB(e,c,a,b,a)-SB(e,a,b,b,b)-SB(f,a,f,b,b)+SB(f,b,f,b,b)
-SB(b,c,e,a,b)+SB(f,a,f,a,b)-SB(a,b,a,e,a)-SB(b,a,a,e,a)-SB(b,b,c,e,a)
-SB(a,a,e,e,c)-SB(b,b,a,e,c)+SB(f,a,b,a,b)-SB(e,c,a,c,a)-SB(b,f,a,b,a)
-SB(a,c,a,a,a)-SB(a,a,c,a,a)+SB(f,a,b,b,a)-SB(f,a,a,a,b)-SB(b,a,e,a,a)
+SB(f,a,a,a,c)-SB(b,c,e,c,a)+2*SB(f,a,a,b,b)-SB(e,c,c,a,a)+SB(b,c,a,a,a)
-SB(c,c,a,e,a)+SB(b,f,a,c,b)-SB(a,c,e,c,b)+SB(a,a,e,c,b)+SB(a,f,b,c,b),
SB(d,c,d,d,c)-SB(d,b,d,d,c)-SB(f,a,c,c,c)-SB(d,d,c,b,b)-SB(b,a,b,b,c)
+SB(c,a,b,b,c)+SB(c,b,a,b,c)+SB(d,d,c,c,b)+SB(d,d,c,b,a)+SB(d,b,c,b,a)
+SB(c,a,f,f,a)-SB(f,f,a,c,b)+SB(c,b,b,f,b)+SB(c,c,a,f,b)-SB(b,a,a,b,b)
+SB(b,b,a,b,b)+SB(c,b,b,b,b)-SB(b,c,b,a,b)-SB(c,b,b,a,b)-SB(a,b,b,c,b)
+SB(c,c,b,a,b)+2*SB(b,f,a,a,b)-SB(f,f,b,b,b)-SB(d,b,c,a,a)+SB(f,b,c,c,c)
+2*SB(b,d,b,a,a)-2*SB(b,d,c,a,a)-SB(c,a,f,a,c)+SB(c,b,f,a,c)+SB(f,b,c,b,b)
-SB(f,b,c,c,b)+2*SB(b,f,b,c,b)-2*SB(b,d,d,c,b)+SB(b,d,b,c,b)+SB(c,d,b,c,b)
+SB(a,b,b,a,b)-SB(c,c,b,c,b)-SB(c,b,f,f,a)+SB(d,b,b,c,b)+SB(d,b,d,c,a)
-SB(c,a,a,c,b)+SB(a,a,b,c,b)+SB(a,b,a,c,b)+2*SB(b,a,a,c,b)-SB(b,b,a,c,b)
-SB(b,c,a,c,b)-SB(b,b,f,f,b)-SB(c,c,b,f,b)+SB(b,a,b,a,b)+SB(c,a,a,b,b)
+2*SB(b,d,d,b,b)-SB(f,a,c,b,b)-SB(f,a,b,b,c)+SB(b,a,f,b,b)-SB(b,d,c,b,b)
+SB(c,d,c,b,b)-SB(d,c,b,a,a)-SB(b,b,a,b,c)-SB(c,b,b,b,c)-SB(c,a,a,b,c)
-SB(d,b,c,b,c)+SB(d,c,d,b,a)-SB(f,a,b,a,a)+SB(b,c,c,c,a)-SB(a,a,b,c,a)
-SB(a,b,a,c,a)-SB(b,a,a,c,a)+SB(b,b,a,c,a)+SB(f,f,f,a,b)-2*SB(b,f,b,c,c)
-SB(d,c,c,b,a)+2*SB(b,f,a,c,c)+SB(d,d,d,c,c)-SB(f,f,f,f,b)-SB(b,a,f,a,b)
+SB(b,b,f,a,b)+SB(f,f,f,b,c)-SB(d,d,c,c,a)-SB(a,b,a,a,b)-SB(b,a,a,a,b)
+SB(a,a,b,f,b)+SB(a,b,a,f,b)+SB(b,a,a,f,b)-SB(b,a,b,f,b)-SB(a,b,b,f,b)
+SB(b,a,f,a,c)-SB(b,b,f,a,c)+SB(d,b,c,a,b)-SB(d,d,b,b,a)+SB(d,c,b,b,a)
+SB(f,f,f,f,a)-SB(f,b,b,a,b)-SB(f,b,b,c,c)-SB(f,f,b,c,c)+SB(f,b,b,a,a)
+SB(c,a,f,b,c)-SB(c,b,f,b,c)-SB(f,b,a,a,a)+SB(c,c,b,c,a)-SB(b,c,b,c,a)
-SB(c,b,b,c,a)+SB(c,b,c,c,a)-SB(b,b,c,c,a)-2*SB(b,d,d,b,a)+2*SB(b,f,b,a,a)
-SB(d,c,c,a,b)+SB(b,a,a,a,a)+SB(b,c,b,a,a)+SB(c,b,b,a,a)-SB(c,b,c,a,a)
-SB(b,c,c,a,a)+SB(a,a,b,a,a)-SB(b,b,a,a,a)+2*SB(b,f,f,a,b)-2*SB(b,d,b,a,b)
-2*SB(b,a,b,c,b)-SB(a,a,b,f,a)-SB(a,b,a,f,a)-SB(b,a,a,f,a)+SB(f,a,c,b,c)
-2*SB(b,f,f,a,c)-SB(d,b,b,a,b)-SB(f,b,c,b,c)+SB(f,a,a,a,a)+SB(c,a,a,c,c)
-SB(b,a,a,c,c)+SB(b,c,a,c,c)-SB(b,d,c,c,b)-SB(c,d,c,c,b)+SB(b,c,b,c,b)
-SB(b,b,b,b,b)+SB(c,c,a,c,b)+SB(d,d,d,b,b)-SB(a,a,a,f,b)-2*SB(b,f,f,f,b)
+SB(b,a,f,f,b)+2*SB(b,d,d,d,b)+2*SB(b,d,c,a,b)+SB(b,a,b,b,b)-SB(c,a,b,b,b)
-SB(c,b,a,b,b)-SB(d,b,c,c,b)-SB(c,c,b,a,a)-2*SB(b,f,a,a,a)+SB(b,a,b,c,a)
+SB(a,b,b,c,a)-SB(d,c,d,c,a)-SB(f,a,b,c,b)+SB(f,b,b,b,c)+SB(d,c,c,c,b)
+SB(c,c,a,a,c)+SB(f,a,c,c,b)+SB(f,b,b,c,b)-SB(b,d,b,c,c)-SB(c,d,b,c,c)
+SB(b,a,a,b,c)-SB(f,b,a,b,b)-SB(f,f,f,b,b)-SB(b,a,f,b,c)-SB(b,d,c,b,c)
-SB(c,d,c,b,c)-2*SB(b,f,a,b,c)-SB(c,b,b,f,a)-SB(c,c,a,f,a)-SB(b,a,b,a,a)
-SB(a,b,b,a,a)+SB(b,b,c,a,a)-SB(a,a,a,a,a)+2*SB(b,f,f,f,a)+SB(d,c,d,c,b)
-SB(d,b,b,c,c)-SB(d,d,d,c,b)-SB(c,c,c,c,a)-SB(b,a,f,f,a)+SB(b,a,b,f,a)
+SB(a,b,b,f,a)+SB(a,a,a,c,a)+SB(d,d,b,c,a)+SB(d,c,b,a,b)-SB(f,f,f,a,c)
+SB(d,b,b,a,a)+SB(a,a,a,a,b)-SB(a,a,a,c,b)+SB(b,b,b,c,b)+SB(b,d,b,b,c)
+2*SB(b,f,f,b,c)+SB(f,f,a,b,b)-SB(b,b,b,c,c)+SB(c,c,c,c,c)-2*SB(b,d,d,d,c)
+SB(b,b,f,b,c)+SB(c,b,a,f,a)+SB(b,c,a,f,a)+SB(d,d,b,d,b)-SB(d,d,d,b,c)
+SB(f,f,a,c,c)-SB(b,b,c,a,c)+SB(b,b,c,c,c)+SB(c,b,f,f,b)+SB(f,f,b,c,b)
+SB(c,b,f,b,b)+SB(c,b,c,a,c)+SB(b,c,c,a,c)+2*SB(b,f,b,b,c)+SB(c,d,b,b,c)
+SB(b,a,b,c,c)+SB(d,c,b,c,c)-SB(d,c,d,d,b)+SB(d,b,d,d,b)+SB(d,c,c,a,a)
+SB(d,b,c,c,c)-SB(d,b,d,b,a)-SB(c,a,b,c,c)-SB(d,c,d,b,b)-SB(d,c,b,b,c)
+SB(b,b,b,b,c)-SB(c,d,b,b,b)+SB(b,d,b,b,b)-2*SB(b,f,f,b,b)-SB(b,b,f,b,b)
+SB(b,d,c,c,c)+SB(c,d,c,c,c)+SB(c,b,b,c,c)-SB(c,b,c,c,c)-SB(b,c,c,c,c)
-SB(c,c,a,c,c)-2*SB(b,d,b,b,a)+SB(a,a,a,f,a)+SB(c,c,c,a,a)-2*SB(b,f,b,b,a)
+SB(d,d,b,b,b)+SB(f,f,b,b,c)+SB(f,a,b,c,c)+SB(f,b,a,a,b)+2*SB(b,d,d,c,a)
+SB(b,b,a,a,c)-SB(b,c,a,a,c)-SB(c,b,a,a,c)-SB(f,a,a,b,a)-SB(a,a,b,a,b)
+SB(b,c,a,a,b)+SB(c,b,a,a,b)-2*SB(b,f,b,a,b)+SB(f,b,a,b,a)-SB(f,b,b,b,a)
-SB(c,c,c,a,c)+SB(c,a,f,a,b)-SB(c,b,f,a,b)-SB(d,b,d,c,b)+SB(d,b,b,b,c)
-SB(c,a,f,b,b)+SB(d,c,c,b,c)+SB(d,d,c,d,c)-SB(d,d,b,d,c)+SB(f,a,b,a,b)
-SB(d,c,b,c,b)+2*SB(b,d,c,b,a)+2*SB(b,f,a,b,a)+SB(a,b,a,a,a)-SB(d,d,b,c,b)
+SB(b,b,f,f,a)+SB(c,c,b,f,a)+SB(f,a,b,b,a)-SB(d,b,b,b,a)+SB(d,b,d,b,b)
-SB(d,c,c,c,c)-SB(f,a,a,a,b)-SB(f,f,a,b,c)+SB(f,a,a,b,b)-SB(b,c,b,f,a)
-SB(c,a,f,f,b)-SB(d,d,c,d,b)-SB(c,c,a,a,b)-2*SB(b,f,a,c,b)+SB(c,a,b,c,b)
-SB(c,b,a,f,b)-SB(b,c,a,f,b)+SB(b,c,b,f,b),
SB(d,c,c,a,c)+SB(d,c,c,c,a)-SB(e,e,a,a,b)+SB(c,a,b,b,c)+SB(a,c,b,b,c)
-SB(c,a,c,b,c)-SB(a,c,c,b,c)-SB(b,b,c,b,c)+SB(c,b,c,b,c)+SB(b,c,c,b,c)
+SB(a,a,b,d,c)-SB(d,d,d,b,a)+SB(e,e,a,c,b)+SB(e,c,a,a,a)-SB(e,e,c,c,b)
+SB(b,c,b,b,b)+SB(c,b,b,b,b)-SB(a,c,a,b,b)-SB(b,c,b,a,b)-SB(c,b,b,a,b)
+SB(c,b,c,a,b)+SB(b,c,c,a,b)+SB(c,c,b,a,b)-SB(c,a,c,a,b)-SB(a,c,c,a,b)
+SB(e,c,e,a,b)-SB(e,a,e,a,b)+SB(d,b,c,a,a)+SB(b,b,c,d,c)+2*SB(c,d,b,a,a)
-2*SB(c,d,c,a,a)-SB(c,a,b,b,a)-SB(a,c,b,b,a)+SB(c,b,d,c,c)-SB(c,c,d,c,c)
+SB(c,e,c,a,c)+SB(a,e,c,a,c)+SB(a,a,c,b,c)+SB(c,a,c,d,c)-SB(c,a,b,d,c)
-SB(a,c,b,d,c)+SB(a,c,c,d,c)+SB(e,c,c,b,b)-SB(e,c,e,e,a)-SB(e,a,a,b,c)
-2*SB(c,e,e,c,b)+2*SB(c,d,b,c,b)-SB(b,b,c,a,b)-SB(a,c,d,d,b)+SB(e,c,a,b,c)
+SB(e,c,e,e,c)-SB(e,a,e,e,c)-SB(d,b,b,c,b)-SB(c,a,a,b,b)-SB(e,c,a,b,b)
+SB(a,b,d,d,b)-SB(a,a,c,d,c)+2*SB(c,d,c,b,b)+SB(a,c,a,a,b)+SB(c,a,a,a,b)
+SB(e,e,c,c,c)+SB(e,e,e,c,c)-SB(d,d,b,a,c)-SB(a,a,b,b,c)-SB(b,c,b,b,c)
-SB(c,b,b,b,c)+2*SB(c,d,d,b,c)+SB(d,b,c,b,c)+SB(e,c,c,c,a)+SB(a,c,b,c,a)
+SB(e,a,e,e,a)+SB(e,a,c,b,c)-SB(e,e,e,c,a)-SB(a,e,c,c,c)-2*SB(c,d,d,c,c)
+2*SB(c,e,e,c,c)-SB(a,b,c,c,c)-2*SB(c,d,d,d,c)-SB(d,d,d,c,c)-SB(e,a,a,a,a)
-SB(b,c,c,b,b)+SB(c,c,a,b,b)-SB(a,a,c,b,b)-SB(b,c,b,d,b)-SB(c,b,b,d,b)
+SB(c,b,c,d,b)+SB(b,c,c,d,b)+SB(e,e,c,a,b)-SB(d,d,d,d,c)-SB(d,b,a,a,a)
+SB(d,c,a,a,a)+SB(d,d,c,c,a)-SB(c,b,d,d,b)+SB(a,a,c,a,b)-SB(b,b,c,d,b)
-SB(c,a,c,d,b)+SB(c,a,b,d,b)+SB(b,c,b,d,c)+SB(c,b,b,d,c)-SB(c,b,c,d,c)
-SB(b,c,c,d,c)+SB(d,d,b,a,a)+SB(e,a,a,b,b)+SB(d,c,a,c,c)-SB(c,e,c,a,a)
-SB(a,b,d,d,c)-SB(e,c,c,c,b)+SB(e,a,e,c,b)+SB(e,a,c,a,a)-SB(c,c,b,c,a)
-SB(a,e,a,c,a)-SB(c,e,a,c,a)+2*SB(c,d,c,c,a)+SB(c,b,b,c,a)-SB(c,b,c,c,a)
+SB(a,c,a,b,a)+SB(c,a,a,b,a)-2*SB(c,d,d,b,a)+SB(c,a,b,a,a)+SB(d,d,d,c,a)
-SB(c,b,b,a,a)+SB(c,b,c,a,a)-SB(a,a,b,a,a)+SB(c,b,d,b,a)-2*SB(c,e,e,a,c)
-2*SB(c,d,b,a,c)-SB(c,a,b,a,c)+SB(a,b,c,c,a)-SB(e,a,c,a,c)+SB(e,a,a,a,c)
-SB(e,c,c,b,c)+SB(c,c,b,b,a)-SB(e,e,a,e,c)+SB(e,c,e,c,c)+SB(c,b,d,d,c)
+2*SB(c,d,c,a,c)-SB(a,a,c,a,c)-SB(a,c,b,c,c)+2*SB(c,e,a,c,b)-2*SB(c,d,c,c,b)
-SB(b,b,b,b,b)+SB(a,c,b,d,b)-SB(a,c,c,d,b)+SB(a,a,c,d,b)+SB(a,a,a,b,b)
+2*SB(c,d,d,d,b)-SB(c,c,b,b,b)+SB(c,a,c,b,b)+SB(a,c,c,b,b)+SB(b,b,c,b,b)
-SB(c,b,c,b,b)+SB(d,b,c,c,b)-SB(a,b,c,a,a)+SB(a,c,c,a,a)-SB(a,b,b,c,a)
-SB(a,c,c,c,a)-SB(e,a,a,c,b)-SB(d,c,c,c,b)+SB(c,c,b,c,c)+SB(a,e,a,c,c)
-SB(e,a,c,b,b)-SB(e,c,e,c,b)+SB(e,a,a,c,a)+2*SB(c,d,d,c,a)-2*SB(c,d,b,c,a)
+SB(d,b,a,c,a)+SB(e,e,c,e,c)+SB(e,e,a,a,c)-SB(a,c,d,c,a)-SB(e,c,e,a,c)
-SB(e,c,a,a,c)+SB(a,b,d,c,a)-SB(d,b,c,a,c)+SB(a,b,c,a,c)-SB(c,c,b,a,c)
+SB(c,a,c,a,c)-2*SB(c,d,c,b,c)-SB(c,b,d,b,c)+SB(d,d,d,d,b)+SB(a,a,b,b,a)
+SB(a,b,b,a,a)+SB(a,e,a,a,a)+SB(c,e,a,a,a)+SB(a,a,a,a,a)-2*SB(c,e,e,e,a)
+SB(d,b,b,c,c)-SB(d,b,c,c,a)+SB(c,c,c,c,a)-SB(a,a,a,b,a)-SB(d,d,b,c,a)
-SB(a,c,d,b,c)-SB(e,e,e,a,c)-SB(e,e,c,e,a)-SB(a,a,a,a,b)+SB(b,b,b,a,b)
+SB(b,b,b,d,b)-SB(c,b,d,c,a)+SB(c,c,d,c,a)-2*SB(c,e,c,b,c)+2*SB(c,e,a,b,c)
+SB(e,c,a,c,b)-SB(c,c,c,c,c)-SB(c,c,d,d,c)+SB(d,c,c,b,b)+SB(d,d,d,b,c)
-SB(e,e,a,c,c)-SB(a,b,b,a,c)+SB(b,b,c,a,c)-SB(a,e,a,a,c)-SB(c,e,a,a,c)
-SB(d,d,c,a,a)-SB(a,b,d,b,a)+SB(b,c,b,a,c)+2*SB(c,b,b,a,c)-2*SB(c,b,c,a,c)
-SB(b,c,c,a,c)+SB(a,a,b,a,c)+SB(c,c,d,b,c)+2*SB(c,d,b,b,c)+SB(a,b,b,c,c)
+SB(a,c,c,c,c)-SB(d,c,b,c,c)-SB(d,c,b,b,b)-SB(d,d,c,c,c)-SB(d,c,c,a,a)
-SB(d,b,c,b,b)+SB(c,e,c,c,c)+SB(d,c,b,b,c)+SB(d,d,b,c,c)+SB(b,b,b,b,c)
+SB(e,c,c,a,c)-SB(e,e,c,a,c)-SB(e,a,c,c,a)+SB(a,c,d,d,c)-2*SB(c,d,b,b,b)
+2*SB(c,e,c,b,b)-2*SB(c,e,a,b,b)-SB(a,a,b,d,b)+SB(c,c,d,d,b)-SB(c,e,a,c,c)
-SB(c,b,b,c,c)+SB(c,b,c,c,c)-SB(d,c,a,c,a)-SB(c,c,a,b,a)-SB(c,c,c,a,a)
-SB(c,c,d,b,a)+SB(e,e,a,e,a)+SB(c,e,c,c,a)+SB(a,e,c,c,a)-SB(d,b,a,c,c)
+SB(e,e,e,a,a)+SB(a,b,d,b,c)+2*SB(c,e,e,a,b)+SB(a,c,d,b,a)-SB(b,b,b,a,c)
+SB(c,c,c,a,c)-SB(b,b,b,d,c)+2*SB(c,e,e,e,c)+SB(a,c,d,c,c)-SB(d,b,b,b,c)
+SB(e,a,c,c,b)-SB(d,c,c,b,c)-SB(e,a,e,c,c)-SB(a,b,d,c,c)-SB(e,c,a,c,a)
+SB(d,c,b,c,b)+SB(d,b,b,b,b)+SB(d,b,a,a,c)-SB(d,c,a,a,c)+SB(d,d,c,a,c)
-SB(a,e,c,a,a)-SB(a,c,a,a,a)-SB(c,a,a,a,a)+SB(c,c,a,a,a)+SB(e,a,e,a,c)
-SB(e,c,c,a,a)-SB(c,c,a,a,b)-2*SB(c,e,c,c,b),
-SB(f,f,b,a,a)+SB(e,e,a,a,b)-SB(f,a,f,a,c)+SB(b,a,b,b,c)+SB(a,b,b,b,c)
-SB(c,a,c,b,c)-SB(a,c,c,b,c)-SB(c,c,a,b,c)-SB(e,c,b,b,b)-SB(f,b,f,f,a)
-SB(e,e,e,e,a)+SB(b,a,a,b,b)+SB(a,a,b,b,b)+SB(a,c,a,b,b)-SB(b,c,c,a,b)
+SB(a,b,b,c,b)+2*SB(a,e,e,a,b)+SB(a,c,c,a,b)+SB(a,f,a,a,b)+SB(b,f,a,a,b)
-SB(a,a,e,a,a)-2*SB(a,e,e,a,a)+2*SB(a,f,f,a,a)+SB(e,c,b,a,b)-SB(e,a,b,a,b)
+SB(f,b,f,b,a)-SB(b,a,e,a,b)+SB(e,c,c,c,c)+2*SB(a,e,a,b,a)+2*SB(a,e,c,a,c)
+SB(a,a,c,b,c)-SB(e,c,a,a,b)+SB(f,b,a,c,a)-SB(f,b,b,c,a)-2*SB(a,e,e,c,b)
+2*SB(a,e,a,a,b)+SB(b,b,c,c,b)-SB(f,b,b,a,c)-SB(b,c,e,e,a)+SB(f,a,b,a,c)
-SB(a,a,b,c,b)+SB(b,a,c,a,b)+SB(e,a,a,a,b)+SB(e,c,a,b,b)+SB(c,c,c,e,c)
-SB(b,f,a,b,b)-2*SB(a,e,c,a,b)-SB(a,c,a,a,b)+SB(f,f,b,a,c)-SB(b,a,e,e,c)
+SB(b,b,a,b,c)-SB(a,a,b,b,c)+SB(a,c,a,b,c)+SB(c,a,a,b,c)+SB(e,c,b,b,a)
-SB(f,b,a,c,c)-SB(b,a,e,c,a)-SB(e,c,c,c,a)-SB(c,c,a,c,a)+SB(a,c,a,c,a)
+SB(c,a,a,c,a)-SB(a,b,a,c,a)-SB(b,a,a,c,a)+SB(b,b,a,c,a)-SB(f,f,f,a,b)
+SB(f,a,f,f,a)+SB(f,f,a,a,a)-SB(e,e,a,a,a)-SB(f,f,b,f,a)+SB(e,e,e,c,a)
+SB(f,a,b,b,b)+SB(f,b,f,a,c)-2*SB(a,e,c,c,c)-2*SB(a,f,b,c,c)-SB(a,b,a,e,c)
-SB(b,a,a,e,c)-SB(b,b,c,e,c)+SB(b,c,c,b,b)-SB(a,f,b,a,b)+SB(a,f,b,b,b)
+SB(b,f,b,b,b)-SB(e,e,c,a,b)+SB(f,f,b,f,b)-SB(a,f,a,b,b)-SB(a,a,c,a,b)
-SB(b,a,a,a,b)-SB(a,b,a,b,c)-SB(e,c,b,a,a)-SB(e,a,a,b,b)+SB(a,b,a,b,a)
+SB(f,b,a,a,c)+SB(f,b,b,a,b)-SB(f,b,f,a,a)+SB(f,b,b,c,c)-SB(f,b,f,b,c)
+SB(f,a,b,c,a)-SB(e,a,c,a,a)+SB(b,a,e,e,a)-2*SB(a,e,a,c,a)-SB(b,b,c,c,a)
-2*SB(a,c,a,b,a)-SB(c,a,a,b,a)-SB(b,a,c,a,a)+SB(b,f,b,a,a)+SB(a,c,e,a,a)
+SB(b,a,a,a,a)+SB(b,c,c,a,a)+SB(b,a,b,c,b)+SB(a,f,a,b,a)-SB(a,f,b,a,a)
-SB(c,c,c,b,a)-2*SB(a,f,f,a,c)+SB(b,a,c,c,a)+SB(a,b,c,c,a)-2*SB(a,f,f,b,a)
-2*SB(a,e,c,b,a)+SB(e,a,c,a,c)-SB(e,a,a,a,c)-SB(b,c,e,c,b)+SB(c,a,c,b,a)
+2*SB(a,c,c,b,a)+SB(b,b,c,b,a)-SB(a,b,c,b,a)-SB(e,e,e,c,b)-SB(a,a,c,c,c)
-SB(a,c,a,c,c)-SB(c,a,a,c,c)+SB(a,a,b,c,c)+SB(a,b,a,c,c)+SB(b,a,a,c,c)
-SB(b,b,a,c,c)+SB(b,b,b,b,b)+SB(a,a,c,c,b)-SB(a,a,a,b,b)-2*SB(a,f,f,f,b)
-2*SB(a,e,a,b,b)-SB(b,a,b,b,b)-SB(a,b,b,b,b)-SB(a,c,c,b,b)-SB(b,b,c,b,b)
+SB(a,b,c,b,b)-SB(b,c,a,b,b)-SB(a,c,c,a,a)+SB(a,f,a,a,a)-SB(b,f,a,a,a)
+SB(c,a,c,e,a)+SB(a,c,c,e,a)-SB(a,c,a,e,a)-SB(c,a,a,e,a)-SB(c,a,c,c,a)
-SB(a,c,c,c,a)-2*SB(a,f,a,c,a)+2*SB(a,e,a,c,c)-SB(e,a,a,c,a)-SB(b,c,e,a,a)
+SB(f,a,f,a,a)+2*SB(a,e,e,c,a)-SB(f,f,a,a,c)+SB(e,c,a,a,c)-2*SB(a,f,a,a,c)
-SB(c,a,c,e,c)-SB(a,c,c,e,c)+SB(a,c,a,e,c)+SB(c,a,a,e,c)+2*SB(a,f,a,c,c)
-SB(b,a,a,b,c)+SB(f,b,a,b,b)-SB(f,b,b,b,b)+SB(f,f,f,b,b)+SB(f,a,f,b,c)
-SB(b,b,a,b,a)-SB(a,a,a,a,a)-2*SB(a,e,e,e,a)+SB(a,c,e,e,a)+2*SB(a,f,f,f,a)
+SB(c,c,c,c,a)-SB(a,a,e,e,a)-SB(b,b,a,e,a)+SB(a,a,a,b,a)+SB(e,a,b,a,a)
+SB(a,a,a,a,b)-SB(b,b,b,c,b)+2*SB(a,f,f,b,c)-SB(f,f,a,b,a)-SB(e,e,a,b,b)
-SB(a,c,e,e,c)+SB(b,b,b,c,c)-SB(c,c,c,c,c)+SB(e,a,a,b,a)+SB(b,c,e,e,c)
-2*SB(a,e,a,a,c)+SB(e,e,c,b,b)+SB(b,a,e,c,b)-SB(f,a,f,f,b)-SB(f,a,f,b,a)
-SB(e,e,c,b,a)-SB(e,a,c,c,c)+SB(e,e,c,a,a)+2*SB(a,f,b,a,c)-SB(b,a,b,c,c)
+SB(c,a,c,c,c)-SB(a,b,b,c,c)+SB(a,c,c,c,c)+SB(b,a,c,e,c)+SB(a,b,c,e,c)
-SB(b,b,b,b,c)+SB(c,c,c,b,c)-SB(e,c,c,a,c)-SB(f,f,f,b,a)+SB(e,a,c,c,a)
+SB(e,a,a,c,c)+2*SB(a,e,c,b,b)+SB(c,c,a,c,c)-SB(c,c,c,e,a)+SB(b,c,a,b,a)
-SB(b,c,c,b,a)+SB(c,c,a,b,a)-SB(a,a,c,b,a)+SB(e,e,e,a,b)-SB(f,a,a,c,a)
-SB(a,f,b,b,a)-SB(b,f,b,b,a)-SB(e,c,a,c,c)-SB(f,f,b,b,c)-SB(f,f,a,f,b)
-SB(f,a,b,c,c)+SB(e,e,e,e,c)-SB(f,b,a,a,b)-SB(a,c,e,c,a)+SB(a,a,e,c,a)
+2*SB(a,e,c,c,a)+2*SB(a,f,b,c,a)-SB(b,a,c,e,a)-SB(a,b,c,e,a)-SB(c,c,a,e,c)
-SB(e,a,b,b,a)-SB(e,e,e,a,a)+SB(f,a,a,b,a)+SB(e,e,a,b,a)+SB(b,c,a,a,b)
-SB(b,f,b,a,b)-SB(a,c,e,a,b)+SB(a,a,e,a,b)+SB(f,f,b,b,a)-SB(f,b,a,b,a)
+SB(f,b,b,b,a)+2*SB(a,e,e,e,c)-SB(e,c,a,b,a)+SB(e,a,b,b,b)+SB(f,a,a,c,c)
+SB(f,f,a,f,a)+SB(f,f,f,a,a)+SB(b,c,e,a,b)+SB(a,b,a,e,a)+SB(b,a,a,e,a)
+SB(b,b,c,e,a)+SB(a,a,e,e,c)+SB(b,b,a,e,c)-SB(f,a,b,a,b)+SB(e,c,a,c,a)
+SB(b,f,a,b,a)+SB(a,c,a,a,a)+SB(a,a,c,a,a)-SB(f,a,b,b,a)+SB(f,a,a,a,b)
+SB(b,a,e,a,a)-SB(f,a,a,a,c)+SB(b,c,e,c,a)+SB(f,f,a,b,c)-SB(f,a,a,b,b)
+SB(e,c,c,a,a)+SB(f,b,f,f,b)-SB(b,c,a,a,a)+SB(c,c,a,e,a)-SB(b,a,c,c,b)
-SB(a,b,c,c,b)+SB(a,c,e,c,b)-SB(a,a,e,c,b),
SB(d,c,c,c,a)+SB(d,c,d,d,c)+SB(d,b,d,d,c)-4*SB(f,a,c,c,c)-SB(d,d,c,b,b)
+SB(d,d,c,b,a)+SB(d,b,c,b,a)-SB(d,b,b,d,c)+2*SB(b,d,c,d,c)-SB(d,d,d,b,a)
-4*SB(f,f,a,c,b)-2*SB(a,f,a,c,b)+2*SB(b,a,a,b,b)-2*SB(b,b,a,b,b)+2*SB(a,a,b,b,b)
+2*SB(b,c,b,a,b)-2*SB(a,b,b,c,b)+2*SB(a,f,a,a,b)+2*SB(b,f,a,a,b)+2*SB(b,f,f,a,a)
-4*SB(f,f,b,b,b)+4*SB(f,b,c,c,c)+4*SB(d,b,f,a,b)+2*SB(b,a,b,b,a)+4*SB(f,b,c,b,b)
-4*SB(f,b,c,c,b)-4*SB(b,f,b,c,b)-2*SB(b,d,d,c,b)-6*SB(b,d,b,c,b)+4*SB(a,b,b,a,b)
+2*SB(d,b,b,c,b)-SB(d,b,d,c,a)+2*SB(a,b,a,c,b)-2*SB(b,b,a,c,b)+2*SB(a,c,b,c,b)
+2*SB(b,c,a,c,b)+4*SB(b,b,f,f,b)+2*SB(b,a,b,a,b)+2*SB(b,d,d,b,b)-4*SB(f,a,c,b,b)
-4*SB(f,a,b,b,c)-2*SB(b,d,b,d,c)-6*SB(b,d,c,b,b)-6*SB(b,f,a,b,b)+2*SB(a,c,a,a,b)
-2*SB(b,d,d,b,c)-2*SB(d,b,c,b,c)-2*SB(d,b,f,f,b)+SB(d,c,d,b,a)-SB(f,a,b,a,a)
+2*SB(a,c,a,c,a)-2*SB(a,b,a,c,a)+2*SB(b,b,a,c,a)-2*SB(a,c,b,c,a)-2*SB(b,c,a,c,a)
+4*SB(f,f,f,a,b)+3*SB(f,a,b,b,b)-4*SB(d,b,f,b,b)+2*SB(d,b,a,b,b)-2*SB(d,b,a,b,c)
-SB(d,c,c,d,c)+2*SB(b,f,b,c,c)+2*SB(b,d,d,c,c)-SB(d,c,c,b,a)-2*SB(b,f,a,c,c)
+SB(d,c,a,f,a)-4*SB(f,f,f,f,b)+2*SB(a,b,a,b,b)-8*SB(b,b,f,a,b)-2*SB(a,f,b,a,b)
+8*SB(b,b,d,b,b)+6*SB(b,f,b,b,b)+4*SB(f,f,f,b,c)-SB(d,d,d,d,c)-2*SB(d,c,d,c,c)
+2*SB(b,f,b,a,c)-4*SB(a,b,a,a,b)-2*SB(b,a,a,a,b)+2*SB(a,b,a,f,b)-2*SB(b,b,a,f,b)
-2*SB(a,b,b,f,b)+4*SB(b,b,f,a,c)+SB(d,b,a,f,b)-SB(d,c,a,f,b)-2*SB(d,c,a,b,b)
+SB(d,d,b,a,a)-SB(d,d,b,b,a)+SB(d,c,b,b,a)-SB(d,c,b,d,b)-SB(d,c,a,c,c)
-2*SB(a,b,a,b,a)+4*SB(f,f,f,f,a)-SB(f,b,b,a,b)-4*SB(f,b,b,c,c)-4*SB(f,f,b,c,c)
+SB(f,b,b,a,a)-SB(f,b,a,a,a)+4*SB(b,b,f,a,a)-2*SB(b,d,c,c,a)+2*SB(b,c,b,c,a)
-SB(d,d,b,a,b)+SB(d,d,d,c,a)+2*SB(b,a,a,a,a)-2*SB(b,c,b,a,a)+2*SB(a,a,b,a,a)
-4*SB(b,b,a,a,a)-8*SB(b,b,d,c,b)-4*SB(b,f,f,a,b)+2*SB(a,f,b,a,a)-2*SB(a,c,b,a,b)
+4*SB(b,b,b,a,a)-2*SB(a,b,a,f,a)+2*SB(b,b,a,f,a)+4*SB(f,a,c,b,c)+2*SB(b,f,f,a,c)
+SB(d,b,b,a,b)+SB(d,c,c,d,b)-2*SB(b,f,f,b,a)-4*SB(b,b,f,b,a)-4*SB(f,b,c,b,c)
+2*SB(a,b,b,b,a)+SB(f,a,a,a,a)+6*SB(b,d,c,c,b)-2*SB(b,c,b,c,b)+2*SB(b,b,b,b,b)
-2*SB(a,c,a,c,b)-SB(d,b,a,f,a)+SB(d,d,c,a,b)+SB(d,d,d,b,b)+2*SB(b,d,b,d,b)
+2*SB(b,b,b,f,b)-2*SB(a,a,a,b,b)+2*SB(b,f,f,f,b)-2*SB(b,a,b,b,b)-2*SB(a,b,b,b,b)
+SB(d,b,b,c,a)-SB(d,b,c,c,b)+2*SB(a,c,b,a,a)-2*SB(a,f,a,a,a)+2*SB(a,b,b,c,a)
+2*SB(d,b,f,b,a)-SB(d,c,d,c,a)-4*SB(f,a,b,c,b)+4*SB(f,b,b,b,c)-SB(d,b,b,a,c)
+SB(d,c,c,c,b)+2*SB(a,f,a,c,a)-2*SB(b,a,a,b,a)+4*SB(f,a,c,c,b)+2*SB(b,d,b,c,a)
+4*SB(f,b,b,c,b)+SB(d,c,b,d,c)-2*SB(b,f,a,a,c)+4*SB(b,d,b,c,c)-SB(f,b,a,b,b)
-3*SB(f,b,b,b,b)-4*SB(f,f,f,b,b)+4*SB(b,d,c,b,c)+4*SB(b,f,a,b,c)-2*SB(d,b,f,a,a)
+SB(d,d,d,d,b)+2*SB(b,b,a,b,a)-2*SB(a,a,b,b,a)-2*SB(b,a,b,a,a)-4*SB(a,b,b,a,a)
-2*SB(a,a,a,a,a)-2*SB(b,f,f,f,a)+3*SB(d,c,d,c,b)-3*SB(d,b,b,c,c)-SB(d,b,c,c,a)
-SB(d,d,d,c,b)-2*SB(d,b,f,a,c)-SB(d,c,b,f,a)+2*SB(a,b,b,f,a)+2*SB(a,a,a,b,a)
-2*SB(b,b,b,b,a)-2*SB(b,b,b,c,a)-SB(d,b,a,a,b)+SB(d,c,a,a,b)-SB(d,c,b,a,b)
-4*SB(f,f,f,a,c)+2*SB(a,a,a,a,b)-4*SB(b,b,b,a,b)+2*SB(b,b,b,c,b)+4*SB(b,b,d,c,a)
-4*SB(b,d,b,b,c)-2*SB(b,f,f,b,c)+4*SB(f,f,a,b,b)-4*SB(b,b,f,b,c)-2*SB(a,f,b,f,a)
-2*SB(b,c,a,f,a)-SB(d,c,c,b,b)+2*SB(d,b,f,b,c)+2*SB(d,c,a,b,c)+4*SB(f,f,a,c,c)
-SB(d,d,c,a,a)+4*SB(f,f,b,c,b)-4*SB(b,b,d,b,c)-4*SB(b,f,b,b,c)+4*SB(b,b,d,c,c)
+3*SB(d,c,b,c,c)+3*SB(d,c,b,b,b)+SB(d,b,b,f,a)-SB(d,c,b,c,a)-SB(d,c,d,d,b)
+SB(d,b,b,d,b)+SB(d,c,b,a,c)-SB(d,b,d,d,b)+2*SB(d,b,c,c,c)+SB(d,b,d,b,a)
+SB(d,b,c,b,b)-3*SB(d,c,d,b,b)-4*SB(d,c,b,b,c)+6*SB(b,d,b,b,b)+4*SB(b,f,f,b,b)
-2*SB(b,d,c,d,b)+4*SB(b,b,d,d,b)+8*SB(b,b,f,b,b)-4*SB(b,d,c,c,c)+SB(d,b,c,d,c)
+2*SB(d,b,f,f,a)-2*SB(b,d,b,b,a)-2*SB(b,b,b,f,a)-4*SB(b,b,d,b,a)-2*SB(b,f,b,b,a)
+SB(d,d,b,b,b)+4*SB(f,f,b,b,c)+4*SB(f,a,b,c,c)+SB(f,b,a,a,b)-2*SB(a,f,b,c,a)
+2*SB(b,f,b,c,a)+SB(d,c,b,f,b)+SB(d,b,a,c,c)-SB(d,b,b,f,b)+2*SB(a,f,a,f,a)
-SB(f,a,a,b,a)-2*SB(a,a,b,a,b)+4*SB(b,b,a,a,b)-2*SB(b,c,a,a,b)-2*SB(b,f,b,a,b)
+SB(f,b,a,b,a)-SB(f,b,b,b,a)+SB(d,b,d,c,b)+4*SB(d,b,b,b,c)-SB(d,b,c,d,b)
+2*SB(d,c,c,b,c)-2*SB(b,f,a,c,a)-4*SB(b,b,d,d,c)+SB(f,a,b,a,b)-2*SB(d,c,b,c,b)
-SB(d,b,a,c,b)+2*SB(b,d,c,b,a)+2*SB(b,f,a,b,a)+4*SB(a,b,a,a,a)-3*SB(d,b,b,b,b)
+SB(d,b,a,a,c)-SB(d,c,a,a,c)+SB(d,c,a,c,b)-2*SB(a,c,a,a,a)-4*SB(b,b,f,f,a)
+SB(f,a,b,b,a)-SB(d,b,b,b,a)+2*SB(d,c,d,b,c)-SB(d,b,d,b,b)-2*SB(d,c,c,c,c)
-SB(f,a,a,a,b)-4*SB(f,f,a,b,c)+SB(f,a,a,b,b)+2*SB(a,c,a,f,a)+2*SB(b,c,b,f,a)
-2*SB(a,c,b,f,a)+2*SB(b,c,a,a,a)+4*SB(b,f,a,c,b)-2*SB(a,f,a,f,b)+2*SB(a,f,b,f,b)
+2*SB(b,c,a,f,b)-2*SB(a,c,a,f,b)-2*SB(b,c,b,f,b)+2*SB(a,c,b,f,b)
+2*SB(a,f,b,c,b),
4*SB(d,c,c,a,c)-2*SB(c,e,c,e,a)+2*SB(c,e,a,e,a)-2*SB(e,a,b,c,c)-SB(e,c,c,b,a)
+2*SB(e,c,b,c,c)+4*SB(d,c,c,c,a)+SB(e,a,c,b,a)-2*SB(e,c,d,b,a)+2*SB(b,a,b,b,c)
-2*SB(c,a,b,b,c)+4*SB(c,c,b,b,c)+2*SB(c,a,c,b,c)-2*SB(b,b,c,b,c)-2*SB(b,a,c,b,c)
+2*SB(c,b,c,b,c)+4*SB(b,c,c,b,c)+2*SB(b,d,c,d,c)-4*SB(d,d,d,b,a)+SB(e,e,a,c,b)
+2*SB(e,c,a,a,a)-SB(e,e,e,e,a)-SB(e,e,c,c,b)+4*SB(b,c,b,b,b)+2*SB(c,b,b,b,b)
-2*SB(b,c,b,a,b)+2*SB(b,c,c,a,b)+2*SB(c,c,b,a,b)+2*SB(c,a,c,a,b)+2*SB(c,e,e,a,a)
-SB(e,c,e,a,b)-SB(e,a,e,a,b)+4*SB(d,b,c,a,a)-3*SB(e,c,c,c,c)+SB(e,c,c,e,c)
-2*SB(b,a,b,d,c)+2*SB(b,a,c,d,c)-2*SB(c,d,b,a,a)+2*SB(c,d,c,a,a)+8*SB(c,c,d,c,c)
+8*SB(c,c,e,c,c)-6*SB(c,e,c,a,c)-2*SB(c,a,c,d,c)+2*SB(c,a,b,d,c)+SB(e,c,c,a,b)
+SB(e,c,e,e,a)-SB(e,c,a,a,b)-2*SB(c,d,d,c,b)+2*SB(c,d,b,c,b)-2*SB(c,e,a,a,b)
-2*SB(b,b,c,c,b)+2*SB(c,c,b,c,b)-2*SB(e,a,e,a,a)-SB(e,c,e,e,c)-SB(e,a,e,e,c)
-SB(e,a,c,a,b)-SB(d,b,b,c,b)+2*SB(b,a,b,a,b)+2*SB(c,d,d,b,b)-2*SB(b,a,c,a,b)
-2*SB(c,a,b,a,b)+SB(e,a,a,a,b)+2*SB(e,a,b,c,a)-2*SB(c,c,b,d,c)-2*SB(b,d,b,d,c)
+2*SB(b,d,c,b,b)-4*SB(c,c,e,c,b)+2*SB(c,e,c,a,b)+SB(e,e,c,c,c)-SB(e,c,b,a,c)
+SB(e,e,e,c,c)-4*SB(d,d,b,a,c)-4*SB(b,c,b,b,c)-2*SB(c,b,b,b,c)-4*SB(c,d,d,b,c)
+SB(d,b,c,b,c)+SB(e,c,b,b,a)+4*SB(e,c,c,c,a)+SB(e,a,e,e,a)-SB(e,a,c,b,c)
+4*SB(c,d,d,c,c)+2*SB(c,e,e,c,c)+2*SB(c,d,d,d,c)-4*SB(d,d,d,c,c)-2*SB(e,a,a,a,a)
-4*SB(b,c,c,b,b)-2*SB(b,c,b,d,b)+2*SB(b,c,c,d,b)+4*SB(c,c,d,b,b)-SB(e,a,c,e,c)
-4*SB(d,d,d,d,c)-4*SB(d,b,a,a,a)+4*SB(d,c,a,a,a)+4*SB(d,d,c,c,a)+2*SB(c,e,c,e,c)
-2*SB(c,e,a,e,c)-8*SB(c,c,e,a,c)+2*SB(b,a,b,d,b)-2*SB(b,a,c,d,b)+2*SB(c,a,c,d,b)
-2*SB(c,a,b,d,b)+4*SB(e,c,d,b,c)+2*SB(b,c,b,d,c)-2*SB(b,c,c,d,c)+4*SB(d,d,b,a,a)
-SB(e,a,a,e,a)+SB(e,c,b,a,a)+4*SB(d,c,a,c,c)-4*SB(c,c,e,c,a)+4*SB(c,e,c,a,a)
-SB(e,c,c,c,b)+SB(e,a,b,a,c)+SB(e,a,e,c,b)+3*SB(e,a,c,a,a)+4*SB(c,e,a,c,a)
-4*SB(c,d,c,c,a)+2*SB(c,d,d,b,a)+4*SB(c,c,e,a,a)+4*SB(d,d,d,c,a)-2*SB(e,c,d,d,c)
+SB(e,a,c,d,c)-SB(e,c,a,e,c)-SB(e,c,c,d,c)-2*SB(c,c,c,c,b)-4*SB(c,c,d,c,b)
+2*SB(b,d,b,a,b)-2*SB(c,d,b,a,b)-2*SB(c,e,e,a,c)-2*SB(b,d,b,a,c)+4*SB(c,d,b,a,c)
+2*SB(b,d,c,a,c)+2*SB(c,a,b,a,c)-2*SB(e,a,c,a,c)+SB(e,a,a,a,c)+SB(e,a,a,e,c)
+SB(e,c,c,b,c)-SB(e,c,c,e,a)-SB(e,e,e,c,b)-SB(e,c,e,c,c)-4*SB(c,d,c,a,c)
+SB(e,c,b,d,c)+2*SB(c,e,a,c,b)-2*SB(c,d,c,c,b)-2*SB(b,c,b,c,b)-2*SB(b,b,b,b,b)
+4*SB(c,c,c,b,b)+2*SB(b,c,c,c,b)+2*SB(c,c,b,d,b)+2*SB(b,d,b,d,b)-2*SB(c,d,d,d,b)
-2*SB(b,d,c,a,b)+2*SB(c,d,c,a,b)-2*SB(b,a,b,b,b)+2*SB(c,a,b,b,b)-4*SB(c,c,b,b,b)
-2*SB(c,a,c,b,b)+2*SB(b,b,c,b,b)+2*SB(b,a,c,b,b)-2*SB(c,b,c,b,b)+SB(d,b,c,c,b)
-4*SB(e,c,d,c,c)-SB(e,a,a,c,b)+SB(e,c,a,e,a)-SB(d,c,c,c,b)+2*SB(b,a,c,a,c)
-2*SB(c,c,b,c,c)+SB(e,c,e,c,b)+2*SB(e,a,a,c,a)-2*SB(c,d,d,c,a)-2*SB(c,e,e,c,a)
+4*SB(c,d,b,c,a)+4*SB(d,b,a,c,a)+SB(e,c,e,a,c)-SB(e,c,a,a,c)-4*SB(d,b,c,a,c)
-2*SB(c,c,b,a,c)-2*SB(c,a,c,a,c)-6*SB(c,d,b,c,c)-SB(e,a,b,d,c)+2*SB(e,c,d,d,b)
-SB(e,c,b,d,b)-2*SB(b,d,c,b,c)-2*SB(c,d,c,b,c)+SB(e,c,c,d,b)+4*SB(d,d,d,d,b)
-4*SB(c,e,a,a,a)+SB(d,b,b,c,c)-4*SB(d,b,c,c,a)-4*SB(c,c,e,e,a)-4*SB(d,d,b,c,a)
-SB(e,e,e,a,c)-SB(e,a,b,a,a)-2*SB(c,c,c,a,b)-2*SB(c,c,c,d,b)+2*SB(b,b,b,c,b)
-4*SB(c,c,d,c,a)+2*SB(b,d,b,b,c)-SB(e,e,a,b,b)+SB(e,c,a,c,b)-2*SB(b,b,b,c,c)
+2*SB(c,c,c,c,c)+4*SB(c,c,d,d,c)+SB(d,c,c,b,b)+4*SB(d,d,d,b,c)-SB(e,e,a,c,c)
-2*SB(b,a,b,a,c)+6*SB(c,e,a,a,c)+2*SB(b,b,c,c,c)-4*SB(d,d,c,a,a)-2*SB(e,c,b,c,a)
+SB(e,e,c,b,b)+3*SB(e,a,c,c,c)+2*SB(b,c,b,a,c)-2*SB(b,c,c,a,c)-8*SB(c,c,d,b,c)
+2*SB(c,d,b,b,c)-SB(d,c,b,c,c)-SB(d,c,b,b,b)-4*SB(d,d,c,c,c)-4*SB(d,c,c,a,a)
+3*SB(d,b,c,c,c)-SB(d,b,c,b,b)+6*SB(c,e,c,c,c)+SB(d,c,b,b,c)+4*SB(d,d,b,c,c)
+2*SB(b,b,b,b,c)-4*SB(c,c,c,b,c)+2*SB(e,c,c,a,c)-4*SB(e,a,c,c,a)-SB(e,a,a,c,c)
-2*SB(b,d,b,b,b)-2*SB(b,d,c,d,b)-4*SB(c,c,d,d,b)-6*SB(c,e,a,c,c)+6*SB(c,d,c,c,c)
+2*SB(b,c,b,c,c)+2*SB(c,b,b,c,c)-2*SB(c,b,c,c,c)-2*SB(b,c,c,c,c)-4*SB(d,c,a,c,a)
+2*SB(e,c,d,c,b)-2*SB(e,c,d,b,b)-SB(e,a,c,d,b)+SB(e,e,e,a,b)+4*SB(c,c,d,b,a)
-2*SB(c,d,b,b,a)+SB(e,c,a,c,c)+SB(e,e,e,e,c)-4*SB(c,e,c,c,a)-4*SB(d,b,a,c,c)
+2*SB(e,c,d,c,a)-SB(e,a,b,b,a)+4*SB(c,c,e,a,b)-2*SB(c,b,b,c,b)+2*SB(c,b,c,c,b)
+SB(e,e,a,b,c)+2*SB(c,c,c,a,c)+2*SB(c,c,c,d,c)-SB(e,e,c,b,c)-SB(d,b,b,b,c)
+SB(e,a,b,b,c)+SB(e,a,c,c,b)+SB(e,a,b,d,b)-SB(d,c,c,b,c)+4*SB(c,c,e,e,c)
-3*SB(e,a,e,c,c)-2*SB(e,c,a,c,a)+SB(d,c,b,c,b)+2*SB(c,d,c,b,a)+SB(d,b,b,b,b)
+4*SB(d,b,a,a,c)-4*SB(d,c,a,a,c)+4*SB(d,d,c,a,c)+2*SB(e,a,e,c,a)-3*SB(d,c,c,c,c)
+SB(e,a,c,e,a)+3*SB(e,a,e,a,c)-SB(e,c,b,b,c)-3*SB(e,c,c,a,a)-2*SB(c,e,c,c,b),
-2*SB(c,e,c,e,a)+2*SB(c,e,a,e,a)+SB(f,b,c,b,a)-SB(f,f,b,a,a)+4*SB(e,e,a,a,b)
-SB(f,a,a,e,a)+SB(f,a,f,a,c)-2*SB(c,a,c,b,c)-2*SB(a,b,c,b,c)+2*SB(c,b,c,b,c)
-2*SB(c,b,a,b,c)-4*SB(f,a,e,a,a)-4*SB(e,c,b,b,b)-SB(f,b,f,f,a)+3*SB(e,c,a,a,a)
-4*SB(e,e,e,e,a)+SB(f,b,a,e,a)+SB(f,a,c,e,a)+SB(f,f,b,c,a)-2*SB(a,e,e,a,b)
-2*SB(a,f,f,a,b)-4*SB(a,f,a,a,b)+2*SB(a,e,a,b,c)+8*SB(a,a,e,a,a)+4*SB(a,e,e,a,a)
+2*SB(a,f,f,a,a)-2*SB(f,a,c,a,b)+4*SB(e,c,b,a,b)-4*SB(e,a,b,a,b)+3*SB(f,b,f,b,a)
+SB(e,c,c,c,c)+SB(f,b,c,e,c)-4*SB(a,e,a,b,a)+2*SB(a,e,c,a,c)+2*SB(a,a,c,b,c)
-SB(f,b,c,b,b)-4*SB(e,c,a,a,b)-SB(f,b,c,e,a)-SB(f,b,c,c,b)-SB(f,b,a,c,a)
+2*SB(a,e,e,c,b)-4*SB(a,e,a,a,b)-SB(f,b,b,a,c)+2*SB(f,a,e,e,c)+SB(f,a,b,a,c)
+SB(f,a,a,b,c)-4*SB(a,a,f,f,b)+2*SB(f,a,c,a,a)+SB(f,a,c,b,b)-SB(f,a,b,b,c)
+4*SB(e,a,a,a,b)+4*SB(e,c,a,b,b)-2*SB(a,a,a,e,c)+4*SB(a,e,c,a,b)+SB(f,f,b,a,c)
+2*SB(c,a,a,b,c)+4*SB(e,c,b,b,a)-SB(f,a,a,c,b)+SB(f,a,b,a,a)-SB(e,c,c,c,a)
+SB(f,b,c,c,a)-2*SB(c,c,a,c,a)+4*SB(a,a,c,c,a)+2*SB(a,c,a,c,a)+4*SB(c,a,a,c,a)
+2*SB(a,b,a,c,a)-SB(f,a,f,f,a)-2*SB(f,a,e,e,a)+SB(f,f,a,a,a)-4*SB(e,e,a,a,a)
+4*SB(e,e,e,c,a)+2*SB(f,a,b,b,b)+SB(f,b,f,a,c)+2*SB(a,b,a,e,c)+2*SB(c,b,c,e,c)
+2*SB(a,b,c,c,c)-SB(f,f,f,f,b)+SB(f,a,b,f,b)-3*SB(e,a,a,a,a)-4*SB(a,a,f,a,b)
+4*SB(a,f,b,a,b)-4*SB(a,f,b,b,b)+SB(f,f,f,b,c)-4*SB(e,e,c,a,b)-SB(f,a,a,f,b)
+2*SB(c,e,c,e,c)-2*SB(c,e,a,e,c)-4*SB(a,a,e,a,c)+4*SB(a,f,a,b,b)+2*SB(a,b,a,b,c)
-4*SB(a,a,f,a,c)-SB(f,f,a,c,a)-4*SB(e,c,b,a,a)-4*SB(e,a,a,b,b)-2*SB(a,b,a,b,a)
+8*SB(a,a,f,a,a)+SB(f,b,a,a,c)+SB(f,f,f,f,a)+2*SB(f,b,b,a,b)-3*SB(f,b,f,a,a)
+SB(f,b,b,f,a)-2*SB(f,a,e,c,b)-SB(f,f,b,c,c)-SB(f,b,b,a,a)-SB(f,b,f,b,c)
+3*SB(f,b,a,a,a)-SB(e,a,c,a,a)-2*SB(a,e,a,c,a)-2*SB(c,e,a,c,a)+2*SB(c,b,c,c,a)
-2*SB(c,a,a,b,a)+2*SB(c,b,a,e,a)-6*SB(a,f,a,b,a)-6*SB(a,f,b,a,a)+2*SB(f,a,e,a,c)
-2*SB(a,e,e,a,c)+SB(f,a,a,e,c)-2*SB(a,b,c,c,a)-2*SB(a,f,f,b,a)-2*SB(c,e,c,b,a)
+4*SB(a,e,c,b,a)+2*SB(c,e,a,b,a)+SB(e,a,c,a,c)-SB(e,a,a,a,c)-SB(f,a,c,e,c)
+2*SB(c,a,c,b,a)+2*SB(a,b,c,b,a)-4*SB(e,e,e,c,b)-3*SB(f,a,a,a,a)+SB(f,b,a,f,b)
-2*SB(c,b,a,e,c)+2*SB(a,a,c,a,c)-4*SB(a,a,c,c,c)-2*SB(a,c,a,c,c)-4*SB(c,a,a,c,c)
-2*SB(a,b,a,c,c)+2*SB(a,e,a,c,b)+2*SB(a,e,a,b,b)+2*SB(c,a,c,a,a)+2*SB(a,c,c,a,a)
+6*SB(a,f,a,a,a)+2*SB(c,a,c,e,a)-2*SB(c,a,a,e,a)-4*SB(c,a,c,c,a)-2*SB(a,c,c,c,a)
-SB(f,b,a,b,c)+SB(f,b,b,b,c)+4*SB(a,a,f,f,a)+2*SB(a,c,a,a,c)+2*SB(c,a,a,a,c)
-2*SB(c,c,a,a,c)-SB(e,a,a,c,a)-SB(f,a,f,a,a)+SB(f,a,c,c,b)-4*SB(a,e,e,c,a)
-SB(f,f,a,a,c)+SB(f,b,a,c,b)+SB(e,c,a,a,c)-2*SB(c,a,c,a,c)-2*SB(a,c,c,a,c)
-2*SB(a,f,a,a,c)-2*SB(c,a,c,e,c)+2*SB(c,a,a,e,c)+2*SB(a,e,e,c,c)+3*SB(f,b,a,b,b)
-2*SB(f,b,b,b,b)-SB(f,a,f,b,c)-2*SB(f,a,e,c,c)+2*SB(a,f,a,b,c)+6*SB(a,e,a,a,a)
+2*SB(a,a,a,a,a)+2*SB(a,e,e,e,a)+2*SB(c,c,c,c,a)+2*SB(a,a,a,e,a)+4*SB(a,a,e,e,a)
+2*SB(a,a,a,b,a)-4*SB(a,a,a,c,a)-SB(f,f,f,a,c)+4*SB(e,a,b,a,a)+2*SB(c,e,c,b,c)
-2*SB(a,e,c,b,c)-2*SB(c,e,a,b,c)-SB(f,a,c,c,a)-SB(f,a,b,f,a)-4*SB(e,e,a,b,b)
+4*SB(a,a,a,c,c)-2*SB(c,c,c,c,c)-2*SB(a,f,b,f,a)+4*SB(e,a,a,b,a)+SB(f,f,a,c,c)
-SB(f,b,a,f,a)-2*SB(a,e,a,a,c)+4*SB(e,e,c,b,b)+SB(f,a,f,f,b)+SB(f,a,f,b,a)
-4*SB(e,e,c,b,a)-SB(e,a,c,c,c)+4*SB(e,e,c,a,a)+2*SB(a,f,b,a,c)-2*SB(a,f,b,b,c)
+4*SB(a,a,f,b,c)+4*SB(c,a,c,c,c)+2*SB(a,c,c,c,c)+2*SB(c,b,a,c,c)-2*SB(a,b,c,e,c)
+4*SB(a,a,e,c,c)-2*SB(c,e,c,c,c)-2*SB(a,a,a,b,c)-2*SB(a,a,a,a,c)-SB(e,c,c,a,c)
-SB(f,f,f,b,a)+SB(e,a,c,c,a)+SB(e,a,a,c,c)+4*SB(a,a,f,b,b)+2*SB(a,f,f,b,b)
-2*SB(a,e,c,b,b)+2*SB(c,e,a,c,c)-2*SB(c,b,c,c,c)+2*SB(c,c,a,c,c)-2*SB(c,b,c,b,a)
+2*SB(c,b,a,b,a)-2*SB(a,a,c,b,a)-2*SB(c,c,c,a,a)+4*SB(e,e,e,a,b)+SB(f,a,a,c,a)
+6*SB(a,f,b,b,a)-8*SB(a,a,f,b,a)-SB(e,c,a,c,c)+4*SB(e,e,e,e,c)-SB(f,b,a,e,c)
-4*SB(f,b,a,a,b)-8*SB(a,a,e,c,a)+2*SB(c,e,c,c,a)+2*SB(a,e,c,c,a)-2*SB(c,b,a,c,a)
+2*SB(a,b,c,e,a)+2*SB(a,f,a,f,a)+2*SB(a,a,c,e,c)-4*SB(e,a,b,b,a)-4*SB(e,e,e,a,a)
+2*SB(f,a,a,b,a)+4*SB(e,e,a,b,a)-4*SB(a,a,e,a,b)-2*SB(f,b,a,b,a)+SB(f,b,b,b,a)
+2*SB(c,c,c,a,c)-2*SB(a,e,e,e,c)-SB(f,b,b,f,b)+2*SB(f,b,f,a,b)+2*SB(f,b,c,a,b)
-4*SB(e,c,a,b,a)+4*SB(e,a,b,b,b)+SB(f,f,f,a,a)-2*SB(f,b,f,b,b)+SB(f,a,a,f,a)
-2*SB(a,b,a,e,a)-2*SB(c,b,c,e,a)-4*SB(a,a,e,e,c)-2*SB(f,a,b,a,b)+2*SB(f,a,e,a,b)
-SB(f,a,c,b,a)+SB(e,c,a,c,a)-6*SB(a,e,c,a,a)-2*SB(a,c,a,a,a)-2*SB(c,a,a,a,a)
+2*SB(c,c,a,a,a)-2*SB(a,a,c,a,a)+4*SB(f,a,e,c,a)-SB(f,a,b,b,a)+4*SB(f,a,a,a,b)
-SB(f,a,a,a,c)-3*SB(f,a,a,b,b)+SB(e,c,c,a,a)-2*SB(f,b,c,a,a)+SB(f,b,f,f,b)
-2*SB(a,a,c,e,a)-2*SB(a,f,a,f,b)+2*SB(a,f,b,f,b)+4*SB(a,a,e,c,b)
-2*SB(a,e,c,c,b),
SB(d,c,c,a,c)+SB(d,c,d,d,c)-SB(d,b,d,d,c)+2*SB(c,a,c,b,c)+2*SB(b,b,c,b,c)
-2*SB(b,a,c,b,c)-2*SB(c,b,c,b,c)+2*SB(c,b,a,b,c)+SB(d,d,c,b,a)+SB(d,b,b,d,c)
-SB(d,d,d,b,a)+SB(c,a,f,f,a)+SB(c,b,b,f,b)+SB(c,c,a,f,b)-2*SB(b,a,a,b,b)
+2*SB(b,b,a,b,b)+SB(c,b,b,b,b)-SB(b,c,b,a,b)-SB(c,b,b,a,b)+SB(c,a,c,c,b)
-SB(a,b,b,c,b)+SB(c,c,b,a,b)+2*SB(b,f,a,a,b)-SB(b,a,b,d,c)+SB(b,a,c,d,c)
-SB(b,b,c,d,c)+2*SB(b,d,b,a,a)-2*SB(b,d,c,a,a)-SB(b,a,b,b,a)+SB(c,a,b,b,a)
-SB(b,c,d,c,c)-SB(c,b,d,c,c)+SB(c,c,d,c,c)-SB(c,a,c,d,c)+SB(c,a,b,d,c)
-SB(c,a,f,a,c)+SB(c,b,f,a,c)+2*SB(b,f,b,c,b)-2*SB(b,d,d,c,b)+2*SB(b,d,b,c,b)
+SB(a,b,b,a,b)+SB(b,b,c,c,b)-SB(c,c,b,c,b)-SB(c,b,f,f,a)+SB(d,b,b,c,b)
+SB(d,b,d,c,a)-2*SB(c,a,a,c,b)+SB(a,a,b,c,b)+SB(a,b,a,c,b)+3*SB(b,a,a,c,b)
-2*SB(b,b,a,c,b)-SB(b,c,a,c,b)-SB(b,b,f,f,b)-SB(c,c,b,f,b)+SB(b,a,b,a,b)
+2*SB(c,a,a,b,b)+2*SB(b,d,d,b,b)+SB(d,d,b,b,c)+SB(b,a,f,b,b)-SB(d,d,b,a,c)
-SB(d,c,b,a,a)-2*SB(b,b,a,b,c)-2*SB(c,a,a,b,c)+SB(d,b,c,b,c)+SB(d,c,d,b,a)
-SB(f,a,b,a,a)+SB(b,c,c,c,a)-SB(c,c,a,c,a)+SB(c,a,a,c,a)-SB(a,a,b,c,a)
-SB(a,b,a,c,a)-2*SB(b,a,a,c,a)+SB(b,b,a,c,a)+SB(b,c,a,c,a)-SB(c,a,b,c,a)
-SB(f,a,b,b,b)+SB(d,b,a,b,b)-SB(d,b,a,b,c)+SB(d,c,c,d,c)-2*SB(b,f,b,c,c)
+2*SB(b,f,a,c,c)+SB(b,a,c,c,c)-SB(b,a,f,a,b)+SB(b,b,f,a,b)+SB(c,b,b,d,b)
-SB(c,b,c,d,b)-SB(d,d,d,d,c)-SB(d,b,a,a,a)+SB(d,c,a,a,a)+SB(b,c,d,d,b)
+SB(c,b,d,d,b)-SB(a,b,a,a,b)-SB(b,a,a,a,b)+SB(a,a,b,f,b)+SB(a,b,a,f,b)
+SB(b,a,a,f,b)-SB(b,a,b,f,b)-SB(a,b,b,f,b)+SB(b,a,b,d,b)-SB(b,a,c,d,b)
+SB(b,b,c,d,b)+SB(c,a,c,d,b)-SB(c,a,b,d,b)+SB(b,a,f,a,c)-SB(b,b,f,a,c)
-SB(c,b,b,d,c)+SB(c,b,c,d,c)-SB(d,c,a,b,b)+SB(d,d,b,a,a)+SB(d,b,c,a,b)
-SB(d,d,b,b,a)+SB(d,c,b,d,b)-SB(f,b,b,a,b)+SB(f,b,b,a,a)+SB(c,a,f,b,c)
-SB(c,b,f,b,c)-SB(f,b,a,a,a)+2*SB(c,c,b,c,a)-2*SB(b,c,b,c,a)-SB(c,b,b,c,a)
+SB(c,b,c,c,a)-SB(b,b,c,c,a)-SB(c,b,b,b,a)-2*SB(b,d,d,b,a)-SB(b,a,c,a,a)
+2*SB(b,f,b,a,a)+SB(d,d,d,c,a)-SB(d,c,c,a,b)+2*SB(b,a,a,a,a)+2*SB(b,c,b,a,a)
+2*SB(c,b,b,a,a)-2*SB(c,b,c,a,a)-SB(b,c,c,a,a)+SB(a,a,b,a,a)-SB(b,b,a,a,a)
+2*SB(b,f,f,a,b)-2*SB(b,d,b,a,b)-2*SB(b,a,b,c,b)-SB(a,a,b,f,a)-SB(c,b,d,b,a)
-SB(b,b,b,a,a)-SB(a,b,a,f,a)-SB(b,a,a,f,a)-2*SB(b,f,f,a,c)-SB(d,b,b,a,b)
-SB(d,c,c,d,b)-SB(c,a,c,b,a)-SB(b,b,c,b,a)+SB(b,a,c,b,a)+SB(f,a,a,a,a)
-SB(c,b,d,d,c)+SB(c,a,a,c,c)-SB(b,a,a,c,c)+SB(b,b,a,c,c)-2*SB(b,d,c,c,b)
+SB(b,c,b,c,b)-SB(b,b,b,b,b)+SB(c,c,a,c,b)+SB(d,d,d,b,b)-SB(a,a,a,f,b)
-2*SB(b,f,f,f,b)+SB(b,a,f,f,b)+2*SB(b,d,d,d,b)+2*SB(b,d,c,a,b)+SB(b,a,b,b,b)
-SB(c,a,b,b,b)-SB(c,a,c,b,b)-SB(b,b,c,b,b)+SB(b,a,c,b,b)+SB(c,b,c,b,b)
-2*SB(c,b,a,b,b)-SB(d,b,b,c,a)-2*SB(c,c,b,a,a)+SB(c,a,c,a,a)-2*SB(b,f,a,a,a)
+2*SB(b,a,b,c,a)+SB(a,b,b,c,a)-SB(d,c,d,c,a)+SB(c,a,a,a,c)+SB(b,a,c,a,c)
-SB(c,c,b,c,c)+SB(d,b,a,c,a)-SB(d,d,c,b,c)-SB(d,b,c,a,c)-SB(d,c,b,d,c)
+SB(c,c,b,a,c)-SB(c,a,c,a,c)-2*SB(b,d,b,c,c)+2*SB(b,a,a,b,c)-SB(f,b,a,b,b)
+SB(f,b,b,b,b)-SB(b,a,f,b,c)-2*SB(b,d,c,b,c)-2*SB(b,f,a,b,c)+SB(c,b,d,b,c)
-SB(b,c,d,d,c)+SB(d,d,d,d,b)-SB(c,b,b,f,a)-SB(c,c,a,f,a)-SB(b,a,b,a,a)
-SB(a,b,b,a,a)+2*SB(b,b,c,a,a)-SB(a,a,a,a,a)+2*SB(b,f,f,f,a)+SB(d,c,d,c,b)
-SB(d,d,d,c,b)-SB(c,c,c,c,a)-SB(b,a,f,f,a)+SB(b,a,b,f,a)+SB(a,b,b,f,a)
+SB(b,b,b,b,a)+SB(a,a,a,c,a)+SB(d,c,b,a,b)+SB(d,b,b,a,a)+SB(a,a,a,a,b)
-SB(b,b,b,d,b)-SB(a,a,a,c,b)+SB(b,b,b,c,b)-SB(b,b,d,c,a)+SB(b,c,d,c,a)
+SB(c,b,d,c,a)-SB(c,c,d,c,a)+2*SB(b,d,b,b,c)+2*SB(b,f,f,b,c)-SB(b,b,b,c,c)
+SB(c,c,c,c,c)-2*SB(b,d,d,d,c)+SB(c,c,d,d,c)+SB(b,b,f,b,c)+SB(c,b,a,f,a)
+SB(b,c,a,f,a)+SB(d,d,b,d,b)+SB(d,c,c,b,b)+SB(d,c,a,b,c)-2*SB(b,b,c,a,c)
-SB(d,d,c,a,a)+SB(c,b,f,f,b)+SB(c,b,f,b,b)-SB(b,a,a,a,c)-SB(b,c,b,a,c)
-SB(c,b,b,a,c)+2*SB(c,b,c,a,c)+SB(b,c,c,a,c)+SB(b,c,d,b,c)-SB(b,b,d,b,c)
+2*SB(b,f,b,b,c)-SB(c,c,d,b,c)-SB(c,a,c,c,c)+SB(b,b,d,c,c)+SB(d,c,b,c,a)
-SB(d,c,d,d,b)-SB(d,b,b,d,b)+SB(d,b,d,d,b)-SB(d,b,d,b,a)-SB(d,b,c,b,b)
-SB(c,b,a,c,c)-SB(d,c,d,b,b)-2*SB(b,f,f,b,b)-SB(b,b,d,d,b)-SB(c,c,d,d,b)
-SB(b,b,f,b,b)+2*SB(b,d,c,c,c)+SB(b,c,b,c,c)+SB(c,b,b,c,c)-SB(b,c,c,c,c)
-SB(d,b,c,d,c)-SB(d,c,a,c,a)-2*SB(b,d,b,b,a)+SB(a,a,a,f,a)+SB(c,b,c,b,a)
+SB(c,c,c,a,a)-SB(b,c,d,b,a)+SB(b,b,d,b,a)-2*SB(b,f,b,b,a)+SB(c,c,d,b,a)
+SB(f,b,a,a,b)+2*SB(b,d,d,c,a)+SB(b,b,a,a,c)-SB(c,b,a,a,c)-SB(f,a,a,b,a)
-SB(a,a,b,a,b)+SB(b,c,a,a,b)+SB(c,b,a,a,b)-2*SB(b,f,b,a,b)-SB(c,b,c,c,b)
+SB(f,b,a,b,a)-SB(f,b,b,b,a)+SB(b,b,b,a,c)-SB(c,c,c,a,c)+SB(b,b,b,d,c)
+SB(c,a,f,a,b)-SB(c,b,f,a,b)-SB(d,b,d,c,b)-SB(c,a,f,b,b)+SB(d,b,c,d,b)
-SB(d,c,c,b,c)+SB(d,d,c,d,c)-SB(d,d,b,d,c)+SB(b,b,d,d,c)+SB(f,a,b,a,b)
-SB(d,c,b,c,b)-SB(d,b,a,c,b)+2*SB(b,d,c,b,a)+2*SB(b,f,a,b,a)+SB(a,b,a,a,a)
+SB(d,b,a,a,c)-SB(d,c,a,a,c)+SB(d,d,c,a,c)+SB(d,c,a,c,b)-SB(c,a,a,a,a)
+SB(c,c,a,a,a)+SB(b,b,f,f,a)+SB(c,c,b,f,a)+SB(f,a,b,b,a)+SB(d,b,d,b,b)
-SB(f,a,a,a,b)+SB(f,a,a,b,b)-SB(b,c,b,f,a)-SB(c,a,f,f,b)-SB(d,d,c,d,b)
-SB(b,c,a,a,a)-SB(c,c,a,a,b)-2*SB(b,f,a,c,b)-SB(b,a,c,c,b)+SB(c,a,b,c,b)
+SB(c,b,a,c,b)-SB(c,b,a,f,b)-SB(b,c,a,f,b)+SB(b,c,b,f,b),
-SB(e,a,b,c,c)+SB(e,c,b,c,c)+SB(c,a,b,b,c)+SB(a,c,b,b,c)-SB(c,a,c,b,c)
-SB(a,c,c,b,c)-SB(b,b,c,b,c)+SB(c,b,c,b,c)+SB(b,c,c,b,c)-SB(e,c,b,b,b)
+SB(a,a,b,d,c)+SB(e,e,a,c,b)-SB(e,e,e,e,a)-SB(e,e,c,c,b)+SB(a,a,b,b,b)
+SB(b,c,b,b,b)+2*SB(c,b,b,b,b)-2*SB(a,c,a,b,b)-SB(b,c,b,a,b)-2*SB(c,b,b,a,b)
+2*SB(c,b,c,a,b)+SB(b,c,c,a,b)+SB(c,c,b,a,b)-2*SB(c,a,c,a,b)-SB(a,c,c,a,b)
+SB(a,a,e,a,a)+SB(e,c,e,a,b)-SB(e,a,e,a,b)+SB(e,c,b,a,b)-SB(e,a,b,a,b)
-SB(e,c,c,e,c)+SB(b,b,c,d,c)+2*SB(c,d,b,a,a)-2*SB(c,d,c,a,a)-SB(a,c,b,b,a)
+SB(c,b,d,c,c)-SB(c,c,d,c,c)+2*SB(c,e,c,a,c)+SB(a,a,c,b,c)+SB(c,a,c,d,c)
-SB(c,a,b,d,c)-SB(a,c,b,d,c)+SB(a,c,c,d,c)+SB(e,c,c,b,b)-SB(e,c,c,a,b)
-SB(e,c,e,e,a)-SB(e,a,a,b,c)-2*SB(c,e,e,c,b)+2*SB(c,d,b,c,b)+SB(a,b,b,a,b)
-SB(b,b,c,a,b)-SB(a,c,d,d,b)+SB(e,c,a,b,c)+SB(e,c,e,e,c)-SB(e,a,e,e,c)
+SB(e,a,c,a,b)+SB(e,e,c,c,a)-SB(d,b,b,c,b)-SB(a,b,a,c,b)-SB(c,a,a,b,b)
+SB(c,a,b,a,b)-SB(a,b,c,a,b)+SB(a,b,d,d,b)+SB(e,a,b,c,a)-SB(a,a,c,d,c)
-SB(c,c,c,e,c)+2*SB(c,d,c,b,b)+SB(c,c,e,c,b)-SB(c,a,e,c,b)+SB(a,c,a,a,b)
+SB(c,a,a,a,b)-SB(e,c,b,a,c)+SB(e,e,e,c,c)-SB(e,e,a,c,a)-SB(a,a,b,b,c)
-SB(b,c,b,b,c)-SB(c,b,b,b,c)+2*SB(c,d,d,b,c)+SB(d,b,c,b,c)+SB(e,c,b,b,a)
+2*SB(c,c,a,c,a)-2*SB(a,c,a,c,a)+2*SB(a,b,a,c,a)+2*SB(a,c,b,c,a)+SB(e,a,e,e,a)
+SB(e,a,c,b,c)-2*SB(c,d,d,c,c)+2*SB(c,e,e,c,c)+SB(a,b,a,e,c)+SB(c,b,c,e,c)
-SB(a,b,c,c,c)-2*SB(c,d,d,d,c)-SB(b,c,c,b,b)+2*SB(c,c,a,b,b)-2*SB(a,a,c,b,b)
+SB(a,b,a,b,b)-SB(b,c,b,d,b)-SB(c,b,b,d,b)+SB(c,b,c,d,b)+SB(b,c,c,d,b)
+SB(e,a,c,e,c)-SB(c,b,d,d,b)+2*SB(a,a,c,a,b)-SB(b,b,c,d,b)-SB(c,a,c,d,b)
+SB(c,a,b,d,b)+SB(b,c,b,d,c)+SB(c,b,b,d,c)-SB(c,b,c,d,c)-SB(b,c,c,d,c)
+SB(e,a,a,e,a)-SB(c,c,e,c,a)+SB(c,a,e,c,a)-2*SB(c,e,c,a,a)-SB(a,b,a,b,a)
-SB(a,b,d,d,c)+SB(e,a,b,a,c)+SB(e,a,e,c,b)-2*SB(c,c,b,c,a)-2*SB(c,e,a,c,a)
+2*SB(c,d,c,c,a)+2*SB(c,b,b,c,a)-SB(c,b,b,b,a)+2*SB(a,c,a,b,a)+SB(c,a,a,b,a)
-2*SB(c,d,d,b,a)+SB(c,c,e,a,a)-SB(c,a,e,a,a)-SB(a,c,e,a,a)+SB(e,c,a,e,c)
-SB(c,b,b,a,a)+SB(c,c,c,c,b)-SB(a,c,c,c,b)+SB(c,b,a,e,a)+SB(c,b,d,b,a)
+SB(c,c,c,b,a)-2*SB(c,e,e,a,c)-2*SB(c,d,b,a,c)-SB(c,a,b,a,c)-SB(e,a,c,a,c)
-SB(e,a,a,e,c)-SB(e,c,c,b,c)+SB(e,c,c,e,a)+SB(a,b,b,b,a)+SB(c,c,b,b,a)
-SB(c,a,c,b,a)-SB(a,c,c,b,a)-SB(e,e,e,c,b)-SB(e,e,a,e,c)+SB(e,c,e,c,c)
+SB(c,b,d,d,c)-SB(c,b,a,e,c)+2*SB(c,d,c,a,c)-SB(a,a,c,a,c)+SB(a,c,a,c,c)
-SB(a,b,a,c,c)-2*SB(a,c,b,c,c)+2*SB(c,e,a,c,b)-2*SB(c,d,c,c,b)-SB(b,b,b,b,b)
-SB(c,c,c,b,b)-SB(c,c,a,c,b)+SB(a,c,a,c,b)+SB(a,c,b,d,b)-SB(a,c,c,d,b)
+SB(a,a,c,d,b)+SB(a,a,a,b,b)+2*SB(c,d,d,d,b)-SB(c,a,b,b,b)-SB(a,b,b,b,b)
-SB(c,c,b,b,b)+2*SB(c,a,c,b,b)+2*SB(a,c,c,b,b)+SB(b,b,c,b,b)-SB(c,b,c,b,b)
-SB(c,b,a,b,b)+SB(d,b,c,c,b)-SB(a,c,b,a,a)+SB(c,c,b,a,a)+SB(c,a,c,a,a)
+SB(a,c,c,a,a)-SB(a,c,c,e,a)+SB(a,c,a,e,a)-2*SB(a,b,b,c,a)-SB(e,c,a,e,a)
-SB(d,c,c,c,b)-SB(a,c,a,a,c)+SB(c,c,a,a,c)+2*SB(c,c,b,c,c)-SB(e,a,c,b,b)
-SB(e,c,e,c,b)-SB(e,a,a,c,a)+2*SB(c,d,d,c,a)-2*SB(c,d,b,c,a)+SB(e,e,c,e,c)
-SB(a,c,d,c,a)-SB(e,c,e,a,c)+SB(a,b,d,c,a)+SB(a,b,c,a,c)+SB(a,c,b,a,c)
-2*SB(c,c,b,a,c)+SB(c,a,c,a,c)+SB(a,c,c,e,c)-SB(a,c,a,e,c)-2*SB(c,d,c,b,c)
-SB(c,b,d,b,c)+SB(a,b,b,a,a)+2*SB(c,e,a,a,a)+SB(a,a,a,a,a)-2*SB(c,e,e,e,a)
-SB(c,a,e,e,a)-SB(a,c,e,e,a)+SB(d,b,b,c,c)+SB(c,c,e,e,a)+SB(a,a,e,e,a)
-SB(a,a,a,b,a)-SB(a,c,d,b,c)-SB(e,e,e,a,c)-SB(e,e,c,e,a)-SB(a,a,a,a,b)
+SB(b,b,b,a,b)+SB(b,b,b,d,b)-SB(c,b,d,c,a)+SB(c,c,d,c,a)-2*SB(c,e,c,b,c)
+2*SB(c,e,a,b,c)-SB(e,e,a,b,b)+SB(c,a,e,e,c)+SB(a,c,e,e,c)-SB(c,c,c,c,c)
-SB(c,c,d,d,c)+SB(d,c,c,b,b)+SB(e,a,a,b,a)-2*SB(a,b,b,a,c)+SB(b,b,c,a,c)
-2*SB(c,e,a,a,c)-SB(e,c,b,c,a)+SB(e,e,c,b,b)-SB(e,e,c,b,a)-SB(a,b,d,b,a)
+SB(a,b,a,a,c)+SB(b,c,b,a,c)+3*SB(c,b,b,a,c)-2*SB(c,b,c,a,c)-SB(b,c,c,a,c)
+SB(a,a,b,a,c)+SB(c,c,d,b,c)+2*SB(c,d,b,b,c)+2*SB(a,b,b,c,c)+SB(a,c,c,c,c)
-SB(d,c,b,c,c)-SB(d,c,b,b,b)-SB(d,b,c,c,c)-SB(d,b,c,b,b)+SB(c,b,a,c,c)
-SB(a,b,c,e,c)+SB(d,c,b,b,c)+SB(b,b,b,b,c)+SB(e,c,c,a,c)+SB(a,c,d,d,c)
+SB(e,a,a,c,c)-2*SB(c,d,b,b,b)+2*SB(c,e,c,b,b)-2*SB(c,e,a,b,b)-SB(a,a,b,d,b)
+SB(c,c,d,d,b)-2*SB(c,b,b,c,c)+SB(c,b,c,c,c)-SB(c,c,a,c,c)+SB(c,c,c,e,a)
+SB(c,b,a,b,a)-2*SB(c,c,a,b,a)+SB(a,a,c,b,a)-SB(c,c,c,a,a)+SB(e,e,e,a,b)
-SB(c,c,d,b,a)-SB(e,c,a,c,c)+SB(e,e,a,e,a)+SB(e,e,e,e,c)+SB(a,c,e,c,a)
-SB(a,a,e,c,a)+2*SB(c,e,c,c,a)-2*SB(c,b,a,c,a)+SB(a,b,c,e,a)-SB(c,b,a,a,c)
+SB(c,c,a,e,c)-SB(e,a,b,b,a)+SB(e,e,a,b,a)+SB(a,b,d,b,c)-SB(a,a,b,a,b)
-SB(c,c,e,a,b)+SB(c,a,e,a,b)+SB(a,c,e,a,b)-SB(a,a,e,a,b)+2*SB(c,e,e,a,b)
-SB(c,b,c,c,b)+SB(a,c,d,b,a)-SB(b,b,b,a,c)+SB(c,c,c,a,c)-SB(b,b,b,d,c)
+2*SB(c,e,e,e,c)+SB(a,c,d,c,c)-SB(e,c,a,b,a)+SB(e,a,b,b,b)-SB(d,b,b,b,c)
-SB(d,c,c,b,c)-SB(a,b,a,e,a)-SB(c,b,c,e,a)-SB(c,c,e,e,c)-SB(a,a,e,e,c)
-SB(e,a,e,c,c)-SB(a,b,d,c,c)+SB(e,c,a,c,a)+SB(d,c,b,c,b)-SB(a,b,a,a,a)
+SB(d,b,b,b,b)-SB(c,a,a,a,a)-SB(a,a,c,a,a)+SB(d,c,c,c,c)-SB(e,a,c,e,a)
+SB(e,a,e,a,c)+SB(c,b,a,a,a)-SB(c,c,a,e,a)-SB(c,c,a,a,b)+SB(a,b,c,c,b)
+SB(c,b,a,c,b)-SB(a,c,e,c,b)+SB(a,a,e,c,b)-2*SB(c,e,c,c,b),
SB(f,b,c,b,a)-SB(f,a,c,c,c)+SB(f,f,a,a,b)-SB(f,f,b,a,b)-SB(f,a,f,a,c)
+SB(b,a,b,b,c)+SB(a,b,b,b,c)-SB(c,a,c,b,c)-2*SB(a,c,c,b,c)-SB(b,b,c,b,c)
+SB(a,b,c,b,c)-SB(b,c,a,b,c)+SB(b,c,c,b,c)-SB(c,c,a,b,c)-SB(f,b,f,f,a)
-SB(f,f,a,c,b)-SB(e,c,a,a,a)+SB(b,a,a,b,b)-SB(b,b,a,b,b)-SB(b,c,b,b,b)
+2*SB(b,c,b,a,b)-2*SB(b,c,c,a,b)+SB(a,b,b,c,b)+2*SB(a,e,e,a,b)+2*SB(a,c,c,a,b)
+2*SB(a,f,a,a,b)-SB(a,a,e,a,a)-2*SB(a,e,e,a,a)+2*SB(a,f,f,a,a)-SB(f,a,c,a,b)
+SB(f,b,f,b,a)-SB(b,a,e,a,b)+SB(e,c,c,c,c)+SB(f,b,c,c,c)+2*SB(a,e,a,b,a)
-SB(b,a,b,b,a)-SB(a,c,b,b,a)+2*SB(a,e,c,a,c)+SB(a,a,c,b,c)-SB(f,b,c,c,b)
+SB(f,b,a,c,a)-SB(f,b,b,c,a)-2*SB(a,e,e,c,b)+2*SB(a,e,a,a,b)-SB(b,c,e,e,a)
-SB(f,a,a,b,c)-2*SB(a,a,b,c,b)-SB(a,b,a,c,b)-SB(b,a,a,c,b)+SB(b,b,a,c,b)
+SB(a,c,b,c,b)+SB(b,b,f,f,b)-2*SB(b,a,b,a,b)+SB(a,a,f,f,b)+2*SB(b,a,c,a,b)
+SB(f,a,c,a,a)+SB(c,c,c,e,c)-SB(b,a,f,b,b)-2*SB(a,e,c,a,b)+SB(f,f,b,a,c)
-SB(b,a,e,e,c)+2*SB(b,b,a,b,c)-SB(a,a,b,b,c)+2*SB(a,c,a,b,c)+SB(c,a,a,b,c)
-SB(f,b,a,c,c)-SB(b,a,e,c,a)-SB(f,a,b,a,a)-SB(e,c,c,c,a)-SB(c,c,a,c,a)
+SB(a,c,a,c,a)+SB(c,a,a,c,a)-SB(a,b,a,c,a)-SB(b,a,a,c,a)+SB(b,b,a,c,a)
+SB(f,a,f,f,a)-SB(f,f,b,f,a)+SB(f,b,f,a,c)-2*SB(a,e,c,c,c)-2*SB(a,f,b,c,c)
-SB(a,b,a,e,c)-SB(b,a,a,e,c)-SB(b,b,c,e,c)-SB(a,b,c,c,c)-SB(f,f,f,f,b)
-SB(f,a,b,f,b)+SB(e,a,a,a,a)+SB(b,c,c,b,b)+SB(a,a,c,b,b)+SB(a,b,a,b,b)
-SB(a,a,f,a,b)+SB(a,b,f,a,b)+SB(b,a,f,a,b)-SB(b,b,f,a,b)-2*SB(a,f,b,a,b)
+2*SB(a,f,b,b,b)+SB(f,f,f,b,c)+SB(f,f,b,f,b)+SB(f,a,a,f,b)-2*SB(a,f,a,b,b)
-2*SB(a,a,c,a,b)-SB(a,a,b,f,b)-SB(b,a,a,f,b)+SB(b,a,b,f,b)-2*SB(a,b,a,b,c)
+SB(a,a,f,a,c)-SB(a,b,f,a,c)-SB(b,a,f,a,c)+SB(b,b,f,a,c)+SB(a,b,a,b,a)
+SB(f,f,f,f,a)-SB(f,b,b,a,b)-SB(f,b,f,a,a)-SB(f,b,b,f,a)-SB(f,f,b,c,c)
+SB(f,b,b,a,a)-SB(f,b,f,b,c)+SB(f,a,b,c,a)-SB(e,a,c,a,a)+SB(b,a,e,e,a)
-2*SB(a,e,a,c,a)-SB(b,b,c,c,a)-2*SB(a,c,a,b,a)-SB(c,a,a,b,a)-2*SB(b,a,c,a,a)
+SB(a,c,e,a,a)+SB(b,a,a,a,a)-SB(b,c,b,a,a)+2*SB(b,c,c,a,a)-SB(a,a,b,a,a)
-SB(a,c,c,c,b)+2*SB(b,a,b,c,b)+SB(a,a,b,f,a)+2*SB(a,f,a,b,a)-2*SB(a,c,b,a,b)
-SB(c,c,c,b,a)+SB(b,a,a,f,a)+SB(f,a,c,b,c)-2*SB(a,f,f,a,c)+SB(b,a,c,c,a)
+SB(a,b,c,c,a)-2*SB(a,f,f,b,a)-2*SB(a,e,c,b,a)+SB(e,a,c,a,c)-SB(e,a,a,a,c)
-SB(b,c,e,c,b)-SB(f,b,c,b,c)+SB(c,a,c,b,a)+3*SB(a,c,c,b,a)+SB(b,b,c,b,a)
+SB(b,a,c,b,a)-SB(a,b,c,b,a)-SB(f,b,a,f,b)-SB(a,a,c,c,c)-SB(a,c,a,c,c)
-SB(c,a,a,c,c)+2*SB(a,a,b,c,c)+2*SB(a,b,a,c,c)+2*SB(b,a,a,c,c)-2*SB(b,b,a,c,c)
-SB(a,c,b,c,c)-SB(b,c,b,c,b)+SB(b,b,b,b,b)+SB(b,c,c,c,b)+SB(a,a,c,c,b)
+SB(a,a,a,f,b)-SB(a,a,a,b,b)-2*SB(a,f,f,f,b)-SB(a,b,f,f,b)-SB(b,a,f,f,b)
-2*SB(a,e,a,b,b)+SB(a,c,b,b,b)-SB(a,b,b,b,b)-SB(a,c,c,b,b)-SB(b,a,c,b,b)
+SB(a,c,b,a,a)-2*SB(a,c,c,a,a)+SB(c,a,c,e,a)+SB(a,c,c,e,a)-SB(a,c,a,e,a)
-SB(c,a,a,e,a)-SB(c,a,c,c,a)-SB(a,c,c,c,a)-SB(f,a,b,c,b)+SB(f,b,a,b,c)
-SB(a,a,f,f,a)-2*SB(a,f,a,c,a)-SB(a,c,a,a,c)+2*SB(a,e,a,c,c)-SB(e,a,a,c,a)
-SB(b,c,e,a,a)+SB(f,a,f,a,a)+SB(f,a,c,c,b)+2*SB(a,e,e,c,a)-SB(f,f,a,a,c)
+SB(f,b,b,c,b)+SB(e,c,a,a,c)+SB(a,c,b,a,c)-2*SB(a,f,a,a,c)-SB(c,a,c,e,c)
-SB(a,c,c,e,c)+SB(a,c,a,e,c)+SB(c,a,a,e,c)+2*SB(a,f,a,c,c)-SB(b,a,a,b,c)
+SB(f,a,f,b,c)+SB(a,b,f,b,c)+SB(b,a,f,b,c)-SB(b,b,a,b,a)+SB(a,a,b,b,a)
+SB(b,c,b,b,a)+SB(b,a,b,a,a)-SB(a,a,a,a,a)-2*SB(a,e,e,e,a)+SB(a,c,e,e,a)
+2*SB(a,f,f,f,a)+SB(c,c,c,c,a)+SB(a,b,f,f,a)+SB(b,a,f,f,a)-SB(b,a,b,f,a)
-SB(a,a,e,e,a)-SB(b,b,a,e,a)+SB(a,a,a,b,a)-SB(f,f,f,a,c)+SB(a,a,a,c,b)
-SB(b,b,b,c,b)+2*SB(a,f,f,b,c)+SB(f,a,b,f,a)-SB(a,c,e,e,c)-SB(a,a,a,c,c)
+SB(b,b,b,c,c)-SB(c,c,c,c,c)-SB(b,b,f,b,c)-SB(b,c,a,f,a)+SB(f,f,a,c,c)
+SB(b,c,e,e,c)+SB(f,b,a,f,a)+SB(b,a,b,a,c)-2*SB(a,e,a,a,c)+SB(b,b,c,c,c)
+SB(b,a,e,c,b)-SB(f,a,f,f,b)+SB(f,f,b,c,b)-SB(f,a,f,b,a)-SB(e,a,c,c,c)
-SB(b,a,a,a,c)-SB(b,c,b,a,c)-SB(a,a,b,a,c)+2*SB(a,f,b,a,c)-SB(a,a,f,b,c)
-2*SB(b,a,b,c,c)+SB(c,a,c,c,c)-SB(a,b,b,c,c)+2*SB(a,c,c,c,c)+SB(b,a,c,e,c)
+SB(a,b,c,e,c)-SB(b,b,b,b,c)+SB(c,c,c,b,c)+SB(a,a,a,a,c)-SB(e,c,c,a,c)
-SB(f,f,f,b,a)+SB(e,a,c,c,a)+SB(e,a,a,c,c)+SB(a,a,f,b,b)+2*SB(a,e,c,b,b)
+SB(b,b,f,b,b)-SB(a,b,f,b,b)+SB(b,c,b,c,c)-SB(b,c,c,c,c)+SB(c,c,a,c,c)
-SB(c,c,c,e,a)-SB(a,a,a,f,a)+SB(b,c,a,b,a)-2*SB(b,c,c,b,a)+SB(c,c,a,b,a)
-2*SB(a,a,c,b,a)-SB(f,a,a,c,a)-2*SB(a,f,b,b,a)-SB(e,c,a,c,c)-SB(f,f,a,f,b)
-SB(a,c,e,c,a)+SB(a,a,e,c,a)+2*SB(a,e,c,c,a)+2*SB(a,f,b,c,a)-SB(b,a,c,e,a)
-SB(a,b,c,e,a)+SB(b,c,a,a,c)-SB(c,c,a,e,c)+SB(f,a,a,b,a)+2*SB(a,a,b,a,b)
-SB(a,c,e,a,b)+SB(a,a,e,a,b)-SB(f,b,a,b,a)+2*SB(a,e,e,e,c)+SB(f,b,b,f,b)
+SB(f,b,c,a,b)+SB(f,a,a,c,c)+SB(f,f,a,f,a)+SB(f,f,f,a,a)+SB(b,c,e,a,b)
-SB(f,a,a,f,a)+SB(a,b,a,e,a)+SB(b,a,a,e,a)+SB(b,b,c,e,a)+SB(a,a,e,e,c)
+SB(b,b,a,e,c)+SB(f,a,b,a,b)-SB(f,a,c,b,a)+SB(e,c,a,c,a)+SB(a,c,a,a,a)
+2*SB(a,a,c,a,a)-SB(b,b,f,f,a)+SB(b,a,e,a,a)+SB(b,c,e,c,a)+SB(a,c,a,f,a)
+SB(b,c,b,f,a)-SB(a,c,b,f,a)+SB(e,c,c,a,a)-SB(f,b,c,a,a)+SB(f,b,f,f,b)
-SB(b,c,a,a,a)+SB(c,c,a,e,a)-SB(b,a,c,c,b)+SB(b,c,a,f,b)-SB(a,c,a,f,b)
-SB(b,c,b,f,b)+SB(a,c,b,f,b)+SB(a,c,e,c,b)-SB(a,a,e,c,b),
2*SB(a,e,a,a,a)-SB(a,e,a,a,b)-SB(a,e,a,a,c)-SB(a,e,a,b,a)+SB(a,e,a,b,c)-
SB(a,e,a,c,a)+SB(a,e,a,c,b)-2*SB(a,e,c,a,a)+SB(a,e,c,a,b)+SB(a,e,c,a,c)+
SB(a,e,c,b,a)-SB(a,e,c,b,c)+SB(a,e,c,c,a)-SB(a,e,c,c,b)+SB(a,e,e,a,a)-
SB(a,e,e,a,c)-SB(a,e,e,c,a)+SB(a,e,e,c,c)+2*SB(a,f,a,a,a)-SB(a,f,a,a,b)-
SB(a,f,a,a,c)-SB(a,f,a,b,a)+SB(a,f,a,b,c)-SB(a,f,a,c,a)+SB(a,f,a,c,b)-
2*SB(a,f,b,a,a)+SB(a,f,b,a,b)+SB(a,f,b,a,c)+SB(a,f,b,b,a)-SB(a,f,b,b,c)+
SB(a,f,b,c,a)-SB(a,f,b,c,b)+SB(a,f,f,a,a)-SB(a,f,f,a,b)-SB(a,f,f,b,a)+
SB(a,f,f,b,b)-SB(b,a,b,a,b)+SB(b,a,b,a,c)+SB(b,a,b,b,b)-SB(b,a,b,b,c)-
SB(b,a,b,d,b)+SB(b,a,b,d,c)+SB(b,a,c,a,b)-SB(b,a,c,a,c)-SB(b,a,c,b,b)+
SB(b,a,c,b,c)+SB(b,a,c,d,b)-SB(b,a,c,d,c)+SB(b,b,b,a,a)+SB(b,b,b,a,b)-
2*SB(b,b,b,a,c)-SB(b,b,b,b,b)+SB(b,b,b,b,c)-SB(b,b,b,c,a)+SB(b,b,b,c,c)+
SB(b,b,b,d,b)-SB(b,b,b,d,c)-SB(b,b,c,a,a)-SB(b,b,c,a,b)+2*SB(b,b,c,a,c)+
SB(b,b,c,b,b)-SB(b,b,c,b,c)+SB(b,b,c,c,a)-SB(b,b,c,c,c)-SB(b,b,c,d,b)+
SB(b,b,c,d,c)-SB(b,b,d,b,a)+SB(b,b,d,b,c)+SB(b,b,d,c,a)-SB(b,b,d,c,c)+
SB(b,b,d,d,b)-SB(b,b,d,d,c)-SB(b,c,b,a,a)+SB(b,c,b,a,c)+SB(b,c,b,c,a)-
SB(b,c,b,c,c)+SB(b,c,c,a,a)-SB(b,c,c,a,c)-SB(b,c,c,c,a)+SB(b,c,c,c,c)+
SB(b,c,d,b,a)-SB(b,c,d,b,c)-SB(b,c,d,c,a)+SB(b,c,d,c,c)-SB(b,c,d,d,b)+
SB(b,c,d,d,c)+8*SB(b,d,b,a,a)-6*SB(b,d,b,a,b)-2*SB(b,d,b,a,c)-6*SB(b,d,b,b,a)-
SB(b,d,b,b,b)+7*SB(b,d,b,b,c)-2*SB(b,d,b,c,a)+7*SB(b,d,b,c,b)-5*SB(b,d,b,c,c)-
8*SB(b,d,c,a,a)+6*SB(b,d,c,a,b)+2*SB(b,d,c,a,c)+6*SB(b,d,c,b,a)+SB(b,d,c,b,b)-
7*SB(b,d,c,b,c)+2*SB(b,d,c,c,a)-7*SB(b,d,c,c,b)+5*SB(b,d,c,c,c)-8*SB(b,d,d,b,a)+
6*SB(b,d,d,b,b)+2*SB(b,d,d,b,c)+8*SB(b,d,d,c,a)-6*SB(b,d,d,c,b)-2*SB(b,d,d,c,c)+
8*SB(b,d,d,d,b)-8*SB(b,d,d,d,c)-8*SB(b,f,a,a,a)+5*SB(b,f,a,a,b)+3*SB(b,f,a,a,c)+
5*SB(b,f,a,b,a)+2*SB(b,f,a,b,b)-7*SB(b,f,a,b,c)+3*SB(b,f,a,c,a)-7*SB(b,f,a,c,b)+
4*SB(b,f,a,c,c)+8*SB(b,f,b,a,a)-5*SB(b,f,b,a,b)-3*SB(b,f,b,a,c)-5*SB(b,f,b,b,a)-
2*SB(b,f,b,b,b)+7*SB(b,f,b,b,c)-3*SB(b,f,b,c,a)+7*SB(b,f,b,c,b)-4*SB(b,f,b,c,c)-
3*SB(b,f,f,a,a)+7*SB(b,f,f,a,b)-4*SB(b,f,f,a,c)+3*SB(b,f,f,b,a)-7*SB(b,f,f,b,b)+
4*SB(b,f,f,b,c)+4*SB(b,f,f,f,a)-4*SB(b,f,f,f,b)+SB(c,a,b,a,b)-SB(c,a,b,a,c)-
SB(c,a,b,b,b)+SB(c,a,b,b,c)+SB(c,a,b,d,b)-SB(c,a,b,d,c)-SB(c,a,c,a,b)+
SB(c,a,c,a,c)+SB(c,a,c,b,b)-SB(c,a,c,b,c)-SB(c,a,c,d,b)+SB(c,a,c,d,c)-
SB(c,b,b,a,a)-SB(c,b,b,a,b)+2*SB(c,b,b,a,c)+SB(c,b,b,b,b)-SB(c,b,b,b,c)+
SB(c,b,b,c,a)-SB(c,b,b,c,c)-SB(c,b,b,d,b)+SB(c,b,b,d,c)+SB(c,b,c,a,a)+
SB(c,b,c,a,b)-2*SB(c,b,c,a,c)-SB(c,b,c,b,b)+SB(c,b,c,b,c)-SB(c,b,c,c,a)+
SB(c,b,c,c,c)+SB(c,b,c,d,b)-SB(c,b,c,d,c)+SB(c,b,d,b,a)-SB(c,b,d,b,c)-
SB(c,b,d,c,a)+SB(c,b,d,c,c)-SB(c,b,d,d,b)+SB(c,b,d,d,c)+SB(c,c,b,a,a)-
SB(c,c,b,a,c)-SB(c,c,b,c,a)+SB(c,c,b,c,c)-SB(c,c,c,a,a)+SB(c,c,c,a,c)+
SB(c,c,c,c,a)-SB(c,c,c,c,c)-SB(c,c,d,b,a)+SB(c,c,d,b,c)+SB(c,c,d,c,a)-
SB(c,c,d,c,c)+SB(c,c,d,d,b)-SB(c,c,d,d,c)-SB(c,d,b,b,b)+SB(c,d,b,b,c)+
SB(c,d,b,c,b)-SB(c,d,b,c,c)+SB(c,d,c,b,b)-SB(c,d,c,b,c)-SB(c,d,c,c,b)+
SB(c,d,c,c,c)-SB(c,e,a,a,b)+SB(c,e,a,a,c)-SB(c,e,a,b,a)+SB(c,e,a,b,c)+
SB(c,e,a,c,a)+SB(c,e,a,c,b)-2*SB(c,e,a,c,c)+SB(c,e,c,a,b)-SB(c,e,c,a,c)+
SB(c,e,c,b,a)-SB(c,e,c,b,c)-SB(c,e,c,c,a)-SB(c,e,c,c,b)+2*SB(c,e,c,c,c)+
SB(c,e,e,a,a)-SB(c,e,e,a,c)-SB(c,e,e,c,a)+SB(c,e,e,c,c)-SB(d,b,a,a,a)+
2*SB(d,b,a,a,b)-SB(d,b,a,a,c)-4*SB(d,b,a,b,b)+4*SB(d,b,a,b,c)+SB(d,b,a,c,a)+
2*SB(d,b,a,c,b)-3*SB(d,b,a,c,c)+2*SB(d,b,a,f,a)-2*SB(d,b,a,f,b)+4*SB(d,b,b,a,a)-
4*SB(d,b,b,a,b)-3*SB(d,b,b,b,a)+3*SB(d,b,b,b,b)-SB(d,b,b,c,a)+SB(d,b,b,c,b)+
SB(d,b,b,d,b)-SB(d,b,b,d,c)-2*SB(d,b,b,f,a)+2*SB(d,b,b,f,b)-3*SB(d,b,c,a,a)+
2*SB(d,b,c,a,b)+SB(d,b,c,a,c)+3*SB(d,b,c,b,a)+SB(d,b,c,b,b)-4*SB(d,b,c,b,c)-
3*SB(d,b,c,c,b)+3*SB(d,b,c,c,c)-SB(d,b,c,d,b)+SB(d,b,c,d,c)-6*SB(d,b,d,b,a)+
7*SB(d,b,d,b,b)-SB(d,b,d,b,c)+6*SB(d,b,d,c,a)-7*SB(d,b,d,c,b)+SB(d,b,d,c,c)+
6*SB(d,b,d,d,b)-6*SB(d,b,d,d,c)+4*SB(d,b,f,a,a)-8*SB(d,b,f,a,b)+4*SB(d,b,f,a,c)-
4*SB(d,b,f,b,a)+8*SB(d,b,f,b,b)-4*SB(d,b,f,b,c)-4*SB(d,b,f,f,a)+4*SB(d,b,f,f,b)+
SB(d,c,a,a,a)-2*SB(d,c,a,a,b)+SB(d,c,a,a,c)+4*SB(d,c,a,b,b)-4*SB(d,c,a,b,c)-
SB(d,c,a,c,a)-2*SB(d,c,a,c,b)+3*SB(d,c,a,c,c)-2*SB(d,c,a,f,a)+2*SB(d,c,a,f,b)-
4*SB(d,c,b,a,a)+4*SB(d,c,b,a,b)+3*SB(d,c,b,b,a)-3*SB(d,c,b,b,b)+SB(d,c,b,c,a)-
SB(d,c,b,c,b)-SB(d,c,b,d,b)+SB(d,c,b,d,c)+2*SB(d,c,b,f,a)-2*SB(d,c,b,f,b)+
3*SB(d,c,c,a,a)-2*SB(d,c,c,a,b)-SB(d,c,c,a,c)-3*SB(d,c,c,b,a)-SB(d,c,c,b,b)+
4*SB(d,c,c,b,c)+3*SB(d,c,c,c,b)-3*SB(d,c,c,c,c)+SB(d,c,c,d,b)-SB(d,c,c,d,c)+
2*SB(d,c,d,b,a)+SB(d,c,d,b,b)-3*SB(d,c,d,b,c)-2*SB(d,c,d,c,a)-SB(d,c,d,c,b)+
3*SB(d,c,d,c,c)-2*SB(d,c,d,d,b)+2*SB(d,c,d,d,c)-SB(d,d,b,a,a)+2*SB(d,d,b,a,b)-
SB(d,d,b,a,c)-2*SB(d,d,b,b,a)+3*SB(d,d,b,b,b)-SB(d,d,b,b,c)+3*SB(d,d,b,c,a)-
5*SB(d,d,b,c,b)+2*SB(d,d,b,c,c)+4*SB(d,d,b,d,b)-4*SB(d,d,b,d,c)+SB(d,d,c,a,a)-
2*SB(d,d,c,a,b)+SB(d,d,c,a,c)+2*SB(d,d,c,b,a)-3*SB(d,d,c,b,b)+SB(d,d,c,b,c)-
3*SB(d,d,c,c,a)+5*SB(d,d,c,c,b)-2*SB(d,d,c,c,c)-4*SB(d,d,c,d,b)+4*SB(d,d,c,d,c)+
SB(d,d,d,b,a)+2*SB(d,d,d,b,b)-3*SB(d,d,d,b,c)-SB(d,d,d,c,a)-2*SB(d,d,d,c,b)+
3*SB(d,d,d,c,c)-SB(d,d,d,d,b)+SB(d,d,d,d,c)+5*SB(f,a,a,a,a)-5*SB(f,a,a,a,b)-
3*SB(f,a,a,b,a)+3*SB(f,a,a,b,b)-2*SB(f,a,a,c,a)+2*SB(f,a,a,c,b)-2*SB(f,a,a,f,a)+
2*SB(f,a,a,f,b)-5*SB(f,a,b,a,a)+5*SB(f,a,b,a,b)+3*SB(f,a,b,b,a)-3*SB(f,a,b,b,b)+
2*SB(f,a,b,c,a)-2*SB(f,a,b,c,b)+2*SB(f,a,b,f,a)-2*SB(f,a,b,f,b)-5*SB(f,b,a,a,a)+
5*SB(f,b,a,a,b)+3*SB(f,b,a,b,a)-3*SB(f,b,a,b,b)+2*SB(f,b,a,c,a)-2*SB(f,b,a,c,b)+
2*SB(f,b,a,f,a)-2*SB(f,b,a,f,b)+5*SB(f,b,b,a,a)-5*SB(f,b,b,a,b)-3*SB(f,b,b,b,a)+
3*SB(f,b,b,b,b)-2*SB(f,b,b,c,a)+2*SB(f,b,b,c,b)-2*SB(f,b,b,f,a)+2*SB(f,b,b,f,b)
] :
#

